Prompt electron and tau neutrinos and antineutrinos in the forward region at the LHC

Neutrino fluxes at high rapidity and at high energy are sensitive to QCD dynamics of heavy-flavor production in kinematic regions where measurements have not yet been made. The FASER$\nu$ and SND@LHC experiments scheduled for Run 3 at the LHC and the proposed Forward Physics Facility with a suite of experiments during the High-Luminosity LHC phase will probe neutrinos at high pseudorapidity. This short paper reports on recent evaluations of the prompt $\nu_\tau+\bar\nu_\tau$ and $\nu_e+\bar\nu_e$ double-differential cross sections in $pp$ collisions at the Large Hadron Collider from the production and decays of $D_s^\pm$ and $D^\pm$, respectively. For $\sqrt{s}=14$ TeV, the double-differential neutrino energy and pseudorapidity distributions are evaluated at NLO QCD. Data tables with these predictions are presented. Future work needed to refine predictions of neutrino and antineutrino fluxes in the forward region at the LHC is discussed.

==> anc/nue-abmp16-04-05-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   4.125   4.375   4.625   4.875
  1.0000E+01  1.4727E+00  1.1764E+00  7.8037E-01  4.8445E-01
  3.0000E+01  6.9422E-01  8.3600E-01  8.4064E-01  7.2590E-01
  5.0000E+01  1.5685E-01  2.3674E-01  3.2497E-01  3.7875E-01
  7.0000E+01  4.5316E-02  7.7574E-02  1.2154E-01  1.7555E-01
  9.0000E+01  1.6334E-02  2.9824E-02  5.1613E-02  8.1321E-02
  1.1000E+02  7.1547E-03  1.3262E-02  2.3813E-02  4.0487E-02
  1.3000E+02  3.4506E-03  6.4400E-03  1.2131E-02  2.0753E-02
  1.5000E+02  1.9146E-03  3.4398E-03  6.3589E-03  1.1582E-02
  1.7000E+02  1.0141E-03  2.0135E-03  3.9096E-03  7.2165E-03
  1.9000E+02  6.1812E-04  1.1744E-03  2.2932E-03  4.2882E-03
  2.1000E+02  3.8261E-04  7.3904E-04  1.4217E-03  2.6085E-03
  2.3000E+02  2.4895E-04  4.6822E-04  9.4726E-04  1.7879E-03
  2.5000E+02  1.7477E-04  3.1740E-04  6.1194E-04  1.1740E-03
  2.7000E+02  1.0608E-04  2.2082E-04  4.1646E-04  8.0741E-04
  2.9000E+02  7.2513E-05  1.4827E-04  3.1261E-04  6.0421E-04
  3.1000E+02  5.2308E-05  1.0829E-04  2.0367E-04  3.9907E-04
  3.3000E+02  3.6840E-05  7.5642E-05  1.5314E-04  2.9221E-04
  3.5000E+02  2.9221E-05  6.1928E-05  1.1045E-04  2.1495E-04
  3.7000E+02  2.1912E-05  4.0332E-05  8.1321E-05  1.7601E-04
  3.9000E+02  1.4317E-05  3.0303E-05  6.4670E-05  1.2362E-04
  4.1000E+02  1.0809E-05  2.2654E-05  4.7749E-05  9.5229E-05
  4.3000E+02  9.7083E-06  1.8543E-05  3.5665E-05  7.1508E-05
  4.5000E+02  6.5598E-06  1.3811E-05  2.7846E-05  5.6171E-05
  4.7000E+02  5.3506E-06  1.1010E-05  2.2283E-05  4.8097E-05
  4.9000E+02  3.7906E-06  8.3446E-06  2.1001E-05  3.8169E-05
  5.1000E+02  3.2158E-06  7.6724E-06  1.3680E-05  2.8356E-05
  5.3000E+02  2.5343E-06  5.2772E-06  1.1188E-05  2.2391E-05
  5.5000E+02  2.2469E-06  4.2032E-06  8.3523E-06  1.7106E-05
  5.7000E+02  1.6164E-06  3.2405E-06  6.9654E-06  1.4595E-05
  5.9000E+02  1.2942E-06  2.6394E-06  6.0769E-06  1.1099E-05
  6.1000E+02  1.0353E-06  2.2221E-06  5.7717E-06  9.5422E-06
  6.3000E+02  8.5802E-07  1.9471E-06  3.7782E-06  7.7071E-06
  6.5000E+02  8.3562E-07  1.7014E-06  2.9221E-06  6.3125E-06
  6.7000E+02  6.4902E-07  1.3274E-06  2.3967E-06  5.3544E-06
  6.9000E+02  4.7479E-07  1.0987E-06  1.9023E-06  4.5316E-06
  7.1000E+02  3.9173E-07  8.4141E-07  1.8482E-06  3.5124E-06
  7.3000E+02  3.3564E-07  6.7104E-07  1.4000E-06  2.9175E-06
  7.5000E+02  2.3025E-07  5.5051E-07  1.2602E-06  2.4524E-06
  7.7000E+02  2.6193E-07  5.4974E-07  1.1358E-06  2.1310E-06
  7.9000E+02  1.9208E-07  4.4504E-07  8.5802E-07  1.8760E-06
  8.1000E+02  1.6596E-07  4.2071E-07  7.3788E-07  1.5399E-06
  8.3000E+02  1.3019E-07  3.2451E-07  6.3821E-07  1.3328E-06
  8.5000E+02  1.0052E-07  2.2051E-07  4.8599E-07  1.1489E-06
  8.7000E+02  9.9439E-08  2.0274E-07  4.9990E-07  8.8159E-07
  8.9000E+02  7.5256E-08  1.6797E-07  4.2496E-07  7.3942E-07
  9.1000E+02  6.2159E-08  1.5287E-07  3.7149E-07  7.9621E-07
  9.3000E+02  5.6480E-08  1.4000E-07  2.6455E-07  5.5901E-07
  9.5000E+02  5.1497E-08  1.0829E-07  2.3782E-07  5.1960E-07
  9.7000E+02  3.8030E-08  7.6492E-08  2.0908E-07  3.7952E-07
  9.9000E+02  4.0293E-08  7.3479E-08  1.7122E-07  3.7751E-07
  1.0100E+03  2.9438E-08  6.0460E-08  1.4375E-07  2.9515E-07
  1.0300E+03  2.3318E-08  5.6480E-08  1.1914E-07  2.7800E-07
  1.0500E+03  1.8806E-08  4.8368E-08  1.1934E-07  2.3272E-07
  1.0700E+03  1.5484E-08  4.6359E-08  1.0342E-07  1.9486E-07
  1.0900E+03  1.8482E-08  4.1800E-08  7.9737E-08  1.6581E-07
  1.1100E+03  1.3042E-08  3.6500E-08  7.5372E-08  1.2629E-07
  1.1300E+03  1.4143E-08  3.0396E-08  5.4472E-08  1.1539E-07
  1.1500E+03  1.0500E-08  2.3210E-08  5.7717E-08  1.0462E-07
  1.1700E+03  7.9042E-09  1.9270E-08  4.4968E-08  9.7160E-08
  1.1900E+03  8.1707E-09  1.7724E-08  3.2884E-08  1.0319E-07
  1.2100E+03  7.4522E-09  1.6117E-08  2.9113E-08  7.1277E-08
  1.2300E+03  6.2855E-09  1.5886E-08  3.0705E-08  6.0807E-08
  1.2500E+03  5.4626E-09  1.3150E-08  2.4694E-08  4.9411E-08
  1.2700E+03  3.9212E-09  1.0867E-08  1.8945E-08  5.0763E-08
  1.2900E+03  3.5341E-09  8.0973E-09  1.6396E-08  4.3036E-08
  1.3100E+03  4.1259E-09  8.3253E-09  1.8574E-08  3.5078E-08
  1.3300E+03  2.8279E-09  6.0575E-09  1.6751E-08  3.0937E-08
  1.3500E+03  2.7846E-09  5.5746E-09  1.3139E-08  3.3316E-08
  1.3700E+03  2.1572E-09  4.6166E-09  1.2494E-08  2.6455E-08
  1.3900E+03  2.1789E-09  4.6552E-09  1.1682E-08  1.7415E-08
  1.4100E+03  1.8791E-09  4.5741E-09  9.3336E-09  2.1325E-08
  1.4300E+03  1.6828E-09  3.8200E-09  7.7149E-09  1.7415E-08
  1.4500E+03  1.4885E-09  2.9283E-09  8.3137E-09  1.5777E-08
  1.4700E+03  1.3908E-09  2.0769E-09  6.2159E-09  1.6133E-08
  1.4900E+03  1.2382E-09  2.3118E-09  5.4240E-09  1.3707E-08
  1.5100E+03  1.0917E-09  1.7709E-09  4.1761E-09  1.3243E-08
  1.5300E+03  9.3490E-10  1.8992E-09  4.7595E-09  9.4804E-09
  1.5500E+03  7.3479E-10  1.5221E-09  3.7473E-09  7.7342E-09
  1.5700E+03  7.2938E-10  1.5700E-09  2.4694E-09  6.3898E-09
  1.5900E+03  6.6872E-10  1.0068E-09  2.2963E-09  6.0614E-09
  1.6100E+03  5.1072E-10  1.0319E-09  3.0040E-09  5.9996E-09
  1.6300E+03  4.2573E-10  8.3987E-10  2.2762E-09  5.7601E-09
  1.6500E+03  4.3925E-10  8.8391E-10  2.5482E-09  5.4781E-09
  1.6700E+03  4.0023E-10  7.7883E-10  1.9007E-09  3.8710E-09
  1.6900E+03  3.5990E-10  7.1392E-10  1.3459E-09  2.2839E-09
  1.7100E+03  2.9237E-10  6.3280E-10  1.2289E-09  2.4524E-09
  1.7300E+03  2.9330E-10  6.5095E-10  9.3181E-10  2.1650E-09
  1.7500E+03  2.9561E-10  4.9411E-10  8.0548E-10  2.2654E-09
  1.7700E+03  1.9424E-10  4.2843E-10  9.9903E-10  2.0892E-09
  1.7900E+03  1.5901E-10  3.9405E-10  8.4798E-10  1.9641E-09
  1.8100E+03  1.9625E-10  2.8433E-10  9.2486E-10  1.5561E-09
  1.8300E+03  1.5592E-10  2.6934E-10  6.3241E-10  1.2617E-09
  1.8500E+03  1.5086E-10  3.1184E-10  7.2513E-10  1.2737E-09
  1.8700E+03  1.3703E-10  2.1881E-10  6.2700E-10  1.5182E-09
  1.8900E+03  9.7469E-11  1.9656E-10  4.2457E-10  1.1087E-09
  1.9100E+03  8.1282E-11  1.9687E-10  3.1153E-10  1.0253E-09
  1.9300E+03  8.9472E-11  1.2915E-10  3.2977E-10  1.0651E-09
  1.9500E+03  7.6569E-11  1.7833E-10  4.6668E-10  7.5256E-10
  1.9700E+03  6.6370E-11  1.6411E-10  2.6254E-10  8.5146E-10
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-abmp16-05-06-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   5.125   5.375   5.625   5.875
  1.0000E+01  2.9237E-01  1.6936E-01  9.8474E-02  5.7562E-02
  3.0000E+01  5.4742E-01  3.6361E-01  2.2329E-01  1.1478E-01
  5.0000E+01  4.1066E-01  3.5727E-01  2.5884E-01  1.6967E-01
  7.0000E+01  2.2855E-01  2.5204E-01  2.2901E-01  1.7292E-01
  9.0000E+01  1.1729E-01  1.5233E-01  1.6921E-01  1.5032E-01
  1.1000E+02  6.2430E-02  9.0245E-02  1.1246E-01  1.2007E-01
  1.3000E+02  3.5140E-02  5.3622E-02  7.3479E-02  8.7425E-02
  1.5000E+02  2.0151E-02  3.2652E-02  4.8136E-02  6.2430E-02
  1.7000E+02  1.2208E-02  2.0274E-02  3.2559E-02  4.4079E-02
  1.9000E+02  7.7419E-03  1.3170E-02  2.1526E-02  3.1246E-02
  2.1000E+02  4.9913E-03  8.8004E-03  1.4433E-02  2.2700E-02
  2.3000E+02  3.4661E-03  5.8876E-03  9.9980E-03  1.6519E-02
  2.5000E+02  2.1959E-03  4.0100E-03  7.1663E-03  1.1895E-02
  2.7000E+02  1.5445E-03  2.8279E-03  5.0454E-03  8.5957E-03
  2.9000E+02  1.0979E-03  1.9888E-03  3.7164E-03  6.2662E-03
  3.1000E+02  7.7149E-04  1.4846E-03  2.6950E-03  4.6011E-03
  3.3000E+02  6.1618E-04  1.0747E-03  2.0537E-03  3.5758E-03
  3.5000E+02  4.3191E-04  7.9621E-04  1.5152E-03  2.7336E-03
  3.7000E+02  3.3502E-04  6.5211E-04  1.1308E-03  2.1310E-03
  3.9000E+02  2.5435E-04  4.6243E-04  8.9395E-04  1.5762E-03
  4.1000E+02  1.8930E-04  3.5851E-04  6.5250E-04  1.3224E-03
  4.3000E+02  1.3583E-04  2.8480E-04  5.2269E-04  1.0620E-03
  4.5000E+02  1.0836E-04  2.1742E-04  4.0950E-04  7.6531E-04
  4.7000E+02  8.5880E-05  1.7956E-04  3.2575E-04  6.2546E-04
  4.9000E+02  6.6872E-05  1.3448E-04  2.6440E-04  5.0686E-04
  5.1000E+02  5.4008E-05  1.0454E-04  2.0630E-04  4.0641E-04
  5.3000E+02  4.3268E-05  8.9125E-05  1.7045E-04  3.2807E-04
  5.5000E+02  3.5310E-05  7.1547E-05  1.3436E-04  2.7553E-04
  5.7000E+02  3.0149E-05  5.5592E-05  1.1543E-04  2.1959E-04
  5.9000E+02  2.4694E-05  4.6204E-05  9.2331E-05  1.7724E-04
  6.1000E+02  1.8883E-05  3.7813E-05  7.1586E-05  1.5453E-04
  6.3000E+02  1.6148E-05  3.6592E-05  6.9770E-05  1.1856E-04
  6.5000E+02  1.2355E-05  2.7784E-05  5.6712E-05  9.7740E-05
  6.7000E+02  1.0493E-05  2.0831E-05  4.2032E-05  7.9892E-05
  6.9000E+02  9.6967E-06  1.9563E-05  3.3996E-05  7.0156E-05
  7.1000E+02  7.3672E-06  1.4688E-05  3.2327E-05  5.7137E-05
  7.3000E+02  6.1425E-06  1.2459E-05  2.4508E-05  4.7015E-05
  7.5000E+02  4.7363E-06  1.0516E-05  2.1758E-05  4.0487E-05
  7.7000E+02  4.6668E-06  9.0709E-06  1.8111E-05  3.4630E-05
  7.9000E+02  3.6732E-06  7.2860E-06  1.4808E-05  3.0040E-05
  8.1000E+02  2.9484E-06  6.4864E-06  1.3205E-05  2.7475E-05
  8.3000E+02  2.6208E-06  5.4549E-06  1.1339E-05  2.1680E-05
  8.5000E+02  2.3272E-06  5.1072E-06  9.6117E-06  1.8482E-05
  8.7000E+02  1.8605E-06  3.9946E-06  7.8192E-06  1.5499E-05
  8.9000E+02  1.6473E-06  3.2606E-06  6.6602E-06  1.3958E-05
  9.1000E+02  1.3842E-06  2.8742E-06  5.6094E-06  1.2057E-05
  9.3000E+02  1.1953E-06  2.7259E-06  5.2154E-06  9.3722E-06
  9.5000E+02  1.2003E-06  2.1727E-06  4.1723E-06  8.6111E-06
  9.7000E+02  1.0017E-06  1.8111E-06  3.6963E-06  7.8076E-06
  9.9000E+02  7.4869E-07  1.5043E-06  2.8588E-06  6.4825E-06
  1.0100E+03  6.6872E-07  1.3514E-06  3.0581E-06  5.4085E-06
  1.0300E+03  5.4935E-07  1.1454E-06  2.4493E-06  4.8715E-06
  1.0500E+03  5.2347E-07  9.6542E-07  2.1480E-06  3.8431E-06
  1.0700E+03  4.0371E-07  8.3407E-07  2.0892E-06  3.7829E-06
  1.0900E+03  4.0216E-07  7.8153E-07  1.4263E-06  3.1339E-06
  1.1100E+03  3.2235E-07  6.8843E-07  1.3490E-06  2.8464E-06
  1.1300E+03  2.6795E-07  5.6249E-07  1.0902E-06  2.3195E-06
  1.1500E+03  2.4756E-07  5.3003E-07  1.0133E-06  2.3952E-06
  1.1700E+03  1.8744E-07  4.3925E-07  9.0245E-07  1.8559E-06
  1.1900E+03  1.8574E-07  4.0950E-07  7.6569E-07  1.5886E-06
  1.2100E+03  1.5886E-07  3.5866E-07  6.0035E-07  1.4186E-06
  1.2300E+03  1.5113E-07  2.7893E-07  5.5553E-07  1.1806E-06
  1.2500E+03  1.2830E-07  2.7475E-07  5.1574E-07  1.0817E-06
  1.2700E+03  1.0346E-07  2.2963E-07  4.2264E-07  8.5570E-07
  1.2900E+03  1.0071E-07  2.3148E-07  4.1337E-07  7.9660E-07
  1.3100E+03  8.5764E-08  1.7864E-07  3.5619E-07  7.2436E-07
  1.3300E+03  7.4097E-08  1.4000E-07  3.0519E-07  6.3241E-07
  1.3500E+03  5.3776E-08  1.1323E-07  2.3535E-07  5.2849E-07
  1.3700E+03  6.6177E-08  1.0894E-07  2.3566E-07  4.9372E-07
  1.3900E+03  4.5277E-08  1.0520E-07  2.3133E-07  4.1568E-07
  1.4100E+03  3.6608E-08  8.6382E-08  2.2515E-07  3.7844E-07
  1.4300E+03  4.1414E-08  8.8932E-08  2.0892E-07  3.7813E-07
  1.4500E+03  3.6515E-08  6.8765E-08  1.3089E-07  3.0489E-07
  1.4700E+03  3.1246E-08  5.8721E-08  1.1331E-07  2.3627E-07
  1.4900E+03  2.5976E-08  6.1000E-08  9.7315E-08  1.9672E-07
  1.5100E+03  2.2422E-08  3.6917E-08  1.0377E-07  2.1989E-07
  1.5300E+03  2.1711E-08  4.1761E-08  8.9897E-08  1.6488E-07
  1.5500E+03  1.8095E-08  3.9250E-08  8.3137E-08  1.8296E-07
  1.5700E+03  1.6581E-08  3.0566E-08  7.3131E-08  1.2969E-07
  1.5900E+03  1.6689E-08  3.0581E-08  7.7728E-08  1.2208E-07
  1.6100E+03  1.1613E-08  3.0751E-08  5.7948E-08  1.1791E-07
  1.6300E+03  9.0709E-09  2.5405E-08  4.5972E-08  1.2505E-07
  1.6500E+03  9.3490E-09  2.5188E-08  3.8478E-08  1.1547E-07
  1.6700E+03  7.9389E-09  1.9502E-08  3.5464E-08  9.2640E-08
  1.6900E+03  7.5912E-09  1.8683E-08  3.1988E-08  7.4328E-08
  1.7100E+03  5.9532E-09  1.5020E-08  3.1957E-08  5.6674E-08
  1.7300E+03  7.8153E-09  1.1366E-08  2.7259E-08  6.4825E-08
  1.7500E+03  7.4869E-09  1.0114E-08  2.4168E-08  5.4356E-08
  1.7700E+03  5.6558E-09  8.7386E-09  1.9285E-08  4.6281E-08
  1.7900E+03  4.6243E-09  8.0471E-09  1.8312E-08  3.9637E-08
  1.8100E+03  4.7634E-09  9.8937E-09  1.8775E-08  4.2302E-08
  1.8300E+03  3.3950E-09  7.0736E-09  1.5306E-08  3.1122E-08
  1.8500E+03  3.6592E-09  5.9494E-09  1.4344E-08  2.9979E-08
  1.8700E+03  3.0365E-09  5.6403E-09  1.3212E-08  2.1001E-08
  1.8900E+03  2.3566E-09  4.2186E-09  1.1791E-08  2.0537E-08
  1.9100E+03  1.4754E-09  4.7015E-09  7.9814E-09  1.7663E-08
  1.9300E+03  1.5916E-09  3.3595E-09  7.7921E-09  1.7199E-08
  1.9500E+03  1.6488E-09  3.1879E-09  5.8876E-09  2.0831E-08
  1.9700E+03  1.3498E-09  3.6500E-09  8.1475E-09  1.7462E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-abmp16-06-07-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   6.125   6.375   6.625   6.875
  1.0000E+01  3.3208E-02  2.0336E-02  1.2154E-02  7.6724E-03
  3.0000E+01  7.7226E-02  4.5586E-02  2.7383E-02  1.6504E-02
  5.0000E+01  1.0481E-01  6.1000E-02  3.5758E-02  2.1449E-02
  7.0000E+01  1.1296E-01  7.0349E-02  4.2341E-02  2.4941E-02
  9.0000E+01  1.1142E-01  7.3826E-02  4.5084E-02  2.7661E-02
  1.1000E+02  1.0176E-01  7.2976E-02  4.5818E-02  2.8696E-02
  1.3000E+02  8.7154E-02  6.7529E-02  4.6127E-02  2.9036E-02
  1.5000E+02  6.8727E-02  5.8991E-02  4.3152E-02  2.8542E-02
  1.7000E+02  5.3506E-02  5.2772E-02  4.0834E-02  2.8263E-02
  1.9000E+02  4.0950E-02  4.4195E-02  3.7334E-02  2.6981E-02
  2.1000E+02  3.0736E-02  3.6160E-02  3.3471E-02  2.5760E-02
  2.3000E+02  2.3396E-02  2.9113E-02  2.9577E-02  2.3782E-02
  2.5000E+02  1.7925E-02  2.3535E-02  2.5466E-02  2.1310E-02
  2.7000E+02  1.3556E-02  1.8157E-02  2.1820E-02  1.9733E-02
  2.9000E+02  1.0199E-02  1.4676E-02  1.8049E-02  1.8234E-02
  3.1000E+02  7.7458E-03  1.1760E-02  1.4897E-02  1.5638E-02
  3.3000E+02  6.1271E-03  9.2331E-03  1.2675E-02  1.3637E-02
  3.5000E+02  4.6591E-03  7.4213E-03  1.0114E-02  1.1729E-02
  3.7000E+02  4.2380E-03  5.8026E-03  8.7966E-03  1.0481E-02
  3.9000E+02  2.7475E-03  4.5741E-03  6.8920E-03  8.6382E-03
  4.1000E+02  2.3226E-03  3.7442E-03  5.8257E-03  7.6221E-03
  4.3000E+02  1.7616E-03  3.2467E-03  4.6900E-03  6.4284E-03
  4.5000E+02  1.4815E-03  2.4586E-03  3.9830E-03  5.6751E-03
  4.7000E+02  1.1211E-03  2.0877E-03  3.3641E-03  4.6822E-03
  4.9000E+02  9.2447E-04  1.6086E-03  2.6486E-03  4.0487E-03
  5.1000E+02  7.3440E-04  1.3050E-03  2.2129E-03  3.3471E-03
  5.3000E+02  5.9919E-04  1.0898E-03  1.9131E-03  2.8402E-03
  5.5000E+02  4.8638E-04  8.9550E-04  1.5994E-03  2.4416E-03
  5.7000E+02  4.3461E-04  7.3324E-04  1.3104E-03  2.0182E-03
  5.9000E+02  3.2868E-04  5.9455E-04  1.0979E-03  1.8528E-03
  6.1000E+02  2.9515E-04  5.0801E-04  9.1095E-04  1.5453E-03
  6.3000E+02  2.3427E-04  4.4736E-04  7.6646E-04  1.3293E-03
  6.5000E+02  2.0012E-04  3.5063E-04  6.5752E-04  1.1153E-03
  6.7000E+02  1.5994E-04  2.8835E-04  5.4626E-04  9.1945E-04
  6.9000E+02  1.4027E-04  2.7692E-04  4.5200E-04  8.8545E-04
  7.1000E+02  1.1211E-04  2.1696E-04  3.9366E-04  6.9268E-04
  7.3000E+02  9.3258E-05  1.8791E-04  3.3857E-04  6.0112E-04
  7.5000E+02  8.8429E-05  1.5468E-04  2.8912E-04  5.3583E-04
  7.7000E+02  6.9499E-05  1.3239E-04  2.4168E-04  4.4273E-04
  7.9000E+02  5.7601E-05  1.1520E-04  2.0460E-04  3.8903E-04
  8.1000E+02  5.0801E-05  9.7894E-05  1.9409E-04  3.4058E-04
  8.3000E+02  4.3577E-05  8.4257E-05  1.6071E-04  2.8619E-04
  8.5000E+02  3.4553E-05  7.4019E-05  1.4294E-04  2.4586E-04
  8.7000E+02  3.0442E-05  5.9185E-05  1.2015E-04  2.1340E-04
  8.9000E+02  2.6625E-05  5.4047E-05  9.4070E-05  1.8868E-04
  9.1000E+02  2.2345E-05  4.2843E-05  8.2055E-05  1.6303E-04
  9.3000E+02  1.9857E-05  3.7751E-05  7.1277E-05  1.3931E-04
  9.5000E+02  1.7539E-05  3.1076E-05  6.4130E-05  1.2146E-04
  9.7000E+02  1.3722E-05  2.8387E-05  5.5476E-05  1.1157E-04
  9.9000E+02  1.2424E-05  2.7846E-05  5.2617E-05  9.0670E-05
  1.0100E+03  1.1091E-05  2.1279E-05  4.3075E-05  8.5648E-05
  1.0300E+03  9.1249E-06  1.7493E-05  3.7303E-05  7.0929E-05
  1.0500E+03  8.8661E-06  1.6210E-05  3.1277E-05  6.3511E-05
  1.0700E+03  7.8192E-06  1.4719E-05  2.8511E-05  6.3975E-05
  1.0900E+03  6.6216E-06  1.2409E-05  2.4277E-05  5.0183E-05
  1.1100E+03  5.3776E-06  1.0268E-05  2.2793E-05  4.5007E-05
  1.1300E+03  4.7131E-06  8.7270E-06  2.1093E-05  3.9946E-05
  1.1500E+03  3.9057E-06  8.4141E-06  1.7230E-05  3.3394E-05
  1.1700E+03  3.4383E-06  7.1354E-06  1.6056E-05  2.8294E-05
  1.1900E+03  3.4414E-06  6.3048E-06  1.5453E-05  2.7769E-05
  1.2100E+03  3.1941E-06  5.6828E-06  1.2223E-05  2.2685E-05
  1.2300E+03  2.4447E-06  4.5779E-06  1.0589E-05  1.8992E-05
  1.2500E+03  2.3504E-06  4.2650E-06  8.7966E-06  1.8899E-05
  1.2700E+03  1.9996E-06  3.6423E-06  8.6227E-06  1.5306E-05
  1.2900E+03  1.6411E-06  3.8153E-06  6.8920E-06  1.3587E-05
  1.3100E+03  1.4634E-06  3.3502E-06  6.3589E-06  1.2254E-05
  1.3300E+03  1.4700E-06  2.5945E-06  5.4394E-06  1.0975E-05
  1.3500E+03  1.2212E-06  2.3009E-06  4.6320E-06  9.5499E-06
  1.3700E+03  9.4688E-07  2.0908E-06  4.1530E-06  8.4527E-06
  1.3900E+03  1.0153E-06  1.9811E-06  3.7102E-06  7.6492E-06
  1.4100E+03  8.9781E-07  1.5839E-06  3.2915E-06  6.7297E-06
  1.4300E+03  7.9351E-07  1.4669E-06  2.8186E-06  6.4632E-06
  1.4500E+03  6.3473E-07  1.2741E-06  2.6332E-06  4.9488E-06
  1.4700E+03  5.8257E-07  1.1180E-06  2.1835E-06  4.5354E-06
  1.4900E+03  5.1729E-07  9.9130E-07  1.8683E-06  4.2805E-06
  1.5100E+03  4.3964E-07  8.4334E-07  1.8250E-06  3.6067E-06
  1.5300E+03  4.5200E-07  8.0896E-07  1.5314E-06  3.3332E-06
  1.5500E+03  4.2341E-07  7.0233E-07  1.2830E-06  3.1261E-06
  1.5700E+03  2.9685E-07  6.1078E-07  1.3900E-06  2.4369E-06
  1.5900E+03  2.8773E-07  6.1657E-07  1.1686E-06  2.3967E-06
  1.6100E+03  2.1881E-07  4.9256E-07  9.8203E-07  1.9038E-06
  1.6300E+03  2.2639E-07  4.7711E-07  9.4688E-07  1.7833E-06
  1.6500E+03  1.8219E-07  4.0487E-07  7.1895E-07  1.5716E-06
  1.6700E+03  1.5855E-07  4.0834E-07  7.6299E-07  1.4128E-06
  1.6900E+03  1.5762E-07  3.4012E-07  6.5404E-07  1.4456E-06
  1.7100E+03  1.4093E-07  3.1663E-07  5.5515E-07  1.2069E-06
  1.7300E+03  1.0605E-07  2.7475E-07  5.1613E-07  1.1806E-06
  1.7500E+03  9.4610E-08  2.4153E-07  4.7325E-07  1.0995E-06
  1.7700E+03  9.3645E-08  1.7508E-07  5.0454E-07  9.2254E-07
  1.7900E+03  9.8744E-08  1.5128E-07  3.6005E-07  8.4180E-07
  1.8100E+03  8.5416E-08  1.5870E-07  2.7784E-07  6.3666E-07
  1.8300E+03  5.8682E-08  1.3799E-07  2.9546E-07  6.4439E-07
  1.8500E+03  5.5244E-08  1.6349E-07  2.8542E-07  5.1497E-07
  1.8700E+03  6.2971E-08  1.2331E-07  2.2144E-07  5.3158E-07
  1.8900E+03  4.7595E-08  1.1833E-07  2.2453E-07  4.2998E-07
  1.9100E+03  4.4427E-08  9.9169E-08  1.7524E-07  3.8825E-07
  1.9300E+03  3.3471E-08  8.9588E-08  1.8142E-07  4.4620E-07
  1.9500E+03  3.7535E-08  9.3181E-08  1.4827E-07  3.5279E-07
  1.9700E+03  2.8155E-08  5.5592E-08  1.2049E-07  2.7970E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-abmp16-07-08-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   7.125   7.375   7.625   7.875
  1.0000E+01  4.3423E-03  2.8186E-03  1.6318E-03  9.3722E-04
  3.0000E+01  9.6194E-03  5.7099E-03  3.6175E-03  2.0769E-03
  5.0000E+01  1.3633E-02  7.7921E-03  4.6900E-03  2.7954E-03
  7.0000E+01  1.5020E-02  9.2872E-03  5.5553E-03  3.2389E-03
  9.0000E+01  1.6365E-02  9.8242E-03  6.1309E-03  3.5619E-03
  1.1000E+02  1.7122E-02  1.0384E-02  6.4516E-03  3.7087E-03
  1.3000E+02  1.7941E-02  1.0763E-02  6.5868E-03  3.9096E-03
  1.5000E+02  1.7647E-02  1.1617E-02  6.5134E-03  3.9057E-03
  1.7000E+02  1.7663E-02  1.0581E-02  6.2816E-03  3.7983E-03
  1.9000E+02  1.7570E-02  1.1010E-02  6.6254E-03  3.9598E-03
  2.1000E+02  1.6766E-02  1.0639E-02  6.5211E-03  3.9521E-03
  2.3000E+02  1.6334E-02  1.0554E-02  6.4593E-03  3.8787E-03
  2.5000E+02  1.5240E-02  1.0087E-02  6.1194E-03  3.7674E-03
  2.7000E+02  1.4557E-02  1.0037E-02  6.0691E-03  3.6994E-03
  2.9000E+02  1.3610E-02  9.2640E-03  5.8605E-03  3.7133E-03
  3.1000E+02  1.2737E-02  8.7077E-03  5.5051E-03  3.3656E-03
  3.3000E+02  1.1663E-02  8.2055E-03  5.2269E-03  3.3363E-03
  3.5000E+02  1.0809E-02  7.7921E-03  5.1458E-03  3.2389E-03
  3.7000E+02  9.1868E-03  7.0736E-03  4.8715E-03  3.0659E-03
  3.9000E+02  8.6845E-03  6.7722E-03  4.4311E-03  2.8990E-03
  4.1000E+02  7.8887E-03  6.3280E-03  4.5084E-03  2.9886E-03
  4.3000E+02  7.1895E-03  5.8026E-03  4.2650E-03  2.8310E-03
  4.5000E+02  6.0730E-03  5.4047E-03  4.0448E-03  2.6347E-03
  4.7000E+02  5.4819E-03  5.0376E-03  3.6932E-03  2.5235E-03
  4.9000E+02  4.8793E-03  4.6320E-03  3.5619E-03  2.4107E-03
  5.1000E+02  4.1027E-03  4.3036E-03  3.3826E-03  2.2824E-03
  5.3000E+02  3.6963E-03  3.8354E-03  3.1478E-03  2.1464E-03
  5.5000E+02  3.3085E-03  3.3564E-03  2.9917E-03  1.9749E-03
  5.7000E+02  2.6981E-03  3.1663E-03  2.6208E-03  1.8930E-03
  5.9000E+02  2.3380E-03  2.8155E-03  2.4524E-03  1.8080E-03
  6.1000E+02  2.1943E-03  2.4570E-03  2.2824E-03  1.7678E-03
  6.3000E+02  1.8899E-03  2.2778E-03  2.1758E-03  1.5901E-03
  6.5000E+02  1.6457E-03  2.0259E-03  2.0444E-03  1.4808E-03
  6.7000E+02  1.4530E-03  1.9517E-03  1.7153E-03  1.3966E-03
  6.9000E+02  1.2482E-03  1.6056E-03  1.5994E-03  1.3166E-03
  7.1000E+02  1.1323E-03  1.4391E-03  1.5437E-03  1.2420E-03
  7.3000E+02  9.9942E-04  1.2756E-03  1.3610E-03  1.1509E-03
  7.5000E+02  8.3446E-04  1.1389E-03  1.3371E-03  1.0670E-03
  7.7000E+02  7.5874E-04  1.1072E-03  1.1721E-03  1.0149E-03
  7.9000E+02  6.6679E-04  9.8628E-04  1.0724E-03  1.0037E-03
  8.1000E+02  6.0653E-04  8.3678E-04  9.4726E-04  8.6923E-04
  8.3000E+02  4.9295E-04  7.5101E-04  8.5570E-04  8.2209E-04
  8.5000E+02  4.3152E-04  6.6872E-04  7.7419E-04  7.3401E-04
  8.7000E+02  3.9521E-04  6.0035E-04  7.2629E-04  7.4869E-04
  8.9000E+02  3.6500E-04  4.9758E-04  6.5134E-04  6.4091E-04
  9.1000E+02  3.1570E-04  4.8368E-04  5.9726E-04  6.0421E-04
  9.3000E+02  2.4539E-04  4.0564E-04  5.3892E-04  5.2656E-04
  9.5000E+02  2.3442E-04  3.9019E-04  4.9140E-04  5.2810E-04
  9.7000E+02  2.0166E-04  3.3687E-04  4.4350E-04  5.0801E-04
  9.9000E+02  1.7508E-04  2.9531E-04  4.0603E-04  4.3075E-04
  1.0100E+03  1.5607E-04  2.6625E-04  3.6963E-04  4.0564E-04
  1.0300E+03  1.3749E-04  2.4230E-04  3.4475E-04  3.6809E-04
  1.0500E+03  1.1505E-04  2.1433E-04  3.0937E-04  3.3595E-04
  1.0700E+03  1.0790E-04  1.9162E-04  2.7429E-04  3.2250E-04
  1.0900E+03  9.1211E-05  1.8914E-04  2.4029E-04  2.8464E-04
  1.1100E+03  7.6878E-05  1.5700E-04  2.0135E-04  2.6625E-04
  1.1300E+03  7.4869E-05  1.3695E-04  1.8806E-04  2.4601E-04
  1.1500E+03  6.2662E-05  1.1899E-04  1.6349E-04  2.2376E-04
  1.1700E+03  5.5321E-05  1.0624E-04  1.5592E-04  2.1340E-04
  1.1900E+03  5.2694E-05  1.0168E-04  1.4333E-04  1.8574E-04
  1.2100E+03  4.5972E-05  8.8391E-05  1.3193E-04  1.6797E-04
  1.2300E+03  4.4968E-05  8.0896E-05  1.1675E-04  1.5484E-04
  1.2500E+03  4.0062E-05  6.6138E-05  1.0465E-04  1.4928E-04
  1.2700E+03  3.2173E-05  5.8064E-05  9.9980E-05  1.3259E-04
  1.2900E+03  2.8495E-05  5.0724E-05  8.4836E-05  1.3031E-04
  1.3100E+03  2.5976E-05  4.7518E-05  8.1051E-05  1.1856E-04
  1.3300E+03  2.2345E-05  4.2457E-05  7.9737E-05  1.0751E-04
  1.3500E+03  1.7910E-05  4.2882E-05  6.6216E-05  8.8893E-05
  1.3700E+03  1.7199E-05  3.7581E-05  5.9146E-05  8.5957E-05
  1.3900E+03  1.5001E-05  3.1261E-05  5.4896E-05  8.1282E-05
  1.4100E+03  1.5097E-05  2.7692E-05  5.2154E-05  7.0002E-05
  1.4300E+03  1.3274E-05  2.6502E-05  4.7672E-05  6.5714E-05
  1.4500E+03  1.1764E-05  2.1433E-05  3.9173E-05  6.0073E-05
  1.4700E+03  9.7315E-06  1.8528E-05  3.9753E-05  6.0460E-05
  1.4900E+03  8.7541E-06  1.6488E-05  3.2977E-05  5.5515E-05
  1.5100E+03  7.7612E-06  1.6457E-05  3.3162E-05  4.9642E-05
  1.5300E+03  7.0890E-06  1.3962E-05  2.8263E-05  4.6436E-05
  1.5500E+03  5.7253E-06  1.4665E-05  2.7893E-05  4.2032E-05
  1.5700E+03  4.7595E-06  1.1373E-05  2.3983E-05  3.6716E-05
  1.5900E+03  5.1651E-06  9.7585E-06  2.1928E-05  3.2513E-05
  1.6100E+03  4.8097E-06  9.0129E-06  1.6782E-05  2.9639E-05
  1.6300E+03  3.7056E-06  8.9472E-06  1.5932E-05  2.9252E-05
  1.6500E+03  3.7999E-06  7.1122E-06  1.3556E-05  2.5698E-05
  1.6700E+03  3.0056E-06  5.8721E-06  1.2865E-05  2.2669E-05
  1.6900E+03  3.0056E-06  6.4168E-06  1.2154E-05  2.0228E-05
  1.7100E+03  2.4895E-06  5.2308E-06  1.1733E-05  1.8961E-05
  1.7300E+03  2.4910E-06  5.0840E-06  1.0384E-05  1.8497E-05
  1.7500E+03  2.0259E-06  4.2534E-06  7.8810E-06  1.5322E-05
  1.7700E+03  2.0151E-06  4.4504E-06  8.4296E-06  1.5020E-05
  1.7900E+03  1.9471E-06  3.2297E-06  7.5449E-06  1.2872E-05
  1.8100E+03  1.5291E-06  2.9330E-06  6.7645E-06  1.2243E-05
  1.8300E+03  1.2084E-06  2.9082E-06  5.1883E-06  1.1165E-05
  1.8500E+03  1.4089E-06  2.4632E-06  4.9140E-06  1.1404E-05
  1.8700E+03  1.0442E-06  2.4076E-06  5.4394E-06  9.6812E-06
  1.8900E+03  8.2248E-07  1.9517E-06  4.3268E-06  8.1823E-06
  1.9100E+03  7.9505E-07  1.9393E-06  4.2341E-06  7.3170E-06
  1.9300E+03  8.6923E-07  1.7184E-06  4.3886E-06  6.6602E-06
  1.9500E+03  8.0201E-07  1.3235E-06  3.4862E-06  6.4748E-06
  1.9700E+03  6.1039E-07  1.3347E-06  3.2915E-06  5.9610E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-abmp16-08-09-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   8.125   8.375   8.625   8.875
  1.0000E+01  5.7562E-04  3.6314E-04  2.1217E-04  1.2764E-04
  3.0000E+01  1.2930E-03  8.0973E-04  4.7479E-04  2.8773E-04
  5.0000E+01  1.6813E-03  1.0446E-03  6.5211E-04  3.9289E-04
  7.0000E+01  1.9702E-03  1.1474E-03  7.3208E-04  4.3114E-04
  9.0000E+01  2.1371E-03  1.3274E-03  7.9582E-04  4.8136E-04
  1.1000E+02  2.2839E-03  1.3915E-03  8.5146E-04  5.0299E-04
  1.3000E+02  2.3967E-03  1.4398E-03  8.7154E-04  5.1999E-04
  1.5000E+02  2.4215E-03  1.4661E-03  8.7232E-04  5.2308E-04
  1.7000E+02  2.3535E-03  1.4673E-03  9.0786E-04  5.4162E-04
  1.9000E+02  2.4168E-03  1.4549E-03  8.8391E-04  5.3467E-04
  2.1000E+02  2.3998E-03  1.4464E-03  8.7579E-04  5.3815E-04
  2.3000E+02  2.3566E-03  1.4217E-03  8.6420E-04  5.1342E-04
  2.5000E+02  2.2438E-03  1.3892E-03  8.6073E-04  5.2038E-04
  2.7000E+02  2.2824E-03  1.3699E-03  8.4875E-04  5.0608E-04
  2.9000E+02  2.2113E-03  1.3382E-03  8.2132E-04  4.9952E-04
  3.1000E+02  2.1325E-03  1.3158E-03  7.9158E-04  4.8793E-04
  3.3000E+02  2.0444E-03  1.2583E-03  7.7342E-04  4.6784E-04
  3.5000E+02  2.0166E-03  1.2223E-03  7.4753E-04  4.5354E-04
  3.7000E+02  1.9270E-03  1.2022E-03  7.2474E-04  4.4968E-04
  3.9000E+02  1.8729E-03  1.1478E-03  6.9693E-04  4.3152E-04
  4.1000E+02  1.7786E-03  1.1134E-03  6.6950E-04  4.1530E-04
  4.3000E+02  1.7477E-03  1.0570E-03  6.5211E-04  3.9946E-04
  4.5000E+02  1.6535E-03  1.0373E-03  6.4091E-04  3.9173E-04
  4.7000E+02  1.5716E-03  9.8860E-04  6.1271E-04  3.7365E-04
  4.9000E+02  1.5233E-03  9.4804E-04  5.9030E-04  3.5974E-04
  5.1000E+02  1.4700E-03  9.2408E-04  5.7369E-04  3.5341E-04
  5.3000E+02  1.3969E-03  8.6575E-04  5.5476E-04  3.3239E-04
  5.5000E+02  1.3421E-03  8.4682E-04  5.1960E-04  3.2235E-04
  5.7000E+02  1.2942E-03  8.1746E-04  4.9604E-04  3.0859E-04
  5.9000E+02  1.2042E-03  7.7921E-04  4.6861E-04  3.0458E-04
  6.1000E+02  1.1474E-03  7.4483E-04  4.6822E-04  2.8603E-04
  6.3000E+02  1.0964E-03  7.1006E-04  4.5045E-04  2.7197E-04
  6.5000E+02  1.0489E-03  6.8263E-04  4.2573E-04  2.6471E-04
  6.7000E+02  9.9285E-04  6.5134E-04  4.0487E-04  2.5899E-04
  6.9000E+02  9.3258E-04  6.2353E-04  3.9559E-04  2.4987E-04
  7.1000E+02  8.9318E-04  5.8064E-04  3.7350E-04  2.3442E-04
  7.3000E+02  8.3600E-04  5.5901E-04  3.5588E-04  2.2360E-04
  7.5000E+02  8.0162E-04  5.2965E-04  3.4398E-04  2.1464E-04
  7.7000E+02  7.4831E-04  5.0608E-04  3.2667E-04  2.0769E-04
  7.9000E+02  7.2358E-04  4.7286E-04  3.1308E-04  1.9239E-04
  8.1000E+02  6.7993E-04  4.6166E-04  2.9793E-04  1.8791E-04
  8.3000E+02  6.2971E-04  4.3732E-04  2.8248E-04  1.7694E-04
  8.5000E+02  5.9957E-04  4.1723E-04  2.7259E-04  1.6890E-04
  8.7000E+02  5.6480E-04  3.9134E-04  2.6131E-04  1.6164E-04
  8.9000E+02  5.2694E-04  3.7643E-04  2.4477E-04  1.5499E-04
  9.1000E+02  4.9681E-04  3.4831E-04  2.3566E-04  1.5240E-04
  9.3000E+02  4.6591E-04  3.3146E-04  2.2314E-04  1.4445E-04
  9.5000E+02  4.3809E-04  3.2219E-04  2.0707E-04  1.3850E-04
  9.7000E+02  4.1027E-04  3.0334E-04  2.0058E-04  1.3262E-04
  9.9000E+02  3.7921E-04  2.8480E-04  1.8822E-04  1.2505E-04
  1.0100E+03  3.5974E-04  2.6842E-04  1.8064E-04  1.2073E-04
  1.0300E+03  3.3007E-04  2.5266E-04  1.6998E-04  1.1091E-04
  1.0500E+03  3.1107E-04  2.3628E-04  1.6535E-04  1.0802E-04
  1.0700E+03  2.9252E-04  2.2283E-04  1.5267E-04  1.0311E-04
  1.0900E+03  2.7568E-04  2.1480E-04  1.4904E-04  9.7585E-05
  1.1100E+03  2.5683E-04  2.0027E-04  1.4182E-04  9.3413E-05
  1.1300E+03  2.3349E-04  1.9146E-04  1.3317E-04  8.9125E-05
  1.1500E+03  2.1974E-04  1.7740E-04  1.2845E-04  8.2325E-05
  1.1700E+03  2.0722E-04  1.6705E-04  1.2212E-04  7.8578E-05
  1.1900E+03  1.9023E-04  1.5978E-04  1.1439E-04  7.6144E-05
  1.2100E+03  1.7292E-04  1.4788E-04  1.0987E-04  7.1354E-05
  1.2300E+03  1.6905E-04  1.3811E-04  9.9130E-05  6.6988E-05
  1.2500E+03  1.5248E-04  1.3143E-04  9.5808E-05  6.6563E-05
  1.2700E+03  1.4031E-04  1.1968E-04  8.8932E-05  6.3821E-05
  1.2900E+03  1.3131E-04  1.1207E-04  8.6382E-05  6.0807E-05
  1.3100E+03  1.2432E-04  1.0875E-04  8.1669E-05  5.5669E-05
  1.3300E+03  1.1265E-04  1.0203E-04  7.7110E-05  5.3003E-05
  1.3500E+03  1.0334E-04  9.3567E-05  7.1624E-05  4.9488E-05
  1.3700E+03  9.9517E-05  8.8082E-05  6.7684E-05  4.8677E-05
  1.3900E+03  9.1095E-05  8.3987E-05  6.5289E-05  4.5663E-05
  1.4100E+03  8.4798E-05  7.7883E-05  6.0962E-05  4.1723E-05
  1.4300E+03  8.0046E-05  7.3517E-05  5.8721E-05  4.0564E-05
  1.4500E+03  7.1586E-05  6.6834E-05  5.4587E-05  3.9753E-05
  1.4700E+03  6.7606E-05  6.4207E-05  5.2154E-05  3.7535E-05
  1.4900E+03  6.2584E-05  5.9107E-05  4.8445E-05  3.4676E-05
  1.5100E+03  5.7099E-05  5.5244E-05  4.5432E-05  3.1910E-05
  1.5300E+03  5.3699E-05  5.2540E-05  4.1839E-05  3.0133E-05
  1.5500E+03  4.6822E-05  4.9527E-05  3.9289E-05  2.9021E-05
  1.5700E+03  4.5547E-05  4.5586E-05  3.7999E-05  2.7923E-05
  1.5900E+03  4.3809E-05  4.4118E-05  3.5882E-05  2.5590E-05
  1.6100E+03  4.0718E-05  3.9096E-05  3.4197E-05  2.5003E-05
  1.6300E+03  3.5557E-05  3.6237E-05  3.0875E-05  2.2469E-05
  1.6500E+03  3.3255E-05  3.4862E-05  2.8804E-05  2.1680E-05
  1.6700E+03  3.1864E-05  3.2034E-05  2.6610E-05  2.0197E-05
  1.6900E+03  2.8603E-05  2.9577E-05  2.5482E-05  1.9393E-05
  1.7100E+03  2.6224E-05  2.7182E-05  2.4029E-05  1.7570E-05
  1.7300E+03  2.4184E-05  2.6177E-05  2.3612E-05  1.7261E-05
  1.7500E+03  2.2360E-05  2.4879E-05  2.1881E-05  1.6256E-05
  1.7700E+03  2.0923E-05  2.3195E-05  2.0475E-05  1.5824E-05
  1.7900E+03  1.9378E-05  2.1541E-05  1.8744E-05  1.4526E-05
  1.8100E+03  1.7632E-05  1.9903E-05  1.7029E-05  1.4024E-05
  1.8300E+03  1.6025E-05  1.8420E-05  1.6797E-05  1.3108E-05
  1.8500E+03  1.4900E-05  1.7307E-05  1.5298E-05  1.1852E-05
  1.8700E+03  1.4035E-05  1.5607E-05  1.4557E-05  1.1091E-05
  1.8900E+03  1.2594E-05  1.4657E-05  1.3386E-05  1.0979E-05
  1.9100E+03  1.1628E-05  1.3340E-05  1.2857E-05  1.0098E-05
  1.9300E+03  1.0840E-05  1.2428E-05  1.1346E-05  9.3838E-06
  1.9500E+03  1.0280E-05  1.1999E-05  1.1142E-05  8.3214E-06
  1.9700E+03  9.2293E-06  1.1037E-05  1.0709E-05  8.3948E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-abmp16-09-10-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   9.125   9.375   9.625   9.875
  1.0000E+01  7.5758E-05  5.0995E-05  3.4661E-05  1.9084E-05
  3.0000E+01  1.8652E-04  1.1254E-04  6.3357E-05  4.3191E-05
  5.0000E+01  2.4261E-04  1.4344E-04  9.1481E-05  5.4162E-05
  7.0000E+01  2.6672E-04  1.6936E-04  1.0454E-04  5.8219E-05
  9.0000E+01  2.9870E-04  1.7848E-04  1.0952E-04  6.5366E-05
  1.1000E+02  3.1308E-04  1.8559E-04  1.1941E-04  6.9384E-05
  1.3000E+02  3.2297E-04  1.8652E-04  1.2103E-04  7.0118E-05
  1.5000E+02  3.2358E-04  1.9007E-04  1.1872E-04  7.1238E-05
  1.7000E+02  3.2621E-04  1.9362E-04  1.2467E-04  7.4290E-05
  1.9000E+02  3.3116E-04  1.9069E-04  1.2254E-04  7.5719E-05
  2.1000E+02  3.2714E-04  1.9471E-04  1.1945E-04  7.2513E-05
  2.3000E+02  3.2096E-04  1.9625E-04  1.1798E-04  7.1006E-05
  2.5000E+02  3.2018E-04  1.9084E-04  1.1744E-04  7.0581E-05
  2.7000E+02  3.0612E-04  1.8605E-04  1.1624E-04  6.7529E-05
  2.9000E+02  2.9793E-04  1.8451E-04  1.1366E-04  6.6718E-05
  3.1000E+02  2.9299E-04  1.7694E-04  1.1199E-04  6.6563E-05
  3.3000E+02  2.8325E-04  1.7771E-04  1.0500E-04  6.3164E-05
  3.5000E+02  2.7475E-04  1.7307E-04  1.0172E-04  6.1078E-05
  3.7000E+02  2.6780E-04  1.6426E-04  9.7469E-05  5.7485E-05
  3.9000E+02  2.5945E-04  1.5731E-04  9.4842E-05  5.7021E-05
  4.1000E+02  2.5111E-04  1.5592E-04  9.3220E-05  5.5206E-05
  4.3000E+02  2.4848E-04  1.5279E-04  8.8391E-05  5.3776E-05
  4.5000E+02  2.3257E-04  1.4383E-04  8.4991E-05  5.3660E-05
  4.7000E+02  2.2453E-04  1.4348E-04  8.3137E-05  5.1767E-05
  4.9000E+02  2.1943E-04  1.3599E-04  8.1128E-05  4.8986E-05
  5.1000E+02  2.1356E-04  1.2950E-04  7.8887E-05  4.8870E-05
  5.3000E+02  2.0166E-04  1.2583E-04  7.4097E-05  4.5007E-05
  5.5000E+02  1.9656E-04  1.1922E-04  7.2860E-05  4.1182E-05
  5.7000E+02  1.9023E-04  1.1706E-04  7.0813E-05  4.2882E-05
  5.9000E+02  1.8111E-04  1.1257E-04  6.7182E-05  4.1375E-05
  6.1000E+02  1.7956E-04  1.0755E-04  6.6795E-05  4.0100E-05
  6.3000E+02  1.6844E-04  1.0469E-04  6.4130E-05  3.6917E-05
  6.5000E+02  1.6287E-04  9.9594E-05  6.0073E-05  3.7504E-05
  6.7000E+02  1.5484E-04  9.5267E-05  5.8451E-05  3.4414E-05
  6.9000E+02  1.4866E-04  9.1520E-05  5.6133E-05  3.2961E-05
  7.1000E+02  1.4348E-04  8.6923E-05  5.5012E-05  3.3935E-05
  7.3000E+02  1.3811E-04  8.2596E-05  5.2656E-05  3.1246E-05
  7.5000E+02  1.3367E-04  7.9930E-05  5.0492E-05  3.0010E-05
  7.7000E+02  1.2826E-04  7.8308E-05  4.7015E-05  2.9021E-05
  7.9000E+02  1.2289E-04  7.4947E-05  4.5547E-05  2.9021E-05
  8.1000E+02  1.1462E-04  7.3479E-05  4.4929E-05  2.6069E-05
  8.3000E+02  1.1030E-04  6.9036E-05  4.1027E-05  2.7089E-05
  8.5000E+02  1.0686E-04  6.5752E-05  4.0023E-05  2.3967E-05
  8.7000E+02  1.0176E-04  6.1618E-05  3.8941E-05  2.3226E-05
  8.9000E+02  9.7044E-05  6.2082E-05  3.6608E-05  2.1835E-05
  9.1000E+02  9.0902E-05  5.8914E-05  3.4506E-05  2.0923E-05
  9.3000E+02  8.8391E-05  5.6480E-05  3.4089E-05  2.0784E-05
  9.5000E+02  8.5377E-05  5.3544E-05  3.2003E-05  2.0336E-05
  9.7000E+02  8.1630E-05  5.0492E-05  3.0257E-05  1.8420E-05
  9.9000E+02  7.7690E-05  4.8252E-05  2.9592E-05  1.8451E-05
  1.0100E+03  7.4019E-05  4.5741E-05  2.8202E-05  1.6674E-05
  1.0300E+03  6.9847E-05  4.4504E-05  2.7352E-05  1.5364E-05
  1.0500E+03  6.8456E-05  4.3036E-05  2.5822E-05  1.5345E-05
  1.0700E+03  6.6486E-05  4.0641E-05  2.4586E-05  1.5302E-05
  1.0900E+03  6.1116E-05  3.8864E-05  2.3705E-05  1.4812E-05
  1.1100E+03  6.0421E-05  3.5882E-05  2.2453E-05  1.4116E-05
  1.1300E+03  5.6983E-05  3.5264E-05  2.2129E-05  1.3985E-05
  1.1500E+03  5.5167E-05  3.4568E-05  2.0583E-05  1.2362E-05
  1.1700E+03  5.3197E-05  3.1926E-05  2.0228E-05  1.2243E-05
  1.1900E+03  4.9990E-05  3.0180E-05  1.9532E-05  1.1350E-05
  1.2100E+03  4.5277E-05  2.8804E-05  1.8837E-05  1.1157E-05
  1.2300E+03  4.4504E-05  2.8634E-05  1.7570E-05  1.0052E-05
  1.2500E+03  4.0873E-05  2.6749E-05  1.6751E-05  9.9594E-06
  1.2700E+03  4.0912E-05  2.5343E-05  1.6287E-05  9.9749E-06
  1.2900E+03  3.7829E-05  2.5018E-05  1.5349E-05  9.1558E-06
  1.3100E+03  3.6453E-05  2.4122E-05  1.4754E-05  8.9897E-06
  1.3300E+03  3.5480E-05  2.1634E-05  1.4356E-05  8.5339E-06
  1.3500E+03  3.2884E-05  2.0707E-05  1.3355E-05  8.5377E-06
  1.3700E+03  3.0303E-05  1.9440E-05  1.2270E-05  7.6492E-06
  1.3900E+03  2.9175E-05  1.8744E-05  1.1736E-05  7.3826E-06
  1.4100E+03  2.8418E-05  1.8574E-05  1.1230E-05  6.4902E-06
  1.4300E+03  2.7197E-05  1.7199E-05  1.0608E-05  6.7761E-06
  1.4500E+03  2.5791E-05  1.6998E-05  1.0091E-05  6.2507E-06
  1.4700E+03  2.4555E-05  1.5233E-05  9.8976E-06  6.3898E-06
  1.4900E+03  2.3318E-05  1.4653E-05  9.6040E-06  5.5630E-06
  1.5100E+03  2.2051E-05  1.3931E-05  8.9434E-06  5.2463E-06
  1.5300E+03  2.1294E-05  1.3150E-05  8.2441E-06  5.1690E-06
  1.5500E+03  1.9486E-05  1.2308E-05  7.8848E-06  4.5432E-06
  1.5700E+03  1.8466E-05  1.2103E-05  7.4097E-06  4.8368E-06
  1.5900E+03  1.7369E-05  1.1427E-05  7.4792E-06  4.5354E-06
  1.6100E+03  1.6998E-05  1.0686E-05  6.8340E-06  4.1375E-06
  1.6300E+03  1.6396E-05  1.0462E-05  6.6795E-06  4.0293E-06
  1.6500E+03  1.5747E-05  9.9015E-06  6.0884E-06  3.6144E-06
  1.6700E+03  1.4696E-05  9.2408E-06  5.7292E-06  3.8014E-06
  1.6900E+03  1.3475E-05  8.7657E-06  5.3853E-06  3.4599E-06
  1.7100E+03  1.3232E-05  8.3832E-06  5.4935E-06  3.2807E-06
  1.7300E+03  1.2474E-05  7.7960E-06  5.1922E-06  3.1029E-06
  1.7500E+03  1.1706E-05  7.4753E-06  4.9913E-06  2.9670E-06
  1.7700E+03  1.0952E-05  6.7722E-06  4.3577E-06  2.9098E-06
  1.7900E+03  9.9130E-06  6.3936E-06  4.1105E-06  2.6533E-06
  1.8100E+03  9.5924E-06  6.2893E-06  4.2186E-06  2.5760E-06
  1.8300E+03  9.4920E-06  6.0228E-06  4.0023E-06  2.6069E-06
  1.8500E+03  8.9588E-06  5.6171E-06  3.6732E-06  2.4215E-06
  1.8700E+03  8.0239E-06  5.1960E-06  3.5619E-06  2.2453E-06
  1.8900E+03  7.7844E-06  5.0145E-06  3.1678E-06  2.0939E-06
  1.9100E+03  7.2899E-06  4.7981E-06  3.2065E-06  1.9424E-06
  1.9300E+03  6.6911E-06  4.6166E-06  2.9175E-06  1.7925E-06
  1.9500E+03  6.1348E-06  4.1607E-06  2.8572E-06  1.7616E-06
  1.9700E+03  5.7176E-06  3.9637E-06  2.5605E-06  1.5963E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-abmp16-10-11-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,  10.125  10.375  10.625  10.875
  1.0000E+01  1.1872E-05  6.5984E-06  3.2467E-06  1.8775E-06
  3.0000E+01  1.8760E-05  1.5101E-05  7.6955E-06  6.3666E-06
  5.0000E+01  3.1771E-05  1.8590E-05  1.3857E-05  5.7755E-06
  7.0000E+01  3.9521E-05  2.3767E-05  1.3374E-05  6.8611E-06
  9.0000E+01  3.8153E-05  2.5235E-05  1.8652E-05  8.1823E-06
  1.1000E+02  4.2341E-05  2.7305E-05  1.5515E-05  1.0013E-05
  1.3000E+02  4.6088E-05  2.5528E-05  1.5685E-05  8.5300E-06
  1.5000E+02  4.2650E-05  2.5204E-05  1.5839E-05  9.3838E-06
  1.7000E+02  4.4929E-05  2.7444E-05  1.6566E-05  1.1547E-05
  1.9000E+02  4.5895E-05  2.9252E-05  1.5716E-05  1.0068E-05
  2.1000E+02  4.5393E-05  2.7058E-05  1.5994E-05  1.0187E-05
  2.3000E+02  4.1800E-05  2.6162E-05  1.6380E-05  9.6812E-06
  2.5000E+02  3.6531E-05  2.6301E-05  1.6272E-05  8.4836E-06
  2.7000E+02  4.1916E-05  2.6409E-05  1.4900E-05  9.1481E-06
  2.9000E+02  4.1375E-05  2.4570E-05  1.3467E-05  1.0268E-05
  3.1000E+02  3.8231E-05  2.3998E-05  1.5302E-05  8.5802E-06
  3.3000E+02  3.4815E-05  2.2252E-05  1.3587E-05  9.1095E-06
  3.5000E+02  3.6654E-05  2.3349E-05  1.4858E-05  8.0432E-06
  3.7000E+02  3.7535E-05  2.0877E-05  1.2131E-05  7.9505E-06
  3.9000E+02  3.5789E-05  2.0537E-05  1.4163E-05  7.8269E-06
  4.1000E+02  3.3826E-05  2.2793E-05  1.1265E-05  7.2745E-06
  4.3000E+02  3.3255E-05  1.9872E-05  1.3425E-05  7.5333E-06
  4.5000E+02  3.0921E-05  1.8451E-05  1.1350E-05  6.9770E-06
  4.7000E+02  3.0550E-05  1.8652E-05  1.0639E-05  6.9075E-06
  4.9000E+02  3.0952E-05  1.8374E-05  1.1250E-05  6.9615E-06
  5.1000E+02  2.9268E-05  1.6442E-05  1.0643E-05  6.7993E-06
  5.3000E+02  2.8248E-05  1.6643E-05  1.1493E-05  6.2237E-06
  5.5000E+02  2.7970E-05  1.5407E-05  9.8049E-06  5.7021E-06
  5.7000E+02  2.5806E-05  1.6148E-05  9.4688E-06  7.4097E-06
  5.9000E+02  2.4462E-05  1.5623E-05  1.0068E-05  6.4555E-06
  6.1000E+02  2.3890E-05  1.4804E-05  8.2866E-06  4.4118E-06
  6.3000E+02  2.1325E-05  1.4738E-05  7.4019E-06  5.0299E-06
  6.5000E+02  2.1510E-05  1.4313E-05  7.7110E-06  4.8059E-06
  6.7000E+02  2.1603E-05  1.2239E-05  8.8159E-06  4.7981E-06
  6.9000E+02  2.0475E-05  1.3745E-05  7.0388E-06  4.4118E-06
  7.1000E+02  2.0506E-05  1.0740E-05  6.5366E-06  4.4891E-06
  7.3000E+02  1.8482E-05  1.1906E-05  7.5140E-06  3.9096E-06
  7.5000E+02  1.8173E-05  1.0323E-05  6.4207E-06  4.0757E-06
  7.7000E+02  1.7956E-05  1.0214E-05  6.5559E-06  3.3703E-06
  7.9000E+02  1.5607E-05  1.0960E-05  6.5366E-06  4.1684E-06
  8.1000E+02  1.5916E-05  9.5731E-06  6.0421E-06  3.6376E-06
  8.3000E+02  1.5090E-05  9.3645E-06  5.9030E-06  3.6144E-06
  8.5000E+02  1.4456E-05  1.0230E-05  5.5090E-06  3.2096E-06
  8.7000E+02  1.3877E-05  8.7193E-06  4.7595E-06  3.5882E-06
  8.9000E+02  1.4178E-05  8.4257E-06  5.4278E-06  2.9283E-06
  9.1000E+02  1.2644E-05  8.0394E-06  4.7865E-06  2.9051E-06
  9.3000E+02  1.2273E-05  7.1972E-06  4.9913E-06  2.0954E-06
  9.5000E+02  1.2281E-05  7.5758E-06  4.6127E-06  1.5020E-06
  9.7000E+02  1.1980E-05  7.1624E-06  3.9482E-06  2.2608E-06
  9.9000E+02  1.1454E-05  6.8070E-06  4.2380E-06  2.4122E-06
  1.0100E+03  1.0392E-05  6.3859E-06  3.9328E-06  2.2438E-06
  1.0300E+03  9.8319E-06  6.0189E-06  3.7164E-06  2.2438E-06
  1.0500E+03  1.0002E-05  5.6905E-06  4.3036E-06  2.7738E-06
  1.0700E+03  9.5808E-06  5.7292E-06  3.6314E-06  1.9641E-06
  1.0900E+03  8.7773E-06  5.3158E-06  3.5835E-06  1.9996E-06
  1.1100E+03  7.8578E-06  5.8064E-06  2.9113E-06  2.0382E-06
  1.1300E+03  7.7187E-06  5.0995E-06  2.8820E-06  1.6473E-06
  1.1500E+03  7.1508E-06  4.7788E-06  2.4292E-06  1.6658E-06
  1.1700E+03  7.9582E-06  4.6513E-06  2.9021E-06  1.7864E-06
  1.1900E+03  6.8611E-06  4.3577E-06  2.6919E-06  1.5206E-06
  1.2100E+03  6.4593E-06  4.0371E-06  2.6316E-06  1.8080E-06
  1.2300E+03  6.4516E-06  3.9482E-06  2.2144E-06  1.4742E-06
  1.2500E+03  6.9924E-06  3.7396E-06  2.3767E-06  1.4282E-06
  1.2700E+03  6.0807E-06  3.8710E-06  2.1449E-06  1.5016E-06
  1.2900E+03  5.6519E-06  3.5310E-06  2.1263E-06  1.2486E-06
  1.3100E+03  5.6944E-06  2.8619E-06  1.9254E-06  1.2293E-06
  1.3300E+03  5.1883E-06  2.7537E-06  1.9857E-06  1.1906E-06
  1.3500E+03  4.8329E-06  3.1555E-06  1.7802E-06  1.1369E-06
  1.3700E+03  4.8677E-06  2.9376E-06  1.8034E-06  9.7469E-07
  1.3900E+03  4.1568E-06  2.4462E-06  1.5592E-06  1.0554E-06
  1.4100E+03  4.1993E-06  2.5065E-06  1.3162E-06  1.0168E-06
  1.4300E+03  3.9173E-06  2.3427E-06  1.3610E-06  1.0566E-06
  1.4500E+03  4.0216E-06  2.5327E-06  1.5036E-06  8.2364E-07
  1.4700E+03  3.7087E-06  2.5729E-06  1.2324E-06  1.0203E-06
  1.4900E+03  3.5681E-06  2.3288E-06  1.2154E-06  7.6453E-07
  1.5100E+03  3.3749E-06  2.1078E-06  1.3707E-06  6.3357E-07
  1.5300E+03  2.9577E-06  1.9702E-06  1.1327E-06  5.9648E-07
  1.5500E+03  2.8742E-06  1.8698E-06  1.0164E-06  8.1128E-07
  1.5700E+03  2.9067E-06  1.8822E-06  9.3490E-07  7.6801E-07
  1.5900E+03  2.7954E-06  1.7153E-06  1.0840E-06  7.6106E-07
  1.6100E+03  2.7120E-06  1.8327E-06  9.4379E-07  5.9648E-07
  1.6300E+03  2.4663E-06  1.6040E-06  1.0832E-06  6.0769E-07
  1.6500E+03  2.4539E-06  1.3602E-06  7.9698E-07  4.8870E-07
  1.6700E+03  2.4153E-06  1.6241E-06  7.5256E-07  4.8986E-07
  1.6900E+03  2.2237E-06  1.2544E-06  8.4875E-07  4.4813E-07
  1.7100E+03  1.9965E-06  1.3572E-06  6.3125E-07  4.5354E-07
  1.7300E+03  1.9641E-06  1.0755E-06  6.3666E-07  4.6243E-07
  1.7500E+03  1.8404E-06  1.0720E-06  6.3164E-07  3.8825E-07
  1.7700E+03  1.7245E-06  1.1273E-06  6.7993E-07  3.5758E-07
  1.7900E+03  1.5325E-06  1.1165E-06  6.6641E-07  4.1530E-07
  1.8100E+03  1.5963E-06  9.7662E-07  6.2198E-07  5.1149E-07
  1.8300E+03  1.3672E-06  8.9897E-07  5.5206E-07  3.1045E-07
  1.8500E+03  1.3270E-06  8.8932E-07  5.5592E-07  3.1107E-07
  1.8700E+03  1.3452E-06  7.9428E-07  4.6513E-07  2.5250E-07
  1.8900E+03  1.3301E-06  7.9505E-07  5.0608E-07  2.9252E-07
  1.9100E+03  1.1350E-06  7.5217E-07  4.7788E-07  2.6316E-07
  1.9300E+03  1.0844E-06  7.5101E-07  4.6436E-07  2.2299E-07
  1.9500E+03  1.0454E-06  7.4328E-07  3.8825E-07  2.4447E-07
  1.9700E+03  9.7044E-07  6.9577E-07  3.5913E-07  2.9098E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-abmp16-11-12-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,  11.125  11.375  11.625  11.875
  1.0000E+01  3.1339E-06  1.8497E-06  4.2186E-07  2.7460E-07
  3.0000E+01  4.1800E-06  1.9811E-06  1.6148E-06  6.6293E-07
  5.0000E+01  3.4785E-06  1.8049E-06  2.0506E-06  4.4775E-07
  7.0000E+01  5.5167E-06  3.1323E-06  1.1825E-06  8.1398E-07
  9.0000E+01  6.3048E-06  3.1957E-06  1.3035E-06  1.5978E-06
  1.1000E+02  6.1155E-06  3.6423E-06  2.2824E-06  7.6106E-07
  1.3000E+02  6.1503E-06  4.0757E-06  2.3767E-06  1.5731E-06
  1.5000E+02  6.2237E-06  3.9521E-06  1.7663E-06  1.1860E-06
  1.7000E+02  5.4201E-06  3.2374E-06  1.7230E-06  1.5716E-06
  1.9000E+02  6.7761E-06  3.1941E-06  2.5374E-06  1.4580E-06
  2.1000E+02  5.2810E-06  3.2436E-06  2.6656E-06  1.0481E-06
  2.3000E+02  4.9913E-06  4.8638E-06  2.1449E-06  1.5260E-06
  2.5000E+02  6.2391E-06  3.2915E-06  2.8542E-06  1.3297E-06
  2.7000E+02  5.0415E-06  3.5882E-06  1.9069E-06  1.3595E-06
  2.9000E+02  5.9648E-06  3.4738E-06  1.6674E-06  5.6867E-07
  3.1000E+02  4.9024E-06  2.9731E-06  1.8744E-06  9.3954E-07
  3.3000E+02  4.3577E-06  3.1277E-06  1.5260E-06  1.0415E-06
  3.5000E+02  4.9256E-06  2.8310E-06  9.8358E-07  1.0106E-06
  3.7000E+02  4.9527E-06  2.7259E-06  1.9084E-06  1.1709E-06
  3.9000E+02  5.9146E-06  3.1493E-06  1.8358E-06  9.3992E-07
  4.1000E+02  5.2888E-06  2.6749E-06  1.6967E-06  1.3205E-06
  4.3000E+02  3.8385E-06  2.6409E-06  1.7338E-06  1.1767E-06
  4.5000E+02  3.6129E-06  2.6795E-06  1.4858E-06  1.2177E-06
  4.7000E+02  4.9218E-06  2.7475E-06  1.3502E-06  1.1690E-06
  4.9000E+02  4.1684E-06  2.4555E-06  1.3351E-06  9.3954E-07
  5.1000E+02  3.1787E-06  2.2778E-06  1.2080E-06  1.0535E-06
  5.3000E+02  3.5882E-06  2.1495E-06  1.2563E-06  1.1536E-06
  5.5000E+02  3.6052E-06  2.2051E-06  1.3517E-06  7.3788E-07
  5.7000E+02  2.9747E-06  2.6332E-06  1.7230E-06  6.5366E-07
  5.9000E+02  3.6407E-06  2.3025E-06  8.9550E-07  8.3987E-07
  6.1000E+02  3.1354E-06  1.3452E-06  1.0442E-06  9.7585E-07
  6.3000E+02  2.6641E-06  1.9795E-06  1.0724E-06  7.7728E-07
  6.5000E+02  3.1910E-06  1.5963E-06  1.4313E-06  6.4477E-07
  6.7000E+02  2.5698E-06  1.8574E-06  9.5035E-07  5.0647E-07
  6.9000E+02  2.6054E-06  2.0939E-06  8.9086E-07  7.4290E-07
  7.1000E+02  2.3581E-06  1.6813E-06  1.2799E-06  4.6706E-07
  7.3000E+02  2.5775E-06  1.6056E-06  9.6040E-07  4.4002E-07
  7.5000E+02  2.2190E-06  1.4912E-06  9.5229E-07  4.7788E-07
  7.7000E+02  1.9548E-06  1.4642E-06  7.7960E-07  5.0299E-07
  7.9000E+02  2.3411E-06  1.3019E-06  8.0819E-07  4.8290E-07
  8.1000E+02  2.2407E-06  1.4665E-06  7.3170E-07  4.8986E-07
  8.3000E+02  2.0614E-06  1.1667E-06  7.1702E-07  4.4157E-07
  8.5000E+02  1.7462E-06  1.2115E-06  8.2673E-07  4.1259E-07
  8.7000E+02  1.8219E-06  1.1091E-06  5.7485E-07  4.8908E-07
  8.9000E+02  1.6179E-06  9.1906E-07  6.9113E-07  5.9803E-07
  9.1000E+02  1.8775E-06  9.4572E-07  7.7496E-07  4.3075E-07
  9.3000E+02  2.1279E-06  8.8932E-07  6.7413E-07  2.8495E-07
  9.5000E+02  1.6875E-06  1.2501E-06  6.5598E-07  2.8294E-07
  9.7000E+02  1.6380E-06  1.2223E-06  5.1613E-07  5.0917E-07
  9.9000E+02  1.6535E-06  8.0278E-07  5.1188E-07  2.3627E-07
  1.0100E+03  1.5808E-06  9.4842E-07  5.1381E-07  2.3087E-07
  1.0300E+03  1.1408E-06  8.8043E-07  5.6558E-07  3.7118E-07
  1.0500E+03  1.3174E-06  6.8765E-07  4.6127E-07  4.0332E-07
  1.0700E+03  1.0605E-06  6.5907E-07  4.4736E-07  2.2716E-07
  1.0900E+03  1.1980E-06  7.8887E-07  4.0641E-07  2.0970E-07
  1.1100E+03  1.1621E-06  7.6337E-07  4.0680E-07  2.5729E-07
  1.1300E+03  1.0817E-06  6.6988E-07  5.2385E-07  2.5235E-07
  1.1500E+03  9.1713E-07  8.3407E-07  4.1684E-07  2.7645E-07
  1.1700E+03  9.4649E-07  6.2314E-07  2.5482E-07  2.1340E-07
  1.1900E+03  8.8507E-07  6.4979E-07  3.2745E-07  2.2036E-07
  1.2100E+03  9.7662E-07  4.9488E-07  3.3378E-07  3.0458E-07
  1.2300E+03  9.8435E-07  4.9604E-07  2.4817E-07  2.1124E-07
  1.2500E+03  7.1277E-07  4.7556E-07  2.9299E-07  1.4464E-07
  1.2700E+03  8.7154E-07  6.6254E-07  2.6533E-07  1.4642E-07
  1.2900E+03  8.1746E-07  4.5238E-07  3.4553E-07  1.7029E-07
  1.3100E+03  7.3633E-07  4.9179E-07  1.7848E-07  1.2571E-07
  1.3300E+03  7.0233E-07  4.2225E-07  2.8881E-07  2.1217E-07
  1.3500E+03  7.6801E-07  3.0597E-07  2.6285E-07  1.1636E-07
  1.3700E+03  6.5366E-07  4.7093E-07  3.9289E-07  1.5762E-07
  1.3900E+03  5.9146E-07  3.2204E-07  2.4462E-07  9.7778E-08
  1.4100E+03  5.4472E-07  3.3672E-07  2.4447E-07  1.2223E-07
  1.4300E+03  6.6293E-07  3.4197E-07  2.7089E-07  1.2250E-07
  1.4500E+03  5.9416E-07  2.9855E-07  2.1557E-07  1.7415E-07
  1.4700E+03  5.1999E-07  3.9250E-07  1.7261E-07  1.5422E-07
  1.4900E+03  4.2032E-07  2.6471E-07  1.4684E-07  1.1041E-07
  1.5100E+03  4.3075E-07  2.8974E-07  1.6983E-07  8.6575E-08
  1.5300E+03  4.8677E-07  2.2793E-07  1.1273E-07  1.3823E-07
  1.5500E+03  3.6762E-07  2.8851E-07  1.3228E-07  9.3838E-08
  1.5700E+03  3.5959E-07  2.4647E-07  1.8204E-07  8.1244E-08
  1.5900E+03  3.4584E-07  2.1742E-07  9.6658E-08  1.0195E-07
  1.6100E+03  3.1400E-07  1.9965E-07  1.1713E-07  9.9285E-08
  1.6300E+03  3.0071E-07  1.9362E-07  1.0991E-07  7.2126E-08
  1.6500E+03  2.0058E-07  1.7508E-07  1.2919E-07  5.3853E-08
  1.6700E+03  4.3770E-07  1.5213E-07  8.8661E-08  4.1877E-08
  1.6900E+03  2.4632E-07  1.9517E-07  1.4074E-07  4.4427E-08
  1.7100E+03  2.2793E-07  1.8543E-07  8.6305E-08  7.6840E-08
  1.7300E+03  2.4663E-07  1.5886E-07  1.0821E-07  5.6983E-08
  1.7500E+03  2.2221E-07  1.1327E-07  1.7972E-07  7.0311E-08
  1.7700E+03  2.3087E-07  1.6442E-07  7.9698E-08  5.1999E-08
  1.7900E+03  2.2113E-07  1.3537E-07  7.8501E-08  4.9295E-08
  1.8100E+03  2.2376E-07  1.6411E-07  9.5654E-08  2.8928E-08
  1.8300E+03  1.9764E-07  1.2046E-07  8.8777E-08  1.0118E-07
  1.8500E+03  1.6519E-07  9.0554E-08  1.0732E-07  3.8462E-08
  1.8700E+03  1.5190E-07  9.0554E-08  6.6834E-08  3.4105E-08
  1.8900E+03  1.3996E-07  7.7419E-08  5.4085E-08  3.2961E-08
  1.9100E+03  1.6859E-07  9.4688E-08  6.7800E-08  1.9409E-08
  1.9300E+03  1.3355E-07  1.1002E-07  5.1458E-08  2.9963E-08
  1.9500E+03  1.6241E-07  8.2171E-08  3.6762E-08  3.3301E-08
  1.9700E+03  1.0535E-07  8.0896E-08  5.1999E-08  3.9250E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-ct14-04-05-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   4.125   4.375   4.625   4.875
  1.0000E+01  1.4754E+00  1.1663E+00  7.7265E-01  4.7711E-01
  3.0000E+01  6.8225E-01  8.1360E-01  8.2905E-01  7.1663E-01
  5.0000E+01  1.5121E-01  2.3071E-01  3.1848E-01  3.8903E-01
  7.0000E+01  4.3654E-02  7.4483E-02  1.1876E-01  1.7307E-01
  9.0000E+01  1.6040E-02  2.8325E-02  4.8599E-02  7.8655E-02
  1.1000E+02  6.8572E-03  1.2884E-02  2.2731E-02  3.8478E-02
  1.3000E+02  3.3471E-03  6.2082E-03  1.1474E-02  2.0228E-02
  1.5000E+02  1.7663E-03  3.3935E-03  6.2198E-03  1.1358E-02
  1.7000E+02  1.0041E-03  1.9193E-03  3.6855E-03  6.5984E-03
  1.9000E+02  5.9301E-04  1.1767E-03  2.1603E-03  4.0564E-03
  2.1000E+02  3.7319E-04  7.3247E-04  1.3908E-03  2.6177E-03
  2.3000E+02  2.3334E-04  4.6204E-04  9.0631E-04  1.6751E-03
  2.5000E+02  1.6983E-04  3.1663E-04  6.1580E-04  1.1636E-03
  2.7000E+02  1.1053E-04  2.1711E-04  4.2148E-04  8.0394E-04
  2.9000E+02  7.7110E-05  1.5700E-04  3.0010E-04  5.7292E-04
  3.1000E+02  5.4781E-05  1.0941E-04  2.1062E-04  4.2148E-04
  3.3000E+02  3.8787E-05  7.9467E-05  1.5685E-04  3.1787E-04
  3.5000E+02  2.8619E-05  5.8953E-05  1.1667E-04  2.3566E-04
  3.7000E+02  2.2252E-05  4.3809E-05  8.0819E-05  1.7060E-04
  3.9000E+02  1.6519E-05  3.2049E-05  7.0697E-05  1.3251E-04
  4.1000E+02  1.2440E-05  2.4524E-05  5.0608E-05  1.0245E-04
  4.3000E+02  9.4881E-06  1.8992E-05  3.9134E-05  7.7921E-05
  4.5000E+02  7.4406E-06  1.5105E-05  3.1879E-05  6.2237E-05
  4.7000E+02  5.7910E-06  1.2405E-05  2.4385E-05  5.0145E-05
  4.9000E+02  4.5084E-06  9.6194E-06  1.8961E-05  3.9212E-05
  5.1000E+02  3.4862E-06  7.7187E-06  1.5086E-05  3.2312E-05
  5.3000E+02  2.8526E-06  5.7794E-06  1.2698E-05  2.3365E-05
  5.5000E+02  2.3303E-06  5.2038E-06  9.5422E-06  1.9826E-05
  5.7000E+02  1.8853E-06  3.9405E-06  8.0819E-06  1.7771E-05
  5.9000E+02  1.6102E-06  3.0829E-06  6.4400E-06  1.3981E-05
  6.1000E+02  1.1825E-06  2.4771E-06  5.3853E-06  1.1377E-05
  6.3000E+02  1.0110E-06  2.1959E-06  4.4195E-06  8.7773E-06
  6.5000E+02  7.8462E-07  1.7802E-06  3.6793E-06  8.4064E-06
  6.7000E+02  6.6834E-07  1.5530E-06  3.0087E-06  6.1271E-06
  6.9000E+02  5.9610E-07  1.2096E-06  2.4725E-06  5.4626E-06
  7.1000E+02  4.7595E-07  1.0508E-06  2.1294E-06  4.0950E-06
  7.3000E+02  3.9753E-07  8.3948E-07  1.6566E-06  4.0023E-06
  7.5000E+02  2.9886E-07  7.0852E-07  1.4097E-06  2.9809E-06
  7.7000E+02  2.8217E-07  5.6210E-07  1.3533E-06  2.6981E-06
  7.9000E+02  2.5188E-07  5.0145E-07  1.1169E-06  2.4122E-06
  8.1000E+02  1.9872E-07  4.3036E-07  8.6768E-07  1.8358E-06
  8.3000E+02  1.8250E-07  3.9057E-07  7.3594E-07  1.7539E-06
  8.5000E+02  1.4951E-07  2.9855E-07  7.2474E-07  1.5777E-06
  8.7000E+02  1.2440E-07  2.9330E-07  5.8798E-07  1.2382E-06
  8.9000E+02  9.7315E-08  2.3087E-07  5.2038E-07  1.1284E-06
  9.1000E+02  8.5648E-08  1.8652E-07  4.4195E-07  9.7276E-07
  9.3000E+02  7.4097E-08  1.3745E-07  3.8246E-07  7.1238E-07
  9.5000E+02  6.3511E-08  1.2548E-07  3.4305E-07  6.3511E-07
  9.7000E+02  5.3351E-08  1.1578E-07  2.4477E-07  5.0376E-07
  9.9000E+02  4.6861E-08  1.0778E-07  2.2530E-07  4.4273E-07
  1.0100E+03  4.6166E-08  8.0819E-08  1.7184E-07  3.8864E-07
  1.0300E+03  3.9019E-08  8.0703E-08  1.7508E-07  3.7010E-07
  1.0500E+03  3.0489E-08  6.4941E-08  1.5947E-07  3.4166E-07
  1.0700E+03  2.5853E-08  6.7027E-08  1.1852E-07  2.7305E-07
  1.0900E+03  2.2870E-08  4.7981E-08  9.7933E-08  2.8078E-07
  1.1100E+03  2.0135E-08  3.6902E-08  9.6774E-08  2.5049E-07
  1.1300E+03  1.5855E-08  3.9250E-08  8.5648E-08  2.0259E-07
  1.1500E+03  1.3784E-08  3.2358E-08  6.8997E-08  1.6952E-07
  1.1700E+03  1.1752E-08  3.0659E-08  5.2849E-08  1.3452E-07
  1.1900E+03  1.0925E-08  2.6131E-08  4.8561E-08  1.1679E-07
  1.2100E+03  9.8937E-09  2.0012E-08  4.4582E-08  1.1497E-07
  1.2300E+03  8.9125E-09  1.8914E-08  4.0950E-08  8.9086E-08
  1.2500E+03  8.1514E-09  1.5237E-08  3.5820E-08  7.9582E-08
  1.2700E+03  7.1238E-09  1.5546E-08  2.9407E-08  6.8109E-08
  1.2900E+03  6.2584E-09  1.2509E-08  2.2870E-08  6.8147E-08
  1.3100E+03  5.5012E-09  1.2532E-08  2.1495E-08  5.5360E-08
  1.3300E+03  4.4698E-09  1.0002E-08  1.9270E-08  4.2573E-08
  1.3500E+03  3.6994E-09  7.8887E-09  1.7941E-08  4.3964E-08
  1.3700E+03  3.4985E-09  8.2866E-09  1.6751E-08  4.1414E-08
  1.3900E+03  2.8789E-09  6.3357E-09  1.3483E-08  2.8619E-08
  1.4100E+03  2.6254E-09  7.1856E-09  1.1918E-08  2.7058E-08
  1.4300E+03  2.3844E-09  5.6828E-09  9.7856E-09  2.7630E-08
  1.4500E+03  2.0491E-09  4.1375E-09  9.3451E-09  1.9656E-08
  1.4700E+03  1.6658E-09  3.5882E-09  8.9318E-09  1.6596E-08
  1.4900E+03  1.4951E-09  3.3610E-09  8.5455E-09  1.4232E-08
  1.5100E+03  1.3046E-09  3.2420E-09  7.6955E-09  1.4213E-08
  1.5300E+03  1.1223E-09  2.3797E-09  6.7027E-09  1.3232E-08
  1.5500E+03  9.7044E-10  2.1248E-09  5.3892E-09  1.2640E-08
  1.5700E+03  8.6768E-10  2.3087E-09  4.4195E-09  9.8628E-09
  1.5900E+03  6.8997E-10  1.6967E-09  4.0950E-09  8.5648E-09
  1.6100E+03  5.6983E-10  1.5264E-09  3.8980E-09  9.1481E-09
  1.6300E+03  4.6938E-10  1.3552E-09  3.7581E-09  7.3324E-09
  1.6500E+03  4.1337E-10  1.1744E-09  3.6531E-09  5.5669E-09
  1.6700E+03  3.6423E-10  9.1211E-10  2.8263E-09  6.3782E-09
  1.6900E+03  3.2327E-10  8.9047E-10  2.7676E-09  4.4891E-09
  1.7100E+03  2.9067E-10  8.9318E-10  2.5405E-09  4.0796E-09
  1.7300E+03  2.5992E-10  6.5984E-10  1.6287E-09  4.2109E-09
  1.7500E+03  2.2175E-10  7.8810E-10  1.7771E-09  3.6036E-09
  1.7700E+03  2.1263E-10  6.5057E-10  1.6102E-09  4.3191E-09
  1.7900E+03  1.5901E-10  4.7981E-10  1.5009E-09  3.1323E-09
  1.8100E+03  1.4696E-10  5.5012E-10  1.3042E-09  3.0952E-09
  1.8300E+03  1.2745E-10  4.2341E-10  9.1983E-10  2.1140E-09
  1.8500E+03  1.1026E-10  3.0210E-10  9.6349E-10  2.1835E-09
  1.8700E+03  1.0149E-10  2.6069E-10  7.8385E-10  1.9486E-09
  1.8900E+03  7.6917E-11  2.1480E-10  4.9411E-10  1.3884E-09
  1.9100E+03  6.2159E-11  2.3628E-10  5.4665E-10  1.4982E-09
  1.9300E+03  4.7981E-11  2.4956E-10  4.6784E-10  1.3935E-09
  1.9500E+03  3.7628E-11  1.9378E-10  4.2534E-10  9.4804E-10
  1.9700E+03  3.3054E-11  1.6102E-10  2.9407E-10  6.8379E-10
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-ct14-05-06-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   5.125   5.375   5.625   5.875
  1.0000E+01  2.8851E-01  1.6736E-01  9.7701E-02  5.6712E-02
  3.0000E+01  5.3274E-01  3.6592E-01  2.2376E-01  1.3382E-01
  5.0000E+01  4.0023E-01  3.4862E-01  2.5868E-01  1.7014E-01
  7.0000E+01  2.2345E-01  2.4864E-01  2.2484E-01  1.7060E-01
  9.0000E+01  1.1512E-01  1.5036E-01  1.6550E-01  1.5074E-01
  1.1000E+02  6.1194E-02  8.7927E-02  1.1315E-01  1.1802E-01
  1.3000E+02  3.3718E-02  5.4896E-02  7.2822E-02  8.8700E-02
  1.5000E+02  1.9702E-02  3.2343E-02  4.7865E-02  6.2507E-02
  1.7000E+02  1.1980E-02  2.0197E-02  3.1771E-02  4.4118E-02
  1.9000E+02  7.5874E-03  1.3035E-02  2.1170E-02  3.1601E-02
  2.1000E+02  4.8290E-03  8.5686E-03  1.4495E-02  2.2515E-02
  2.3000E+02  3.1709E-03  5.8528E-03  1.0199E-02  1.6303E-02
  2.5000E+02  2.2082E-03  3.9791E-03  7.1933E-03  1.1837E-02
  2.7000E+02  1.5302E-03  2.8325E-03  5.1845E-03  8.7657E-03
  2.9000E+02  1.0802E-03  2.0460E-03  3.7844E-03  6.5636E-03
  3.1000E+02  8.1051E-04  1.5287E-03  2.7367E-03  4.7788E-03
  3.3000E+02  5.7948E-04  1.1169E-03  2.0120E-03  3.6021E-03
  3.5000E+02  4.4543E-04  8.1282E-04  1.5325E-03  2.8109E-03
  3.7000E+02  3.4321E-04  6.4323E-04  1.2015E-03  2.2345E-03
  3.9000E+02  2.8758E-04  4.9063E-04  9.2949E-04  1.6890E-03
  4.1000E+02  2.1557E-04  3.8246E-04  7.4328E-04  1.3467E-03
  4.3000E+02  1.6009E-04  2.9005E-04  5.4896E-04  1.0581E-03
  4.5000E+02  1.2231E-04  2.3689E-04  4.4350E-04  8.0896E-04
  4.7000E+02  9.4070E-05  1.8791E-04  3.5650E-04  6.4786E-04
  4.9000E+02  7.5372E-05  1.4371E-04  2.8464E-04  5.3853E-04
  5.1000E+02  6.4593E-05  1.2123E-04  2.4709E-04  4.3075E-04
  5.3000E+02  5.1806E-05  9.5769E-05  1.8930E-04  3.5634E-04
  5.5000E+02  3.9753E-05  8.0278E-05  1.4978E-04  2.9237E-04
  5.7000E+02  3.4398E-05  6.8534E-05  1.2903E-04  2.7553E-04
  5.9000E+02  2.7645E-05  5.3892E-05  1.0400E-04  2.2036E-04
  6.1000E+02  2.2098E-05  4.5316E-05  8.4450E-05  1.7153E-04
  6.3000E+02  1.9409E-05  3.6932E-05  7.5140E-05  1.4692E-04
  6.5000E+02  1.6133E-05  3.3965E-05  6.3743E-05  1.1841E-04
  6.7000E+02  1.2625E-05  2.5976E-05  5.3158E-05  9.8126E-05
  6.9000E+02  1.0350E-05  2.0506E-05  4.1646E-05  8.1282E-05
  7.1000E+02  9.3181E-06  1.7879E-05  3.5495E-05  6.9577E-05
  7.3000E+02  7.3981E-06  1.6457E-05  3.0087E-05  5.8798E-05
  7.5000E+02  6.8611E-06  1.2915E-05  2.6672E-05  4.8059E-05
  7.7000E+02  5.1574E-06  1.1582E-05  2.1356E-05  4.3114E-05
  7.9000E+02  4.5354E-06  9.3297E-06  1.9502E-05  3.7612E-05
  8.1000E+02  3.7041E-06  8.1166E-06  1.6535E-05  3.4074E-05
  8.3000E+02  3.5820E-06  7.0967E-06  1.3139E-05  3.1756E-05
  8.5000E+02  2.7970E-06  5.9223E-06  1.1512E-05  2.4261E-05
  8.7000E+02  2.4756E-06  5.1613E-06  9.8049E-06  2.0321E-05
  8.9000E+02  1.9084E-06  4.9063E-06  8.8700E-06  1.7632E-05
  9.1000E+02  1.9532E-06  3.8200E-06  7.3170E-06  1.5577E-05
  9.3000E+02  1.6396E-06  3.1339E-06  6.3550E-06  1.3290E-05
  9.5000E+02  1.3359E-06  2.8742E-06  6.1889E-06  1.2389E-05
  9.7000E+02  1.1041E-06  2.4292E-06  4.8715E-06  1.0098E-05
  9.9000E+02  1.0489E-06  1.8729E-06  4.1993E-06  8.3446E-06
  1.0100E+03  8.8545E-07  1.9362E-06  3.7427E-06  7.1933E-06
  1.0300E+03  7.8346E-07  1.7261E-06  3.3703E-06  6.5134E-06
  1.0500E+03  6.2546E-07  1.5716E-06  2.7259E-06  5.5321E-06
  1.0700E+03  5.9494E-07  1.1779E-06  2.4215E-06  5.8142E-06
  1.0900E+03  5.4703E-07  9.3606E-07  1.9332E-06  4.9797E-06
  1.1100E+03  4.4659E-07  8.5030E-07  1.8219E-06  3.8231E-06
  1.1300E+03  4.6629E-07  7.8385E-07  1.6457E-06  3.0210E-06
  1.1500E+03  4.0796E-07  6.7916E-07  1.5009E-06  3.0489E-06
  1.1700E+03  2.9994E-07  5.6480E-07  1.2911E-06  2.6826E-06
  1.1900E+03  2.6888E-07  5.1342E-07  1.1590E-06  2.1804E-06
  1.2100E+03  2.2005E-07  4.4504E-07  9.0245E-07  2.1758E-06
  1.2300E+03  2.2499E-07  3.6778E-07  7.6994E-07  1.8775E-06
  1.2500E+03  2.1093E-07  3.7411E-07  7.4135E-07  1.3575E-06
  1.2700E+03  1.8188E-07  3.4182E-07  6.9731E-07  1.3888E-06
  1.2900E+03  1.5870E-07  2.7661E-07  6.0923E-07  1.2853E-06
  1.3100E+03  1.3166E-07  2.1804E-07  5.3467E-07  1.1887E-06
  1.3300E+03  1.2803E-07  2.3782E-07  4.4002E-07  8.7579E-07
  1.3500E+03  9.3065E-08  1.7632E-07  4.3577E-07  8.2905E-07
  1.3700E+03  8.0780E-08  1.8868E-07  4.0139E-07  6.5327E-07
  1.3900E+03  6.4207E-08  1.5978E-07  3.1292E-07  6.7916E-07
  1.4100E+03  6.3241E-08  1.4653E-07  2.9129E-07  6.2275E-07
  1.4300E+03  5.7214E-08  1.3402E-07  3.0149E-07  5.8567E-07
  1.4500E+03  5.0917E-08  1.2378E-07  2.4076E-07  5.1845E-07
  1.4700E+03  4.4118E-08  9.1636E-08  2.1758E-07  4.0718E-07
  1.4900E+03  3.7721E-08  7.9660E-08  2.0182E-07  3.8462E-07
  1.5100E+03  3.4367E-08  7.1895E-08  1.7307E-07  3.3502E-07
  1.5300E+03  2.9840E-08  6.2275E-08  1.3328E-07  2.8696E-07
  1.5500E+03  3.0118E-08  6.1155E-08  1.2498E-07  2.7475E-07
  1.5700E+03  2.3442E-08  4.8136E-08  1.1489E-07  2.6780E-07
  1.5900E+03  1.8868E-08  4.8252E-08  1.2749E-07  2.3674E-07
  1.6100E+03  1.8497E-08  4.4350E-08  1.0608E-07  1.9069E-07
  1.6300E+03  1.3846E-08  3.2250E-08  8.6073E-08  1.5194E-07
  1.6500E+03  1.1057E-08  2.7120E-08  6.4245E-08  1.3154E-07
  1.6700E+03  1.2301E-08  2.7305E-08  5.3390E-08  1.0454E-07
  1.6900E+03  9.2640E-09  2.1758E-08  6.3357E-08  1.1369E-07
  1.7100E+03  1.0114E-08  2.3859E-08  5.5669E-08  1.0477E-07
  1.7300E+03  8.4527E-09  2.1464E-08  4.3152E-08  8.9086E-08
  1.7500E+03  7.1392E-09  1.8281E-08  4.1337E-08  8.2519E-08
  1.7700E+03  6.0460E-09  1.6736E-08  2.8990E-08  6.9384E-08
  1.7900E+03  6.0344E-09  1.4016E-08  3.0705E-08  7.3904E-08
  1.8100E+03  4.2534E-09  1.4240E-08  2.7769E-08  6.1155E-08
  1.8300E+03  4.3461E-09  1.1080E-08  2.2206E-08  4.8677E-08
  1.8500E+03  4.3114E-09  1.1323E-08  2.6347E-08  4.9140E-08
  1.8700E+03  3.6654E-09  8.6575E-09  1.8667E-08  3.9482E-08
  1.8900E+03  3.3100E-09  6.3202E-09  1.6581E-08  4.6938E-08
  1.9100E+03  2.7939E-09  6.9036E-09  1.6983E-08  4.3036E-08
  1.9300E+03  2.9082E-09  5.4549E-09  1.2192E-08  3.8014E-08
  1.9500E+03  2.3365E-09  4.6475E-09  1.0535E-08  2.4307E-08
  1.9700E+03  2.0058E-09  3.9250E-09  8.3446E-09  2.6394E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-ct14-06-07-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   6.125   6.375   6.625   6.875
  1.0000E+01  3.4815E-02  1.9903E-02  1.1964E-02  7.1547E-03
  3.0000E+01  7.7999E-02  4.5663E-02  2.7104E-02  1.6365E-02
  5.0000E+01  1.0392E-01  6.1155E-02  3.6685E-02  2.2036E-02
  7.0000E+01  1.1493E-01  7.1392E-02  4.2727E-02  2.5667E-02
  9.0000E+01  1.1273E-01  7.5024E-02  4.6552E-02  2.8062E-02
  1.1000E+02  1.0176E-01  7.4251E-02  4.7672E-02  2.9515E-02
  1.3000E+02  8.6768E-02  6.8727E-02  4.7672E-02  2.9979E-02
  1.5000E+02  6.9268E-02  6.1387E-02  4.6359E-02  3.0180E-02
  1.7000E+02  5.4549E-02  5.3931E-02  4.3384E-02  2.9778E-02
  1.9000E+02  4.1221E-02  4.4929E-02  3.9405E-02  2.9067E-02
  2.1000E+02  3.1029E-02  3.6608E-02  3.4645E-02  2.7862E-02
  2.3000E+02  2.4014E-02  3.0396E-02  3.0952E-02  2.6594E-02
  2.5000E+02  1.8080E-02  2.4246E-02  2.6842E-02  2.3890E-02
  2.7000E+02  1.3687E-02  1.9193E-02  2.3148E-02  2.1495E-02
  2.9000E+02  1.0477E-02  1.5337E-02  1.9347E-02  1.9548E-02
  3.1000E+02  8.2055E-03  1.2100E-02  1.6334E-02  1.7137E-02
  3.3000E+02  6.2623E-03  9.6697E-03  1.3413E-02  1.5105E-02
  3.5000E+02  4.8445E-03  7.6762E-03  1.0805E-02  1.2980E-02
  3.7000E+02  3.8555E-03  6.2507E-03  9.1134E-03  1.1424E-02
  3.9000E+02  2.9716E-03  5.4394E-03  7.5642E-03  9.6426E-03
  4.1000E+02  2.4941E-03  4.0950E-03  6.2352E-03  8.3755E-03
  4.3000E+02  1.9223E-03  3.1972E-03  5.2501E-03  7.2204E-03
  4.5000E+02  1.7972E-03  2.6409E-03  4.2380E-03  6.1541E-03
  4.7000E+02  1.2575E-03  2.1541E-03  3.5882E-03  5.1845E-03
  4.9000E+02  9.9053E-04  1.8528E-03  3.0319E-03  4.4929E-03
  5.1000E+02  9.1365E-04  1.5221E-03  2.6610E-03  3.8710E-03
  5.3000E+02  6.6448E-04  1.2347E-03  2.1433E-03  3.3177E-03
  5.5000E+02  5.5012E-04  1.0044E-03  1.7555E-03  2.8124E-03
  5.7000E+02  4.5161E-04  8.4412E-04  1.5082E-03  2.4107E-03
  5.9000E+02  3.6361E-04  7.1663E-04  1.2791E-03  2.0846E-03
  6.1000E+02  3.1848E-04  5.9030E-04  1.0493E-03  1.8049E-03
  6.3000E+02  2.7692E-04  5.1845E-04  9.0477E-04  1.5546E-03
  6.5000E+02  2.2515E-04  4.0989E-04  7.8385E-04  1.3459E-03
  6.7000E+02  1.8853E-04  3.4877E-04  6.4555E-04  1.1868E-03
  6.9000E+02  1.7446E-04  3.0720E-04  5.9455E-04  1.0102E-03
  7.1000E+02  1.3985E-04  2.5219E-04  4.9952E-04  8.4064E-04
  7.3000E+02  1.1111E-04  2.3056E-04  4.1723E-04  7.4792E-04
  7.5000E+02  9.9439E-05  1.8142E-04  3.6500E-04  6.6370E-04
  7.7000E+02  8.5609E-05  1.6380E-04  3.0180E-04  5.3776E-04
  7.9000E+02  6.7220E-05  1.4178E-04  2.5760E-04  5.1149E-04
  8.1000E+02  6.1232E-05  1.2540E-04  2.3581E-04  4.3345E-04
  8.3000E+02  5.3583E-05  1.0404E-04  2.0475E-04  3.8586E-04
  8.5000E+02  4.9758E-05  9.2447E-05  1.7987E-04  3.4584E-04
  8.7000E+02  4.1414E-05  7.8230E-05  1.4982E-04  2.8758E-04
  8.9000E+02  3.5835E-05  7.0311E-05  1.2563E-04  2.4261E-04
  9.1000E+02  3.1045E-05  6.0150E-05  1.2038E-04  2.4107E-04
  9.3000E+02  2.6795E-05  4.9372E-05  1.0890E-04  1.9764E-04
  9.5000E+02  2.2685E-05  4.1723E-05  9.3027E-05  1.6905E-04
  9.7000E+02  2.1217E-05  3.7458E-05  7.4290E-05  1.3703E-04
  9.9000E+02  1.8157E-05  3.4166E-05  6.2816E-05  1.3935E-04
  1.0100E+03  1.5070E-05  3.0736E-05  5.6519E-05  1.2463E-04
  1.0300E+03  1.3212E-05  2.7553E-05  4.7904E-05  9.8783E-05
  1.0500E+03  1.3007E-05  2.3519E-05  4.3384E-05  8.5146E-05
  1.0700E+03  1.1821E-05  2.0321E-05  4.1568E-05  8.1437E-05
  1.0900E+03  9.0902E-06  1.7446E-05  3.3734E-05  7.1045E-05
  1.1100E+03  7.9776E-06  1.5561E-05  3.2467E-05  6.3666E-05
  1.1300E+03  6.7645E-06  1.3382E-05  2.7475E-05  5.4085E-05
  1.1500E+03  5.3544E-06  1.2501E-05  2.2963E-05  4.4698E-05
  1.1700E+03  5.0415E-06  1.1694E-05  1.8868E-05  4.2032E-05
  1.1900E+03  4.5857E-06  9.1134E-06  1.9687E-05  3.9444E-05
  1.2100E+03  4.0409E-06  8.4721E-06  1.6241E-05  3.2343E-05
  1.2300E+03  3.9869E-06  8.1591E-06  1.4673E-05  2.9237E-05
  1.2500E+03  3.4553E-06  6.5675E-06  1.4275E-05  2.4168E-05
  1.2700E+03  3.0226E-06  5.8489E-06  1.2069E-05  2.1201E-05
  1.2900E+03  2.4307E-06  6.0460E-06  9.6503E-06  2.1248E-05
  1.3100E+03  2.1449E-06  4.8599E-06  9.1056E-06  1.8374E-05
  1.3300E+03  2.1109E-06  3.6577E-06  8.1475E-06  1.7137E-05
  1.3500E+03  1.8559E-06  3.7180E-06  6.6138E-06  1.3560E-05
  1.3700E+03  1.4962E-06  3.1478E-06  6.4709E-06  1.3062E-05
  1.3900E+03  1.3413E-06  2.7398E-06  6.8070E-06  1.2374E-05
  1.4100E+03  1.1072E-06  2.8186E-06  5.6094E-06  1.0643E-05
  1.4300E+03  1.1590E-06  2.3334E-06  4.7749E-06  1.0635E-05
  1.4500E+03  1.0268E-06  2.1217E-06  5.0608E-06  8.6073E-06
  1.4700E+03  7.7844E-07  1.7369E-06  4.2109E-06  7.3324E-06
  1.4900E+03  7.9428E-07  1.4796E-06  3.5001E-06  6.3589E-06
  1.5100E+03  6.8650E-07  1.3452E-06  2.6069E-06  5.6287E-06
  1.5300E+03  5.4162E-07  1.3633E-06  2.3906E-06  5.2694E-06
  1.5500E+03  5.1497E-07  1.1879E-06  2.5173E-06  4.7363E-06
  1.5700E+03  4.8677E-07  1.0419E-06  2.3334E-06  4.2380E-06
  1.5900E+03  4.3616E-07  9.3065E-07  2.1588E-06  3.7829E-06
  1.6100E+03  3.8671E-07  8.2943E-07  1.6844E-06  3.2575E-06
  1.6300E+03  3.7952E-07  6.8379E-07  1.5808E-06  3.2111E-06
  1.6500E+03  3.2837E-07  6.2662E-07  1.3120E-06  3.0612E-06
  1.6700E+03  2.9191E-07  5.4549E-07  1.1740E-06  2.6409E-06
  1.6900E+03  2.5343E-07  5.9107E-07  1.1941E-06  2.7213E-06
  1.7100E+03  2.2329E-07  4.6591E-07  9.1404E-07  2.0475E-06
  1.7300E+03  1.9471E-07  4.2032E-07  7.9737E-07  1.8961E-06
  1.7500E+03  1.8435E-07  3.3286E-07  8.2171E-07  1.3599E-06
  1.7700E+03  1.6596E-07  3.7566E-07  6.7916E-07  1.3939E-06
  1.7900E+03  1.3680E-07  3.0736E-07  6.3782E-07  1.2478E-06
  1.8100E+03  1.1234E-07  3.4336E-07  5.5244E-07  1.0392E-06
  1.8300E+03  1.0044E-07  2.8016E-07  4.8908E-07  1.0025E-06
  1.8500E+03  8.5300E-08  2.5065E-07  4.4273E-07  1.0527E-06
  1.8700E+03  8.3330E-08  2.0908E-07  4.0989E-07  8.3987E-07
  1.8900E+03  7.6144E-08  1.4862E-07  3.6639E-07  6.8727E-07
  1.9100E+03  6.4864E-08  1.7462E-07  3.0380E-07  6.7916E-07
  1.9300E+03  7.0774E-08  1.2857E-07  2.5683E-07  5.7601E-07
  1.9500E+03  5.4974E-08  1.4352E-07  2.6625E-07  5.6055E-07
  1.9700E+03  4.4543E-08  9.1018E-08  2.4879E-07  4.4504E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-ct14-07-08-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   7.125   7.375   7.625   7.875
  1.0000E+01  4.3693E-03  2.7027E-03  1.6365E-03  9.9942E-04
  3.0000E+01  9.7740E-03  5.9687E-03  3.4676E-03  2.2407E-03
  5.0000E+01  1.3058E-02  7.7574E-03  4.6861E-03  2.8866E-03
  7.0000E+01  1.5159E-02  9.2254E-03  5.5708E-03  3.3718E-03
  9.0000E+01  1.6751E-02  1.0129E-02  5.9378E-03  3.5604E-03
  1.1000E+02  1.8003E-02  1.0655E-02  6.4902E-03  3.9019E-03
  1.3000E+02  1.8451E-02  1.1196E-02  6.7143E-03  3.8864E-03
  1.5000E+02  1.8868E-02  1.1339E-02  6.8611E-03  4.1646E-03
  1.7000E+02  1.8652E-02  1.1404E-02  6.8225E-03  4.2380E-03
  1.9000E+02  1.7694E-02  1.1760E-02  6.7838E-03  4.1800E-03
  2.1000E+02  1.8234E-02  1.1482E-02  6.7606E-03  4.2496E-03
  2.3000E+02  1.7879E-02  1.1172E-02  6.8379E-03  4.1414E-03
  2.5000E+02  1.7153E-02  1.0983E-02  6.7297E-03  4.0796E-03
  2.7000E+02  1.5994E-02  1.0906E-02  6.5443E-03  4.0796E-03
  2.9000E+02  1.4537E-02  1.0380E-02  6.4748E-03  3.9984E-03
  3.1000E+02  1.4051E-02  9.8976E-03  6.3859E-03  3.8903E-03
  3.3000E+02  1.3228E-02  9.3104E-03  6.1464E-03  3.8308E-03
  3.5000E+02  1.2366E-02  9.0477E-03  5.8953E-03  3.6762E-03
  3.7000E+02  1.1281E-02  8.6382E-03  5.7717E-03  3.5480E-03
  3.9000E+02  1.0006E-02  7.9660E-03  5.4974E-03  3.5356E-03
  4.1000E+02  9.1365E-03  7.5719E-03  5.1883E-03  3.4568E-03
  4.3000E+02  8.1823E-03  6.7800E-03  5.0956E-03  3.2683E-03
  4.5000E+02  7.2822E-03  6.5714E-03  4.8136E-03  3.2327E-03
  4.7000E+02  6.2005E-03  6.1541E-03  4.6475E-03  3.0906E-03
  4.9000E+02  5.7253E-03  5.6171E-03  4.4504E-03  3.0689E-03
  5.1000E+02  4.9990E-03  5.2308E-03  4.1143E-03  2.9407E-03
  5.3000E+02  4.5045E-03  4.7711E-03  3.9791E-03  2.7676E-03
  5.5000E+02  3.8941E-03  4.4504E-03  3.7782E-03  2.6857E-03
  5.7000E+02  3.4414E-03  3.9328E-03  3.5634E-03  2.6100E-03
  5.9000E+02  3.0798E-03  3.5835E-03  3.2868E-03  2.4385E-03
  6.1000E+02  2.6764E-03  3.2003E-03  3.0937E-03  2.3427E-03
  6.3000E+02  2.3009E-03  3.0056E-03  2.8217E-03  2.3056E-03
  6.5000E+02  2.0599E-03  2.6641E-03  2.6285E-03  2.1170E-03
  6.7000E+02  1.7709E-03  2.3628E-03  2.4586E-03  1.9053E-03
  6.9000E+02  1.6210E-03  2.1140E-03  2.3442E-03  1.8976E-03
  7.1000E+02  1.4255E-03  1.8574E-03  2.1433E-03  1.7956E-03
  7.3000E+02  1.2648E-03  1.7663E-03  1.9641E-03  1.7462E-03
  7.5000E+02  1.1312E-03  1.5762E-03  1.7647E-03  1.5916E-03
  7.7000E+02  9.8165E-04  1.3985E-03  1.6797E-03  1.4394E-03
  7.9000E+02  8.1862E-04  1.2563E-03  1.4309E-03  1.4333E-03
  8.1000E+02  7.3479E-04  1.1447E-03  1.3707E-03  1.3058E-03
  8.3000E+02  6.1850E-04  1.0539E-03  1.2501E-03  1.1914E-03
  8.5000E+02  5.7562E-04  9.1790E-04  1.1953E-03  1.1458E-03
  8.7000E+02  5.3081E-04  8.1514E-04  1.0771E-03  1.0666E-03
  8.9000E+02  4.4852E-04  7.8037E-04  9.8126E-04  1.0388E-03
  9.1000E+02  3.7813E-04  6.6486E-04  9.2833E-04  9.8435E-04
  9.3000E+02  3.5372E-04  6.2082E-04  8.3098E-04  9.2949E-04
  9.5000E+02  3.1957E-04  5.4240E-04  7.3170E-04  8.5261E-04
  9.7000E+02  2.8526E-04  5.0570E-04  6.8920E-04  7.6337E-04
  9.9000E+02  2.4076E-04  4.3461E-04  6.3164E-04  7.3788E-04
  1.0100E+03  2.2391E-04  4.0023E-04  5.9069E-04  6.4555E-04
  1.0300E+03  1.8528E-04  3.3981E-04  5.5244E-04  6.3743E-04
  1.0500E+03  1.7075E-04  3.0597E-04  4.7054E-04  5.8103E-04
  1.0700E+03  1.4321E-04  2.8341E-04  4.4543E-04  5.4394E-04
  1.0900E+03  1.2830E-04  2.5745E-04  4.0757E-04  5.3235E-04
  1.1100E+03  1.2567E-04  2.3040E-04  3.6345E-04  4.8638E-04
  1.1300E+03  1.0535E-04  2.0243E-04  3.1385E-04  4.2882E-04
  1.1500E+03  1.0091E-04  1.8080E-04  2.9268E-04  3.9869E-04
  1.1700E+03  8.1978E-05  1.5685E-04  2.7645E-04  3.6113E-04
  1.1900E+03  7.1624E-05  1.3622E-04  2.4972E-04  3.4197E-04
  1.2100E+03  6.1078E-05  1.2548E-04  2.3427E-04  3.1169E-04
  1.2300E+03  5.6751E-05  1.1945E-04  2.1943E-04  2.8387E-04
  1.2500E+03  5.3313E-05  1.0632E-04  1.8358E-04  2.6239E-04
  1.2700E+03  4.6745E-05  9.0979E-05  1.6241E-04  2.3998E-04
  1.2900E+03  4.0873E-05  8.4991E-05  1.5700E-04  2.2870E-04
  1.3100E+03  3.5897E-05  8.0973E-05  1.4850E-04  2.0336E-04
  1.3300E+03  3.5171E-05  6.8534E-05  1.2795E-04  1.8296E-04
  1.3500E+03  3.2343E-05  6.1812E-05  1.2042E-04  1.7833E-04
  1.3700E+03  2.7738E-05  5.5399E-05  1.0678E-04  1.6813E-04
  1.3900E+03  2.4601E-05  4.8097E-05  9.6812E-05  1.5059E-04
  1.4100E+03  2.2129E-05  4.2959E-05  8.3446E-05  1.3780E-04
  1.4300E+03  1.8760E-05  3.9444E-05  7.9776E-05  1.2988E-04
  1.4500E+03  1.6535E-05  3.8014E-05  6.6911E-05  1.1818E-04
  1.4700E+03  1.6411E-05  3.1648E-05  6.5791E-05  1.0570E-04
  1.4900E+03  1.3703E-05  2.9840E-05  6.1155E-05  9.8435E-05
  1.5100E+03  1.3344E-05  2.6687E-05  5.1497E-05  8.7077E-05
  1.5300E+03  1.1740E-05  2.3488E-05  4.9179E-05  7.9621E-05
  1.5500E+03  1.0670E-05  2.4447E-05  4.7595E-05  7.0427E-05
  1.5700E+03  8.8275E-06  2.1680E-05  4.4002E-05  6.9152E-05
  1.5900E+03  8.8391E-06  1.7616E-05  3.6191E-05  6.6061E-05
  1.6100E+03  7.6415E-06  1.5546E-05  3.3873E-05  5.8682E-05
  1.6300E+03  7.9042E-06  1.2984E-05  3.0612E-05  5.2849E-05
  1.6500E+03  6.5057E-06  1.3456E-05  2.6749E-05  5.3428E-05
  1.6700E+03  4.7865E-06  1.0887E-05  2.4416E-05  4.5702E-05
  1.6900E+03  4.7904E-06  1.1350E-05  2.2669E-05  3.9096E-05
  1.7100E+03  4.3809E-06  1.0550E-05  1.9950E-05  3.5573E-05
  1.7300E+03  3.7520E-06  8.1321E-06  1.8713E-05  3.2637E-05
  1.7500E+03  3.4074E-06  7.0118E-06  1.6457E-05  3.0319E-05
  1.7700E+03  3.2930E-06  7.2899E-06  1.6720E-05  2.9361E-05
  1.7900E+03  2.5049E-06  5.9919E-06  1.4178E-05  2.6347E-05
  1.8100E+03  2.3009E-06  5.3931E-06  1.2772E-05  2.5018E-05
  1.8300E+03  2.1078E-06  5.5090E-06  1.1219E-05  2.3998E-05
  1.8500E+03  1.8343E-06  4.8484E-06  1.0041E-05  1.9981E-05
  1.8700E+03  1.7060E-06  3.7334E-06  9.7276E-06  1.9625E-05
  1.8900E+03  1.5310E-06  3.5758E-06  8.0548E-06  1.6859E-05
  1.9100E+03  1.5468E-06  3.0504E-06  7.7187E-06  1.5024E-05
  1.9300E+03  1.2038E-06  2.5435E-06  6.3782E-06  1.5546E-05
  1.9500E+03  1.0353E-06  2.1912E-06  6.1889E-06  1.4561E-05
  1.9700E+03  1.1335E-06  2.3488E-06  5.5901E-06  1.2536E-05
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-ct14-08-09-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   8.125   8.375   8.625   8.875
  1.0000E+01  5.8682E-04  3.4908E-04  2.3767E-04  1.3031E-04
  3.0000E+01  1.3054E-03  7.9969E-04  4.2998E-04  2.9438E-04
  5.0000E+01  1.7477E-03  1.0601E-03  5.5515E-04  3.8524E-04
  7.0000E+01  1.9409E-03  1.2277E-03  7.4483E-04  4.4813E-04
  9.0000E+01  2.2206E-03  1.3367E-03  8.1591E-04  4.9836E-04
  1.1000E+02  2.3318E-03  1.4248E-03  8.4373E-04  5.0570E-04
  1.3000E+02  2.4369E-03  1.4788E-03  8.8622E-04  5.4703E-04
  1.5000E+02  2.5018E-03  1.4962E-03  9.0477E-04  5.4162E-04
  1.7000E+02  2.5327E-03  1.5175E-03  9.1636E-04  5.5708E-04
  1.9000E+02  2.5343E-03  1.5020E-03  9.2795E-04  5.5399E-04
  2.1000E+02  2.5358E-03  1.5298E-03  9.3336E-04  5.5901E-04
  2.3000E+02  2.4709E-03  1.5016E-03  9.1636E-04  5.5437E-04
  2.5000E+02  2.4833E-03  1.5113E-03  9.1559E-04  5.5708E-04
  2.7000E+02  2.4740E-03  1.4943E-03  9.0554E-04  5.5708E-04
  2.9000E+02  2.4416E-03  1.4912E-03  8.9704E-04  5.4587E-04
  3.1000E+02  2.3828E-03  1.4533E-03  8.8931E-04  5.3699E-04
  3.3000E+02  2.3365E-03  1.4263E-03  8.7425E-04  5.2926E-04
  3.5000E+02  2.2901E-03  1.4000E-03  8.5068E-04  5.2385E-04
  3.7000E+02  2.2546E-03  1.3749E-03  8.3987E-04  5.0917E-04
  3.9000E+02  2.1789E-03  1.3602E-03  8.1205E-04  4.9333E-04
  4.1000E+02  2.1480E-03  1.3228E-03  7.9582E-04  4.9063E-04
  4.3000E+02  2.0954E-03  1.2602E-03  7.8539E-04  4.8174E-04
  4.5000E+02  2.0351E-03  1.2610E-03  7.5603E-04  4.6281E-04
  4.7000E+02  1.9888E-03  1.2216E-03  7.4715E-04  4.6050E-04
  4.9000E+02  1.9023E-03  1.1887E-03  7.2938E-04  4.4968E-04
  5.1000E+02  1.8574E-03  1.1632E-03  7.1431E-04  4.4427E-04
  5.3000E+02  1.8034E-03  1.1238E-03  7.0079E-04  4.2496E-04
  5.5000E+02  1.7245E-03  1.1068E-03  6.7916E-04  4.1607E-04
  5.7000E+02  1.6828E-03  1.0296E-03  6.5443E-04  3.9482E-04
  5.9000E+02  1.5947E-03  1.0191E-03  6.3975E-04  3.9444E-04
  6.1000E+02  1.5592E-03  9.9749E-04  6.2700E-04  3.8261E-04
  6.3000E+02  1.5074E-03  9.6812E-04  5.9262E-04  3.6824E-04
  6.5000E+02  1.4572E-03  9.2679E-04  5.7794E-04  3.6639E-04
  6.7000E+02  1.3865E-03  9.1095E-04  5.7408E-04  3.5588E-04
  6.9000E+02  1.3259E-03  8.7541E-04  5.5553E-04  3.5016E-04
  7.1000E+02  1.2745E-03  8.3948E-04  5.3931E-04  3.3069E-04
  7.3000E+02  1.2254E-03  8.2480E-04  5.2192E-04  3.2436E-04
  7.5000E+02  1.1736E-03  7.8926E-04  5.0608E-04  3.1848E-04
  7.7000E+02  1.1219E-03  7.5372E-04  4.7749E-04  3.0427E-04
  7.9000E+02  1.0856E-03  7.3401E-04  4.7325E-04  2.9469E-04
  8.1000E+02  1.0249E-03  6.8572E-04  4.5972E-04  2.8542E-04
  8.3000E+02  9.8049E-04  6.7645E-04  4.4041E-04  2.7336E-04
  8.5000E+02  9.4108E-04  6.5134E-04  4.2225E-04  2.7491E-04
  8.7000E+02  8.9627E-04  6.2893E-04  4.0912E-04  2.5976E-04
  8.9000E+02  8.4721E-04  6.0035E-04  3.9057E-04  2.5235E-04
  9.1000E+02  7.9505E-04  5.7523E-04  3.7551E-04  2.4246E-04
  9.3000E+02  7.6608E-04  5.4858E-04  3.6268E-04  2.3257E-04
  9.5000E+02  7.2667E-04  5.2772E-04  3.5109E-04  2.2268E-04
  9.7000E+02  6.8379E-04  4.9218E-04  3.3007E-04  2.1881E-04
  9.9000E+02  6.4207E-04  4.8329E-04  3.2358E-04  2.0846E-04
  1.0100E+03  6.0730E-04  4.5934E-04  3.1648E-04  1.9764E-04
  1.0300E+03  5.7485E-04  4.3886E-04  3.0056E-04  1.9842E-04
  1.0500E+03  5.4433E-04  4.1955E-04  2.8804E-04  1.8713E-04
  1.0700E+03  5.0801E-04  4.0332E-04  2.7877E-04  1.8126E-04
  1.0900E+03  4.8329E-04  3.8107E-04  2.6502E-04  1.7354E-04
  1.1100E+03  4.5200E-04  3.6469E-04  2.5065E-04  1.6921E-04
  1.1300E+03  4.2186E-04  3.4475E-04  2.3937E-04  1.6179E-04
  1.1500E+03  3.9289E-04  3.2606E-04  2.3257E-04  1.5484E-04
  1.1700E+03  3.7195E-04  3.1107E-04  2.2407E-04  1.4657E-04
  1.1900E+03  3.4630E-04  2.9731E-04  2.1387E-04  1.4464E-04
  1.2100E+03  3.2807E-04  2.7553E-04  2.0568E-04  1.3595E-04
  1.2300E+03  3.0968E-04  2.6409E-04  1.9239E-04  1.3046E-04
  1.2500E+03  2.8140E-04  2.5405E-04  1.8095E-04  1.2501E-04
  1.2700E+03  2.6795E-04  2.3828E-04  1.7817E-04  1.1760E-04
  1.2900E+03  2.4864E-04  2.3087E-04  1.6998E-04  1.1404E-04
  1.3100E+03  2.3427E-04  2.1294E-04  1.6040E-04  1.0732E-04
  1.3300E+03  2.2113E-04  1.9934E-04  1.5368E-04  1.0547E-04
  1.3500E+03  2.0769E-04  1.9053E-04  1.4738E-04  1.0241E-04
  1.3700E+03  1.9177E-04  1.7941E-04  1.4000E-04  9.7469E-05
  1.3900E+03  1.7894E-04  1.6813E-04  1.3143E-04  9.3104E-05
  1.4100E+03  1.6859E-04  1.5870E-04  1.2830E-04  9.0361E-05
  1.4300E+03  1.5484E-04  1.4858E-04  1.2007E-04  8.4798E-05
  1.4500E+03  1.4178E-04  1.4031E-04  1.1234E-04  8.0317E-05
  1.4700E+03  1.3494E-04  1.3282E-04  1.0659E-04  7.6955E-05
  1.4900E+03  1.2652E-04  1.2355E-04  1.0268E-04  7.4213E-05
  1.5100E+03  1.1663E-04  1.1949E-04  9.8667E-05  7.0852E-05
  1.5300E+03  1.0948E-04  1.0948E-04  9.1249E-05  6.7722E-05
  1.5500E+03  1.0118E-04  1.0342E-04  8.7077E-05  6.3705E-05
  1.5700E+03  9.5190E-05  9.6465E-05  8.4759E-05  5.9996E-05
  1.5900E+03  8.8043E-05  8.9511E-05  8.0046E-05  5.6403E-05
  1.6100E+03  7.9737E-05  8.5609E-05  7.4715E-05  5.3158E-05
  1.6300E+03  7.5333E-05  7.9467E-05  6.9499E-05  4.9681E-05
  1.6500E+03  6.9384E-05  7.5603E-05  6.5404E-05  4.9140E-05
  1.6700E+03  6.6409E-05  6.9924E-05  6.1928E-05  4.8059E-05
  1.6900E+03  5.9648E-05  6.6525E-05  5.9880E-05  4.4736E-05
  1.7100E+03  5.5437E-05  6.2584E-05  5.6867E-05  4.2766E-05
  1.7300E+03  5.0840E-05  5.7948E-05  5.2965E-05  4.0023E-05
  1.7500E+03  4.8677E-05  5.3467E-05  4.7402E-05  3.7504E-05
  1.7700E+03  4.4466E-05  5.0299E-05  4.5084E-05  3.6623E-05
  1.7900E+03  4.0989E-05  4.6706E-05  4.3848E-05  3.4182E-05
  1.8100E+03  3.8555E-05  4.5432E-05  4.1491E-05  3.1277E-05
  1.8300E+03  3.5124E-05  4.2302E-05  3.6994E-05  3.0906E-05
  1.8500E+03  3.4074E-05  3.9791E-05  3.4846E-05  2.7939E-05
  1.8700E+03  3.0674E-05  3.6608E-05  3.4460E-05  2.5343E-05
  1.8900E+03  2.7738E-05  3.4213E-05  3.3146E-05  2.5745E-05
  1.9100E+03  2.5729E-05  3.1277E-05  3.0489E-05  2.4570E-05
  1.9300E+03  2.3751E-05  3.0427E-05  2.9082E-05  2.3504E-05
  1.9500E+03  2.2283E-05  2.8433E-05  2.7305E-05  2.2221E-05
  1.9700E+03  1.9502E-05  2.4833E-05  2.6054E-05  2.0985E-05
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-ct14-09-10-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   9.125   9.375   9.625   9.875
  1.0000E+01  8.6382E-05  4.8174E-05  3.4939E-05  1.7817E-05
  3.0000E+01  1.7462E-04  1.1130E-04  6.7259E-05  3.7829E-05
  5.0000E+01  2.4632E-04  1.4348E-04  8.2944E-05  5.1458E-05
  7.0000E+01  2.5837E-04  1.5325E-04  9.9942E-05  6.1387E-05
  9.0000E+01  2.9963E-04  1.9193E-04  1.0693E-04  6.9461E-05
  1.1000E+02  3.1014E-04  1.9749E-04  1.1961E-04  7.5024E-05
  1.3000E+02  3.2420E-04  1.9888E-04  1.2463E-04  7.3904E-05
  1.5000E+02  3.3486E-04  2.0583E-04  1.2714E-04  7.5140E-05
  1.7000E+02  3.4228E-04  2.0274E-04  1.2038E-04  7.6299E-05
  1.9000E+02  3.4058E-04  2.0521E-04  1.2830E-04  7.9544E-05
  2.1000E+02  3.4460E-04  2.0429E-04  1.2617E-04  7.7805E-05
  2.3000E+02  3.3718E-04  2.0753E-04  1.2486E-04  7.6260E-05
  2.5000E+02  3.3826E-04  2.0800E-04  1.2822E-04  7.5372E-05
  2.7000E+02  3.3347E-04  2.0382E-04  1.2115E-04  7.4638E-05
  2.9000E+02  3.3270E-04  1.9934E-04  1.2015E-04  7.3015E-05
  3.1000E+02  3.1787E-04  1.9872E-04  1.2161E-04  7.2320E-05
  3.3000E+02  3.1833E-04  1.9780E-04  1.1312E-04  7.2745E-05
  3.5000E+02  3.1508E-04  1.9563E-04  1.1559E-04  7.1431E-05
  3.7000E+02  3.0844E-04  1.9084E-04  1.1400E-04  6.9770E-05
  3.9000E+02  3.0334E-04  1.8389E-04  1.0635E-04  6.7722E-05
  4.1000E+02  2.9870E-04  1.8250E-04  1.1107E-04  6.6177E-05
  4.3000E+02  2.8511E-04  1.7663E-04  1.0438E-04  6.6370E-05
  4.5000E+02  2.8665E-04  1.7245E-04  1.0747E-04  6.2237E-05
  4.7000E+02  2.8217E-04  1.6766E-04  1.0485E-04  6.0691E-05
  4.9000E+02  2.7043E-04  1.6782E-04  1.0153E-04  6.0769E-05
  5.1000E+02  2.6888E-04  1.6009E-04  9.9053E-05  5.8605E-05
  5.3000E+02  2.6363E-04  1.5886E-04  9.8821E-05  5.9571E-05
  5.5000E+02  2.5343E-04  1.5399E-04  9.3838E-05  5.6017E-05
  5.7000E+02  2.4663E-04  1.5329E-04  8.9550E-05  5.5708E-05
  5.9000E+02  2.4153E-04  1.4642E-04  8.5841E-05  5.5167E-05
  6.1000E+02  2.2963E-04  1.4340E-04  8.6498E-05  5.1574E-05
  6.3000E+02  2.2329E-04  1.3780E-04  8.4682E-05  5.3119E-05
  6.5000E+02  2.2499E-04  1.3058E-04  8.1591E-05  4.9642E-05
  6.7000E+02  2.1727E-04  1.2872E-04  7.9273E-05  5.0647E-05
  6.9000E+02  2.1140E-04  1.2942E-04  7.8037E-05  4.8754E-05
  7.1000E+02  2.0429E-04  1.2243E-04  7.5758E-05  4.4891E-05
  7.3000E+02  1.9903E-04  1.2355E-04  7.4483E-05  4.5972E-05
  7.5000E+02  1.9409E-04  1.1810E-04  7.1663E-05  4.6745E-05
  7.7000E+02  1.8992E-04  1.1767E-04  7.0543E-05  4.1800E-05
  7.9000E+02  1.8466E-04  1.1219E-04  6.6370E-05  4.4157E-05
  8.1000E+02  1.7786E-04  1.0651E-04  6.5327E-05  3.9250E-05
  8.3000E+02  1.6797E-04  1.0709E-04  6.4323E-05  3.9212E-05
  8.5000E+02  1.6550E-04  1.0168E-04  6.0228E-05  4.0062E-05
  8.7000E+02  1.6056E-04  9.6040E-05  6.0884E-05  3.6361E-05
  8.9000E+02  1.5349E-04  9.7624E-05  5.8373E-05  3.5434E-05
  9.1000E+02  1.4873E-04  9.0979E-05  5.8644E-05  3.6144E-05
  9.3000E+02  1.4352E-04  9.1095E-05  5.5669E-05  3.3687E-05
  9.5000E+02  1.3969E-04  8.9781E-05  5.1342E-05  3.1570E-05
  9.7000E+02  1.3313E-04  8.6536E-05  5.1845E-05  2.9144E-05
  9.9000E+02  1.2934E-04  8.0046E-05  5.0879E-05  3.1447E-05
  1.0100E+03  1.2895E-04  8.0201E-05  4.7788E-05  2.9036E-05
  1.0300E+03  1.2092E-04  7.5333E-05  4.8059E-05  3.0071E-05
  1.0500E+03  1.1899E-04  7.2899E-05  4.6204E-05  2.7228E-05
  1.0700E+03  1.1597E-04  7.1624E-05  4.5547E-05  2.6965E-05
  1.0900E+03  1.0875E-04  6.8534E-05  4.3848E-05  2.6023E-05
  1.1100E+03  1.0539E-04  6.6988E-05  4.2032E-05  2.3782E-05
  1.1300E+03  1.0176E-04  6.4168E-05  3.9057E-05  2.4230E-05
  1.1500E+03  9.8396E-05  6.1541E-05  3.9946E-05  2.3427E-05
  1.1700E+03  9.5344E-05  5.7833E-05  3.8138E-05  2.2762E-05
  1.1900E+03  9.1713E-05  5.8760E-05  3.6793E-05  2.2252E-05
  1.2100E+03  8.9975E-05  5.5399E-05  3.5233E-05  2.1201E-05
  1.2300E+03  8.3678E-05  5.2888E-05  3.2745E-05  1.9254E-05
  1.2500E+03  8.3214E-05  5.3158E-05  3.2158E-05  1.9872E-05
  1.2700E+03  7.8424E-05  4.8715E-05  3.0210E-05  1.8976E-05
  1.2900E+03  7.5681E-05  4.9140E-05  3.0442E-05  1.8775E-05
  1.3100E+03  7.1856E-05  4.6436E-05  2.8526E-05  1.8049E-05
  1.3300E+03  6.8650E-05  4.4041E-05  2.7630E-05  1.7060E-05
  1.3500E+03  6.6641E-05  4.1761E-05  2.6656E-05  1.6627E-05
  1.3700E+03  6.4941E-05  4.0796E-05  2.5714E-05  1.5638E-05
  1.3900E+03  6.0344E-05  3.9598E-05  2.4292E-05  1.4680E-05
  1.4100E+03  6.0189E-05  3.7767E-05  2.3040E-05  1.4785E-05
  1.4300E+03  5.6055E-05  3.6129E-05  2.2839E-05  1.3552E-05
  1.4500E+03  5.3699E-05  3.4615E-05  2.1418E-05  1.3405E-05
  1.4700E+03  5.3197E-05  3.2853E-05  2.1031E-05  1.2633E-05
  1.4900E+03  5.0647E-05  3.2111E-05  2.0568E-05  1.2146E-05
  1.5100E+03  4.7634E-05  3.0458E-05  1.9455E-05  1.1590E-05
  1.5300E+03  4.4968E-05  3.0643E-05  1.8729E-05  1.1899E-05
  1.5500E+03  4.4041E-05  2.8078E-05  1.7694E-05  1.1049E-05
  1.5700E+03  4.1066E-05  2.7058E-05  1.7106E-05  1.0639E-05
  1.5900E+03  3.9482E-05  2.5945E-05  1.6287E-05  1.0176E-05
  1.6100E+03  3.6685E-05  2.4601E-05  1.5577E-05  9.4495E-06
  1.6300E+03  3.5634E-05  2.3380E-05  1.5078E-05  9.8126E-06
  1.6500E+03  3.5047E-05  2.2901E-05  1.4580E-05  9.1945E-06
  1.6700E+03  3.2745E-05  2.1340E-05  1.3023E-05  8.6305E-06
  1.6900E+03  3.1555E-05  2.0815E-05  1.2648E-05  8.4566E-06
  1.7100E+03  2.9577E-05  1.9563E-05  1.2413E-05  8.0432E-06
  1.7300E+03  2.7707E-05  1.8420E-05  1.1903E-05  7.6878E-06
  1.7500E+03  2.6177E-05  1.7524E-05  1.1134E-05  7.1277E-06
  1.7700E+03  2.4586E-05  1.7508E-05  1.0365E-05  6.9229E-06
  1.7900E+03  2.4137E-05  1.6148E-05  9.7006E-06  6.5752E-06
  1.8100E+03  2.2639E-05  1.5295E-05  9.9053E-06  6.1773E-06
  1.8300E+03  2.2360E-05  1.4618E-05  8.9550E-06  6.0266E-06
  1.8500E+03  2.1001E-05  1.3703E-05  8.7463E-06  5.8026E-06
  1.8700E+03  1.9656E-05  1.3939E-05  8.6575E-06  5.4433E-06
  1.8900E+03  1.9409E-05  1.2528E-05  8.3137E-06  5.0840E-06
  1.9100E+03  1.8528E-05  1.1968E-05  8.2016E-06  4.7054E-06
  1.9300E+03  1.6952E-05  1.1265E-05  7.4135E-06  4.9179E-06
  1.9500E+03  1.6272E-05  1.0890E-05  7.1122E-06  4.5779E-06
  1.9700E+03  1.4591E-05  1.0917E-05  6.8727E-06  4.4736E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-ct14-10-11-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,  10.125  10.375  10.625  10.875
  1.0000E+01  8.2943E-06  7.9312E-06  4.4813E-06  2.7104E-06
  3.0000E+01  2.4199E-05  1.3869E-05  1.0836E-05  6.2005E-06
  5.0000E+01  3.2513E-05  1.9409E-05  1.1424E-05  7.6840E-06
  7.0000E+01  3.7102E-05  2.0923E-05  1.4476E-05  7.8076E-06
  9.0000E+01  3.9482E-05  2.5096E-05  1.3877E-05  1.0910E-05
  1.1000E+02  4.1568E-05  2.8464E-05  1.6936E-05  9.7083E-06
  1.3000E+02  4.4852E-05  2.7553E-05  1.6117E-05  9.0322E-06
  1.5000E+02  4.3809E-05  2.6455E-05  1.6102E-05  8.7811E-06
  1.7000E+02  4.6706E-05  2.8263E-05  1.8698E-05  1.1887E-05
  1.9000E+02  4.5547E-05  2.8912E-05  1.7075E-05  9.1829E-06
  2.1000E+02  4.6436E-05  2.7815E-05  1.6581E-05  9.9324E-06
  2.3000E+02  4.7131E-05  2.6641E-05  1.6921E-05  1.1953E-05
  2.5000E+02  4.5470E-05  2.7475E-05  1.6535E-05  9.3645E-06
  2.7000E+02  4.4659E-05  2.7692E-05  1.7647E-05  9.8010E-06
  2.9000E+02  4.4234E-05  2.6780E-05  1.6071E-05  9.7469E-06
  3.1000E+02  4.2959E-05  2.5405E-05  1.5607E-05  8.8159E-06
  3.3000E+02  4.2109E-05  2.6826E-05  1.5638E-05  7.0156E-06
  3.5000E+02  4.1646E-05  2.4848E-05  1.4139E-05  9.4610E-06
  3.7000E+02  4.1259E-05  2.4663E-05  1.4642E-05  9.7199E-06
  3.9000E+02  4.0487E-05  2.5667E-05  1.5055E-05  9.6040E-06
  4.1000E+02  3.8493E-05  2.5435E-05  1.5032E-05  8.2094E-06
  4.3000E+02  3.8941E-05  2.3056E-05  1.5051E-05  8.1244E-06
  4.5000E+02  3.7952E-05  2.1665E-05  1.4819E-05  8.8159E-06
  4.7000E+02  3.7566E-05  2.2345E-05  1.4255E-05  8.9627E-06
  4.9000E+02  3.5264E-05  2.1680E-05  1.4101E-05  7.9969E-06
  5.1000E+02  3.7257E-05  2.1773E-05  1.2540E-05  7.6801E-06
  5.3000E+02  3.2961E-05  2.1696E-05  1.2463E-05  8.1166E-06
  5.5000E+02  3.3378E-05  2.2654E-05  1.2710E-05  7.7921E-06
  5.7000E+02  3.4244E-05  2.0661E-05  1.3765E-05  7.6106E-06
  5.9000E+02  3.0782E-05  2.0460E-05  1.2239E-05  7.0427E-06
  6.1000E+02  3.1663E-05  1.8358E-05  1.1497E-05  7.6106E-06
  6.3000E+02  3.1014E-05  2.0274E-05  1.1818E-05  7.4638E-06
  6.5000E+02  3.1153E-05  1.7477E-05  1.0562E-05  7.9776E-06
  6.7000E+02  2.8897E-05  1.7245E-05  1.1679E-05  6.3318E-06
  6.9000E+02  2.7043E-05  1.7833E-05  1.0199E-05  6.6216E-06
  7.1000E+02  2.8032E-05  1.7215E-05  1.1454E-05  6.2121E-06
  7.3000E+02  2.6177E-05  1.7709E-05  1.0153E-05  5.7176E-06
  7.5000E+02  2.5621E-05  1.6349E-05  1.0002E-05  6.4632E-06
  7.7000E+02  2.5884E-05  1.5256E-05  9.7971E-06  5.7562E-06
  7.9000E+02  2.6517E-05  1.4815E-05  8.9241E-06  5.7678E-06
  8.1000E+02  2.3581E-05  1.4796E-05  8.5146E-06  5.0608E-06
  8.3000E+02  2.3983E-05  1.3633E-05  8.6923E-06  4.8754E-06
  8.5000E+02  2.1943E-05  1.4000E-05  7.6415E-06  5.2617E-06
  8.7000E+02  2.2778E-05  1.3904E-05  7.4097E-06  5.2385E-06
  8.9000E+02  2.1294E-05  1.3707E-05  8.3639E-06  4.9102E-06
  9.1000E+02  2.0089E-05  1.3158E-05  7.6646E-06  4.5857E-06
  9.3000E+02  1.9656E-05  1.2996E-05  7.7960E-06  4.5547E-06
  9.5000E+02  2.0382E-05  1.1740E-05  7.8501E-06  4.3732E-06
  9.7000E+02  1.8822E-05  1.1597E-05  6.8650E-06  4.1877E-06
  9.9000E+02  1.8605E-05  1.0952E-05  6.6293E-06  4.2534E-06
  1.0100E+03  1.8142E-05  1.1736E-05  6.9306E-06  3.4275E-06
  1.0300E+03  1.6875E-05  1.0523E-05  6.3898E-06  3.7118E-06
  1.0500E+03  1.6488E-05  1.0477E-05  4.4543E-06  3.4197E-06
  1.0700E+03  1.6241E-05  9.9169E-06  6.2507E-06  3.9250E-06
  1.0900E+03  1.5994E-05  9.9015E-06  5.4703E-06  3.2173E-06
  1.1100E+03  1.5152E-05  9.0824E-06  5.5399E-06  3.4429E-06
  1.1300E+03  1.4193E-05  8.4798E-06  5.5862E-06  4.2920E-06
  1.1500E+03  1.4476E-05  8.4875E-06  5.8991E-06  2.9237E-06
  1.1700E+03  1.4418E-05  8.3871E-06  5.1265E-06  2.9685E-06
  1.1900E+03  1.2285E-05  8.6923E-06  4.9488E-06  2.9716E-06
  1.2100E+03  1.2555E-05  7.6569E-06  5.8489E-06  3.0489E-06
  1.2300E+03  1.2370E-05  7.6840E-06  4.6204E-06  2.8480E-06
  1.2500E+03  1.1895E-05  7.3749E-06  4.9527E-06  2.6687E-06
  1.2700E+03  1.1798E-05  6.7761E-06  5.1033E-06  2.8387E-06
  1.2900E+03  1.1045E-05  7.3131E-06  4.8059E-06  2.4601E-06
  1.3100E+03  1.0639E-05  6.3705E-06  4.1105E-06  2.4014E-06
  1.3300E+03  9.9053E-06  6.3164E-06  3.7473E-06  2.6085E-06
  1.3500E+03  9.9053E-06  5.7987E-06  3.8748E-06  2.3133E-06
  1.3700E+03  9.6542E-06  5.7176E-06  3.4383E-06  2.3983E-06
  1.3900E+03  9.4031E-06  5.4781E-06  3.1694E-06  2.3226E-06
  1.4100E+03  8.9781E-06  5.1845E-06  3.0566E-06  2.3349E-06
  1.4300E+03  9.0245E-06  5.0492E-06  3.1663E-06  1.9502E-06
  1.4500E+03  8.7039E-06  4.9681E-06  2.9469E-06  2.1186E-06
  1.4700E+03  7.5642E-06  4.6204E-06  3.0288E-06  1.7230E-06
  1.4900E+03  7.6415E-06  4.7827E-06  2.8897E-06  1.6828E-06
  1.5100E+03  7.4831E-06  4.2689E-06  2.6285E-06  1.6550E-06
  1.5300E+03  6.5907E-06  4.1800E-06  2.6332E-06  1.5777E-06
  1.5500E+03  6.6448E-06  4.4118E-06  2.5559E-06  1.5414E-06
  1.5700E+03  5.8721E-06  4.2573E-06  2.4045E-06  1.3850E-06
  1.5900E+03  6.0575E-06  3.8864E-06  2.1186E-06  1.3672E-06
  1.6100E+03  5.9648E-06  3.4275E-06  1.7724E-06  1.1636E-06
  1.6300E+03  5.2231E-06  3.5279E-06  2.0058E-06  1.0512E-06
  1.6500E+03  5.5244E-06  3.9289E-06  2.0413E-06  1.1709E-06
  1.6700E+03  5.2540E-06  3.3193E-06  1.8327E-06  1.2123E-06
  1.6900E+03  5.1922E-06  3.4537E-06  1.7925E-06  1.0601E-06
  1.7100E+03  4.9102E-06  2.9840E-06  1.6473E-06  1.2413E-06
  1.7300E+03  4.7131E-06  2.9160E-06  1.4951E-06  1.0527E-06
  1.7500E+03  4.2032E-06  2.7707E-06  1.7755E-06  1.1045E-06
  1.7700E+03  4.0873E-06  2.7707E-06  1.5870E-06  1.0527E-06
  1.7900E+03  4.1221E-06  2.4616E-06  1.4483E-06  7.7033E-07
  1.8100E+03  4.1723E-06  2.5049E-06  1.4792E-06  8.4914E-07
  1.8300E+03  3.7782E-06  2.2268E-06  1.4051E-06  8.4064E-07
  1.8500E+03  3.5943E-06  2.1140E-06  1.3378E-06  7.9853E-07
  1.8700E+03  3.1261E-06  2.1170E-06  1.3007E-06  8.9279E-07
  1.8900E+03  3.4089E-06  1.9903E-06  1.1721E-06  6.5520E-07
  1.9100E+03  2.9948E-06  1.7956E-06  9.8087E-07  6.3859E-07
  1.9300E+03  3.1184E-06  1.8775E-06  1.1149E-06  6.9693E-07
  1.9500E+03  2.7259E-06  1.7910E-06  1.0925E-06  6.9499E-07
  1.9700E+03  2.6734E-06  1.7168E-06  9.4108E-07  5.1265E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-ct14-11-12-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,  11.125  11.375  11.625  11.875
  1.0000E+01  1.8976E-06  2.0104E-06  3.9482E-07  5.3467E-07
  3.0000E+01  4.8059E-06  1.3939E-06  1.4549E-06  9.2486E-07
  5.0000E+01  3.9366E-06  2.3689E-06  1.6025E-06  6.3164E-07
  7.0000E+01  4.9063E-06  2.3550E-06  1.5499E-06  5.4781E-07
  9.0000E+01  4.7286E-06  2.4725E-06  1.9424E-06  1.2401E-06
  1.1000E+02  5.6442E-06  2.8093E-06  1.8868E-06  1.3780E-06
  1.3000E+02  6.3241E-06  3.4336E-06  1.5005E-06  1.1671E-06
  1.5000E+02  6.7606E-06  3.7242E-06  1.6705E-06  1.3193E-06
  1.7000E+02  6.2777E-06  3.7473E-06  2.0058E-06  1.4912E-06
  1.9000E+02  5.8991E-06  3.6824E-06  2.1062E-06  1.5916E-06
  2.1000E+02  6.2082E-06  3.8787E-06  2.2237E-06  1.2764E-06
  2.3000E+02  6.2005E-06  3.5233E-06  1.8265E-06  1.3286E-06
  2.5000E+02  6.2082E-06  3.3996E-06  1.9347E-06  1.2084E-06
  2.7000E+02  6.4361E-06  3.2961E-06  2.0305E-06  1.2358E-06
  2.9000E+02  5.9841E-06  3.4645E-06  2.4493E-06  8.5841E-07
  3.1000E+02  6.2121E-06  3.6299E-06  2.4153E-06  1.3073E-06
  3.3000E+02  4.8793E-06  2.8650E-06  2.0491E-06  1.6086E-06
  3.5000E+02  6.0537E-06  4.1105E-06  2.0382E-06  7.7805E-07
  3.7000E+02  9.4185E-07  3.0133E-06  1.8791E-06  1.2664E-06
  3.9000E+02  5.4356E-06  3.1478E-06  1.9301E-06  1.1238E-06
  4.1000E+02  5.2192E-06  3.4738E-06  1.5070E-06  1.2169E-06
  4.3000E+02  5.0956E-06  3.3440E-06  2.0846E-06  1.5291E-06
  4.5000E+02  5.0376E-06  2.7939E-06  2.0182E-06  1.1250E-06
  4.7000E+02 -2.3365E-07  3.3208E-06  2.0614E-06  9.2099E-07
  4.9000E+02  4.7054E-06  2.9098E-06  1.7292E-06  1.2080E-06
  5.1000E+02  4.9449E-06  2.8279E-06  1.5005E-06  1.2022E-06
  5.3000E+02  5.0067E-06  3.4676E-06  1.7786E-06  9.9980E-07
  5.5000E+02  4.0718E-06  2.8572E-06  1.5484E-06  9.7971E-07
  5.7000E+02  5.2926E-06  2.5049E-06  1.6936E-06  1.0500E-06
  5.9000E+02  4.2225E-06  2.7707E-06  1.4870E-06  1.3560E-06
  6.1000E+02  4.3925E-06  2.3689E-06  1.4356E-06  1.0856E-06
  6.3000E+02  4.1259E-06  2.2051E-06  1.5009E-06  7.0233E-07
  6.5000E+02  4.1337E-06  2.5760E-06  1.5403E-06  2.0336E-06
  6.7000E+02  4.3307E-06  2.1557E-06  1.4904E-06  1.0574E-06
  6.9000E+02  3.7489E-06  2.1680E-06  1.6009E-06  1.0914E-06
  7.1000E+02  3.5573E-06  2.2329E-06  1.3243E-06  8.3368E-07
  7.3000E+02  3.1802E-06  1.8853E-06  1.3247E-06  6.8572E-07
  7.5000E+02  3.3100E-06  2.0228E-06  1.1315E-06  8.3639E-07
  7.7000E+02  3.3672E-06  2.9391E-06  1.4240E-06  8.9781E-07
  7.9000E+02  3.1107E-06  2.2932E-06  1.3251E-06  1.0041E-06
  8.1000E+02  2.9917E-06  2.3597E-06  1.1536E-06  8.4991E-07
  8.3000E+02  3.1138E-06  1.9316E-06  1.6210E-06  7.5681E-07
  8.5000E+02  2.8974E-06  2.0398E-06  1.1427E-06  6.4284E-07
  8.7000E+02  2.7846E-06  2.3519E-06  9.9517E-07  4.1568E-07
  8.9000E+02  2.8372E-06  1.5244E-06  1.4418E-06  4.7981E-07
  9.1000E+02  2.8140E-06  1.6828E-06  1.0860E-06  7.5024E-07
  9.3000E+02  2.6517E-06  1.7153E-06  1.0238E-06  7.4792E-07
  9.5000E+02  2.8032E-06  1.6442E-06  9.1095E-07  5.0724E-07
  9.7000E+02  2.6424E-06  1.9007E-06  1.0682E-06  5.6905E-07
  9.9000E+02  2.4941E-06  1.3896E-06  8.7888E-07  6.6216E-07
  1.0100E+03  2.2932E-06  1.2594E-06  8.9125E-07  5.4781E-07
  1.0300E+03  2.4972E-06  1.3819E-06  9.9401E-07  5.7485E-07
  1.0500E+03  2.2252E-06  1.5407E-06  7.9467E-07  4.1452E-07
  1.0700E+03  2.1170E-06  1.5577E-06  1.1230E-06  4.8213E-07
  1.0900E+03  2.3813E-06  1.2640E-06  7.6492E-07  2.8789E-07
  1.1100E+03  2.0645E-06  1.2729E-06  6.1812E-07  5.3467E-07
  1.1300E+03  2.0305E-06  1.1304E-06  7.8114E-07  3.8107E-07
  1.1500E+03  1.7987E-06  1.3344E-06  8.0046E-07  4.9681E-07
  1.1700E+03  1.9347E-06  1.1833E-06  6.2198E-07  4.8986E-07
  1.1900E+03  1.7292E-06  9.3992E-07  6.3743E-07  5.2076E-07
  1.2100E+03  1.6164E-06  1.0817E-06  6.2043E-07  3.3502E-07
  1.2300E+03  1.8111E-06  9.8203E-07  6.1618E-07  3.1972E-07
  1.2500E+03  1.4734E-06  1.0037E-06  5.7833E-07  4.6938E-07
  1.2700E+03  1.5047E-06  1.0890E-06  5.4394E-07  3.4924E-07
  1.2900E+03  1.5886E-06  1.1887E-06  5.4858E-07  3.2961E-07
  1.3100E+03  1.5206E-06  9.7817E-07  5.1226E-07  5.1265E-07
  1.3300E+03  1.6287E-06  1.0508E-06  5.5553E-07  2.3040E-07
  1.3500E+03  1.3232E-06  8.1862E-07  6.0228E-07  2.7769E-07
  1.3700E+03  1.3649E-06  6.9229E-07  5.4626E-07  3.8416E-07
  1.3900E+03  1.0473E-06  7.8230E-07  4.9179E-07  3.5789E-07
  1.4100E+03  1.2154E-06  7.6531E-07  4.1027E-07  2.0954E-07
  1.4300E+03  1.1721E-06  6.8765E-07  3.4985E-07  2.4246E-07
  1.4500E+03  9.5769E-07  6.5984E-07  3.4939E-07  2.1356E-07
  1.4700E+03  1.0129E-06  7.3710E-07  4.4852E-07  2.4292E-07
  1.4900E+03  1.2115E-06  6.5984E-07  3.6747E-07  3.9521E-07
  1.5100E+03  9.1752E-07  7.3285E-07  2.7954E-07  2.4014E-07
  1.5300E+03  1.0558E-06  6.1155E-07  4.5354E-07  2.3257E-07
  1.5500E+03  9.1018E-07  5.3853E-07  3.4414E-07  2.2793E-07
  1.5700E+03  9.6812E-07  5.1845E-07  3.6067E-07  2.3458E-07
  1.5900E+03  8.8738E-07  4.0023E-07  4.2496E-07  3.1014E-07
  1.6100E+03  7.0929E-07  5.7214E-07  3.2807E-07  2.5435E-07
  1.6300E+03  7.5797E-07  3.6268E-07  2.0367E-07  1.5947E-07
  1.6500E+03  9.1288E-07  4.9372E-07  3.1848E-07  1.7910E-07
  1.6700E+03  6.4323E-07  3.8617E-07  2.8866E-07  1.2718E-07
  1.6900E+03  6.3357E-07  3.6191E-07  2.3272E-07  1.7925E-07
  1.7100E+03  7.7651E-07  5.6094E-07  2.2685E-07  2.4586E-07
  1.7300E+03  7.2706E-07  4.2573E-07  2.0970E-07  1.8543E-07
  1.7500E+03  5.6983E-07  3.1431E-07  2.3133E-07  1.4982E-07
  1.7700E+03  5.5746E-07  2.7089E-07  1.9223E-07  1.0968E-07
  1.7900E+03  4.8793E-07  3.3085E-07  2.4694E-07  1.3579E-07
  1.8100E+03  6.3048E-07  3.3116E-07  1.9563E-07  1.2586E-07
  1.8300E+03  5.1304E-07  2.6981E-07  1.8034E-07  1.3931E-07
  1.8500E+03  4.5895E-07  2.8279E-07  1.7060E-07  1.4843E-07
  1.8700E+03  4.7402E-07  2.2407E-07  2.0908E-07  7.3054E-08
  1.8900E+03  5.1613E-07  2.5714E-07  1.1879E-07  9.6272E-08
  1.9100E+03  3.8277E-07  2.4215E-07  1.1412E-07  9.3954E-08
  1.9300E+03  3.8339E-07  1.7817E-07  1.2494E-07  7.1392E-08
  1.9500E+03  3.1045E-07  2.4045E-07  1.5155E-07  8.0819E-08
  1.9700E+03  2.4616E-07  1.7184E-07  1.3205E-07  7.1006E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-nnpdf3.1-04-05-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   4.125   4.375   4.625   4.875
  1.0000E+01  1.2007E+00  8.9588E-01  5.9301E-01  3.7396E-01
  3.0000E+01  5.4240E-01  6.2662E-01  6.4014E-01  5.5283E-01
  5.0000E+01  1.2787E-01  1.8868E-01  2.5435E-01  3.0782E-01
  7.0000E+01  3.8524E-02  6.3821E-02  9.8512E-02  1.3892E-01
  9.0000E+01  1.4340E-02  2.5096E-02  4.1993E-02  6.5520E-02
  1.1000E+02  6.2662E-03  1.1466E-02  1.9795E-02  3.2868E-02
  1.3000E+02  3.0968E-03  5.6326E-03  1.0338E-02  1.7508E-02
  1.5000E+02  1.6643E-03  3.0550E-03  5.6480E-03  9.9401E-03
  1.7000E+02  9.5769E-04  1.7616E-03  3.3162E-03  5.8760E-03
  1.9000E+02  5.4703E-04  1.0558E-03  1.9903E-03  3.6531E-03
  2.1000E+02  3.3904E-04  6.7800E-04  1.2791E-03  2.3318E-03
  2.3000E+02  2.1928E-04  4.3307E-04  8.2287E-04  1.5333E-03
  2.5000E+02  1.4661E-04  2.8109E-04  5.5090E-04  1.0446E-03
  2.7000E+02  1.0315E-04  1.9702E-04  3.8246E-04  7.3015E-04
  2.9000E+02  7.2088E-05  1.3888E-04  2.6965E-04  5.1922E-04
  3.1000E+02  4.9720E-05  9.7508E-05  1.9239E-04  3.7242E-04
  3.3000E+02  3.5820E-05  7.1199E-05  1.3815E-04  2.7213E-04
  3.5000E+02  2.5714E-05  5.1304E-05  1.0361E-04  1.9888E-04
  3.7000E+02  1.9053E-05  3.9019E-05  7.9814E-05  1.4997E-04
  3.9000E+02  1.4545E-05  2.9438E-05  5.6519E-05  1.1501E-04
  4.1000E+02  1.1103E-05  2.3102E-05  4.4929E-05  1.0060E-04
  4.3000E+02  8.4141E-06  1.7075E-05  3.4089E-05  7.2397E-05
  4.5000E+02  6.4593E-06  1.3158E-05  2.7104E-05  5.3235E-05
  4.7000E+02  5.0686E-06  1.0253E-05  2.1294E-05  4.2573E-05
  4.9000E+02  4.0564E-06  8.0819E-06  1.7539E-05  3.3177E-05
  5.1000E+02  3.2899E-06  6.6177E-06  1.3742E-05  2.7753E-05
  5.3000E+02  2.6703E-06  5.3506E-06  1.0871E-05  2.1696E-05
  5.5000E+02  1.9981E-06  4.3075E-06  8.5184E-06  1.8034E-05
  5.7000E+02  1.4781E-06  3.4738E-06  7.1702E-06  1.5090E-05
  5.9000E+02  1.2756E-06  2.7243E-06  5.6905E-06  1.1617E-05
  6.1000E+02  1.1153E-06  2.2747E-06  4.9295E-06  1.0323E-05
  6.3000E+02  8.8893E-07  1.8234E-06  3.8200E-06  8.5648E-06
  6.5000E+02  7.0427E-07  1.5240E-06  3.6407E-06  6.6448E-06
  6.7000E+02  5.9648E-07  1.2401E-06  2.7027E-06  5.9030E-06
  6.9000E+02  4.9140E-07  1.0601E-06  2.1124E-06  4.7440E-06
  7.1000E+02  4.3036E-07  8.7116E-07  1.8605E-06  3.8076E-06
  7.3000E+02  3.6283E-07  7.5140E-07  1.5592E-06  3.1246E-06
  7.5000E+02  3.1369E-07  5.9803E-07  1.2629E-06  2.7352E-06
  7.7000E+02  2.2716E-07  5.1381E-07  1.1130E-06  2.1541E-06
  7.9000E+02  2.1727E-07  4.2341E-07  9.4379E-07  1.8868E-06
  8.1000E+02  1.6859E-07  3.5913E-07  8.0896E-07  1.7755E-06
  8.3000E+02  1.4112E-07  3.2173E-07  7.7458E-07  1.3676E-06
  8.5000E+02  1.1478E-07  2.9206E-07  6.5173E-07  1.2324E-06
  8.7000E+02  1.1350E-07  2.2932E-07  4.7865E-07  1.0670E-06
  8.9000E+02  8.8932E-08  1.9950E-07  4.3693E-07  8.2519E-07
  9.1000E+02  7.6646E-08  1.8343E-07  3.9482E-07  7.6028E-07
  9.3000E+02  6.8418E-08  1.3703E-07  3.0890E-07  6.5559E-07
  9.5000E+02  5.9571E-08  1.1462E-07  2.8032E-07  5.5978E-07
  9.7000E+02  4.5547E-08  1.1010E-07  2.0151E-07  4.9565E-07
  9.9000E+02  3.4491E-08  9.4958E-08  2.2901E-07  4.2727E-07
  1.0100E+03  3.1045E-08  7.2011E-08  1.4329E-07  3.9559E-07
  1.0300E+03  2.8124E-08  6.8186E-08  1.4530E-07  3.2915E-07
  1.0500E+03  2.5343E-08  5.0801E-08  1.3877E-07  2.5142E-07
  1.0700E+03  2.4848E-08  5.4781E-08  9.3761E-08  2.4462E-07
  1.0900E+03  1.8173E-08  4.6745E-08  9.7933E-08  2.2206E-07
  1.1100E+03  1.6921E-08  4.2959E-08  8.1205E-08  2.3658E-07
  1.1300E+03  1.5638E-08  3.4475E-08  7.3594E-08  1.7601E-07
  1.1500E+03  1.2799E-08  2.7383E-08  5.6674E-08  1.6287E-07
  1.1700E+03  1.1814E-08  2.9515E-08  6.1000E-08  1.1609E-07
  1.1900E+03  9.9478E-09  2.2963E-08  4.7209E-08  1.0469E-07
  1.2100E+03  9.4958E-09  2.2391E-08  4.4002E-08  8.8507E-08
  1.2300E+03  9.0631E-09  2.0491E-08  4.0293E-08  8.2171E-08
  1.2500E+03  7.4560E-09  1.4232E-08  3.2003E-08  7.4947E-08
  1.2700E+03  6.3666E-09  1.2440E-08  2.4848E-08  7.5333E-08
  1.2900E+03  5.4742E-09  1.1644E-08  2.1449E-08  6.4400E-08
  1.3100E+03  4.4582E-09  1.1269E-08  2.3349E-08  6.4516E-08
  1.3300E+03  3.7164E-09  8.6459E-09  2.0753E-08  4.8406E-08
  1.3500E+03  3.2018E-09  8.2828E-09  1.7848E-08  3.7041E-08
  1.3700E+03  2.9268E-09  5.7369E-09  1.4576E-08  3.5109E-08
  1.3900E+03  2.5173E-09  5.8837E-09  1.3479E-08  2.6208E-08
  1.4100E+03  2.3257E-09  4.2998E-09  1.2946E-08  2.6888E-08
  1.4300E+03  2.1727E-09  5.1458E-09  9.4726E-09  2.3967E-08
  1.4500E+03  1.9316E-09  4.2032E-09  7.3131E-09  1.8435E-08
  1.4700E+03  1.7786E-09  3.8400E-09  9.4070E-09  1.6411E-08
  1.4900E+03  1.5963E-09  4.1259E-09  7.4792E-09  1.6720E-08
  1.5100E+03  1.4394E-09  3.0411E-09  7.7690E-09  1.2146E-08
  1.5300E+03  1.2331E-09  2.6656E-09  5.7021E-09  9.8899E-09
  1.5500E+03  1.0257E-09  2.5513E-09  6.0962E-09  1.1991E-08
  1.5700E+03  7.7265E-10  2.1047E-09  5.2694E-09  1.0361E-08
  1.5900E+03  6.5520E-10  1.6828E-09  4.3732E-09  8.8970E-09
  1.6100E+03  5.9648E-10  1.7075E-09  3.4769E-09  6.5250E-09
  1.6300E+03  5.3506E-10  1.1852E-09  3.3146E-09  5.5630E-09
  1.6500E+03  5.0145E-10  1.0693E-09  2.7120E-09  4.3848E-09
  1.6700E+03  4.8908E-10  1.0686E-09  3.0720E-09  5.0995E-09
  1.6900E+03  4.6513E-10  9.3915E-10  2.3566E-09  4.1839E-09
  1.7100E+03  4.3307E-10  6.8534E-10  1.8466E-09  3.3950E-09
  1.7300E+03  3.4645E-10  7.1354E-10  2.2005E-09  3.2389E-09
  1.7500E+03  3.2389E-10  5.7794E-10  1.6813E-09  3.0350E-09
  1.7700E+03  2.8464E-10  6.0382E-10  1.2436E-09  3.6670E-09
  1.7900E+03  2.4725E-10  4.9836E-10  1.0481E-09  3.2451E-09
  1.8100E+03  2.3365E-10  3.5990E-10  1.0910E-09  2.7568E-09
  1.8300E+03  2.2391E-10  3.5773E-10  9.8281E-10  2.3133E-09
  1.8500E+03  2.0985E-10  3.9328E-10  7.6801E-10  1.5793E-09
  1.8700E+03  1.8605E-10  3.5681E-10  8.4257E-10  1.5762E-09
  1.8900E+03  1.4085E-10  2.9700E-10  6.3666E-10  1.6890E-09
  1.9100E+03  1.4085E-10  1.8080E-10  4.0216E-10  1.2289E-09
  1.9300E+03  1.1806E-10  2.3705E-10  3.6840E-10  8.7734E-10
  1.9500E+03  8.0664E-11  1.2219E-10  4.9140E-10  9.2408E-10
  1.9700E+03  6.7375E-11  1.8173E-10  3.1029E-10  8.4798E-10
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-nnpdf3.1-05-06-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   5.125   5.375   5.625   5.875
  1.0000E+01  2.2237E-01  1.2965E-01  7.5372E-02  4.3964E-02
  3.0000E+01  4.1337E-01  2.7923E-01  1.7462E-01  1.0010E-01
  5.0000E+01  3.1648E-01  2.6904E-01  1.9594E-01  1.2849E-01
  7.0000E+01  1.7570E-01  1.9239E-01  1.7276E-01  1.3011E-01
  9.0000E+01  9.2949E-02  1.1825E-01  1.2834E-01  1.1373E-01
  1.1000E+02  5.0570E-02  7.1045E-02  8.7811E-02  9.0670E-02
  1.3000E+02  2.8681E-02  4.2998E-02  5.7562E-02  6.7375E-02
  1.5000E+02  1.6828E-02  2.7104E-02  3.8030E-02  4.8677E-02
  1.7000E+02  1.0207E-02  1.6905E-02  2.5729E-02  3.4692E-02
  1.9000E+02  6.6872E-03  1.1072E-02  1.7431E-02  2.5111E-02
  2.1000E+02  4.2496E-03  7.3710E-03  1.2146E-02  1.8003E-02
  2.3000E+02  2.8294E-03  5.0299E-03  8.4489E-03  1.3185E-02
  2.5000E+02  1.9332E-03  3.5434E-03  5.9764E-03  9.7740E-03
  2.7000E+02  1.3517E-03  2.4292E-03  4.3423E-03  7.1933E-03
  2.9000E+02  9.5654E-04  1.7724E-03  3.1385E-03  5.3544E-03
  3.1000E+02  6.9847E-04  1.2934E-03  2.3628E-03  3.9714E-03
  3.3000E+02  5.2540E-04  9.5769E-04  1.7168E-03  3.0040E-03
  3.5000E+02  3.9212E-04  7.1122E-04  1.3259E-03  2.3148E-03
  3.7000E+02  2.9453E-04  5.3622E-04  1.0145E-03  1.7910E-03
  3.9000E+02  2.2082E-04  4.1723E-04  7.8230E-04  1.4051E-03
  4.1000E+02  1.8404E-04  3.2868E-04  6.0846E-04  1.1072E-03
  4.3000E+02  1.3444E-04  2.5590E-04  4.6784E-04  8.5068E-04
  4.5000E+02  1.0887E-04  1.9842E-04  3.9134E-04  6.9963E-04
  4.7000E+02  8.0355E-05  1.5546E-04  3.0040E-04  5.5708E-04
  4.9000E+02  6.7452E-05  1.2992E-04  2.3921E-04  4.4929E-04
  5.1000E+02  5.3274E-05  1.0346E-04  1.9053E-04  3.8671E-04
  5.3000E+02  4.3577E-05  8.4489E-05  1.6179E-04  3.0303E-04
  5.5000E+02  3.5588E-05  6.8650E-05  1.2668E-04  2.4802E-04
  5.7000E+02  2.7444E-05  5.4896E-05  1.0701E-04  2.0321E-04
  5.9000E+02  2.3473E-05  4.6050E-05  8.4643E-05  1.6566E-04
  6.1000E+02  1.8574E-05  3.7303E-05  7.2011E-05  1.3533E-04
  6.3000E+02  1.5530E-05  3.0844E-05  6.3743E-05  1.1536E-04
  6.5000E+02  1.2791E-05  2.7305E-05  5.0029E-05  1.0129E-04
  6.7000E+02  1.0906E-05  2.1140E-05  4.2032E-05  8.0741E-05
  6.9000E+02  9.8744E-06  1.8744E-05  3.6701E-05  6.7916E-05
  7.1000E+02  7.8076E-06  1.5855E-05  3.1308E-05  5.8142E-05
  7.3000E+02  6.5057E-06  1.3695E-05  2.6471E-05  4.7711E-05
  7.5000E+02  5.6287E-06  1.1524E-05  2.2113E-05  4.1800E-05
  7.7000E+02  4.3345E-06  9.2408E-06  1.8961E-05  3.3595E-05
  7.9000E+02  4.0178E-06  7.9042E-06  1.6040E-05  2.8572E-05
  8.1000E+02  3.5974E-06  6.6061E-06  1.3405E-05  2.6703E-05
  8.3000E+02  2.7970E-06  5.7021E-06  1.1219E-05  2.2159E-05
  8.5000E+02  2.6131E-06  5.2772E-06  1.0601E-05  1.9115E-05
  8.7000E+02  2.0970E-06  4.2341E-06  8.4952E-06  1.6813E-05
  8.9000E+02  1.7972E-06  3.8400E-06  7.8424E-06  1.4487E-05
  9.1000E+02  1.7075E-06  3.6963E-06  6.5714E-06  1.2142E-05
  9.3000E+02  1.3973E-06  2.8387E-06  5.5437E-06  1.0786E-05
  9.5000E+02  1.1323E-06  2.4246E-06  4.5045E-06  9.3297E-06
  9.7000E+02  1.0782E-06  2.1248E-06  4.5547E-06  8.0355E-06
  9.9000E+02  8.3909E-07  1.7338E-06  3.6067E-06  7.4019E-06
  1.0100E+03  7.4869E-07  1.5638E-06  3.0968E-06  5.8451E-06
  1.0300E+03  6.3009E-07  1.3622E-06  2.6254E-06  5.7176E-06
  1.0500E+03  5.9571E-07  1.2733E-06  2.2561E-06  5.1535E-06
  1.0700E+03  4.6822E-07  1.1184E-06  2.2453E-06  4.3152E-06
  1.0900E+03  4.4504E-07  9.0129E-07  2.0475E-06  3.4244E-06
  1.1100E+03  3.7875E-07  7.6724E-07  1.4974E-06  3.2930E-06
  1.1300E+03  3.3208E-07  6.4979E-07  1.3235E-06  3.1555E-06
  1.1500E+03  3.4352E-07  5.3931E-07  1.1829E-06  2.5374E-06
  1.1700E+03  2.7645E-07  5.0879E-07  1.0485E-06  2.2948E-06
  1.1900E+03  2.6100E-07  4.7131E-07  8.2287E-07  1.9301E-06
  1.2100E+03  2.0707E-07  3.8787E-07  7.9776E-07  1.7755E-06
  1.2300E+03  1.6952E-07  3.5604E-07  7.7110E-07  1.6457E-06
  1.2500E+03  1.6226E-07  3.3672E-07  6.3048E-07  1.5638E-06
  1.2700E+03  1.2297E-07  2.7444E-07  5.0956E-07  1.2088E-06
  1.2900E+03  1.0330E-07  2.4261E-07  5.2965E-07  1.0415E-06
  1.3100E+03  9.8590E-08  2.1047E-07  4.8445E-07  9.2602E-07
  1.3300E+03  8.3639E-08  2.0382E-07  4.1723E-07  8.1978E-07
  1.3500E+03  8.4334E-08  1.7755E-07  3.8385E-07  7.0079E-07
  1.3700E+03  6.7336E-08  1.5468E-07  3.7118E-07  7.0658E-07
  1.3900E+03  7.2011E-08  1.3452E-07  2.6950E-07  5.7794E-07
  1.4100E+03  5.2694E-08  1.2304E-07  2.4879E-07  5.8296E-07
  1.4300E+03  4.6127E-08  1.0226E-07  2.3473E-07  4.9758E-07
  1.4500E+03  4.1221E-08  8.3755E-08  2.2283E-07  4.2805E-07
  1.4700E+03  3.5974E-08  8.1051E-08  2.0305E-07  3.8323E-07
  1.4900E+03  3.5356E-08  7.2938E-08  1.5152E-07  3.2065E-07
  1.5100E+03  2.9654E-08  6.7182E-08  1.3776E-07  2.8681E-07
  1.5300E+03  2.7383E-08  6.2700E-08  1.2123E-07  2.5018E-07
  1.5500E+03  2.9268E-08  5.4935E-08  1.0701E-07  2.2639E-07
  1.5700E+03  2.2793E-08  4.7054E-08  9.3567E-08  1.9502E-07
  1.5900E+03  2.0506E-08  4.6397E-08  8.5146E-08  1.8111E-07
  1.6100E+03  2.1294E-08  4.1646E-08  7.4213E-08  1.5839E-07
  1.6300E+03  1.5306E-08  3.5325E-08  7.1392E-08  1.3815E-07
  1.6500E+03  1.2447E-08  2.9361E-08  6.8997E-08  1.1868E-07
  1.6700E+03  1.0214E-08  2.5544E-08  5.7987E-08  1.2003E-07
  1.6900E+03  9.4263E-09  2.2329E-08  5.1226E-08  9.9903E-08
  1.7100E+03  7.8810E-09  2.2623E-08  4.8986E-08  8.5030E-08
  1.7300E+03  8.6884E-09  2.0491E-08  3.9212E-08  9.4495E-08
  1.7500E+03  7.2938E-09  1.6952E-08  3.3734E-08  7.3788E-08
  1.7700E+03  7.1779E-09  1.7585E-08  2.3380E-08  7.3594E-08
  1.7900E+03  5.2385E-09  1.3019E-08  2.2639E-08  6.7336E-08
  1.8100E+03  5.4819E-09  1.2498E-08  2.6347E-08  5.3737E-08
  1.8300E+03  3.8478E-09  1.1219E-08  1.8482E-08  4.6127E-08
  1.8500E+03  3.6716E-09  8.0007E-09  1.5623E-08  4.1761E-08
  1.8700E+03  3.7968E-09  6.3164E-09  1.1910E-08  4.4891E-08
  1.8900E+03  2.9546E-09  5.7871E-09  1.0852E-08  3.4846E-08
  1.9100E+03  2.7012E-09  5.8682E-09  9.7469E-09  3.5109E-08
  1.9300E+03  2.7723E-09  4.8561E-09  1.0068E-08  2.6270E-08
  1.9500E+03  2.4647E-09  5.6867E-09  9.0786E-09  2.7692E-08
  1.9700E+03  2.0166E-09  4.3886E-09  6.1078E-09  2.3118E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-nnpdf3.1-06-07-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   6.125   6.375   6.625   6.875
  1.0000E+01  2.6517E-02  1.5592E-02  9.3258E-03  5.6249E-03
  3.0000E+01  6.0073E-02  3.5047E-02  2.1016E-02  1.2505E-02
  5.0000E+01  7.9042E-02  4.7634E-02  2.8062E-02  1.6674E-02
  7.0000E+01  8.6343E-02  5.3583E-02  3.1895E-02  1.9254E-02
  9.0000E+01  8.4527E-02  5.5862E-02  3.4506E-02  2.0846E-02
  1.1000E+02  7.5642E-02  5.4626E-02  3.4831E-02  2.1974E-02
  1.3000E+02  6.4516E-02  5.1033E-02  3.4321E-02  2.2159E-02
  1.5000E+02  5.2269E-02  4.5200E-02  3.2961E-02  2.1758E-02
  1.7000E+02  4.0873E-02  3.9250E-02  3.0535E-02  2.1201E-02
  1.9000E+02  3.0751E-02  3.2745E-02  2.8449E-02  2.0382E-02
  2.1000E+02  2.4168E-02  2.7553E-02  2.5327E-02  1.9038E-02
  2.3000E+02  1.8281E-02  2.2206E-02  2.1974E-02  1.7724E-02
  2.5000E+02  1.4151E-02  1.7925E-02  1.9038E-02  1.6133E-02
  2.7000E+02  1.0740E-02  1.4228E-02  1.6179E-02  1.4607E-02
  2.9000E+02  8.2287E-03  1.1369E-02  1.3618E-02  1.3177E-02
  3.1000E+02  6.4555E-03  9.1365E-03  1.1277E-02  1.1613E-02
  3.3000E+02  4.9874E-03  7.3942E-03  9.6194E-03  1.0168E-02
  3.5000E+02  3.8555E-03  5.9571E-03  7.8192E-03  8.7463E-03
  3.7000E+02  3.0628E-03  4.7093E-03  6.4555E-03  7.6144E-03
  3.9000E+02  2.3921E-03  3.8370E-03  5.4240E-03  6.5714E-03
  4.1000E+02  1.9208E-03  3.2528E-03  4.4775E-03  5.7099E-03
  4.3000E+02  1.5592E-03  2.5667E-03  3.8045E-03  4.9295E-03
  4.5000E+02  1.2366E-03  2.0831E-03  3.1848E-03  4.2032E-03
  4.7000E+02  1.1284E-03  1.6952E-03  2.6085E-03  3.6314E-03
  4.9000E+02  8.1978E-04  1.3911E-03  2.2051E-03  3.1199E-03
  5.1000E+02  6.6254E-04  1.1536E-03  1.8667E-03  2.6888E-03
  5.3000E+02  5.3622E-04  9.6465E-04  1.6736E-03  2.3612E-03
  5.5000E+02  4.8136E-04  8.2673E-04  1.3313E-03  1.9857E-03
  5.7000E+02  3.8586E-04  6.5482E-04  1.1122E-03  1.7261E-03
  5.9000E+02  3.1339E-04  5.5862E-04  9.3297E-04  1.4804E-03
  6.1000E+02  2.5714E-04  4.5354E-04  8.3484E-04  1.2830E-03
  6.3000E+02  2.1727E-04  3.9830E-04  6.8263E-04  1.1041E-03
  6.5000E+02  1.8126E-04  3.3131E-04  5.8567E-04  9.4263E-04
  6.7000E+02  1.5105E-04  2.8804E-04  5.0183E-04  8.3098E-04
  6.9000E+02  1.2563E-04  2.3828E-04  4.3114E-04  7.2551E-04
  7.1000E+02  1.1474E-04  2.0444E-04  3.6701E-04  6.2777E-04
  7.3000E+02  9.5808E-05  1.8204E-04  3.1740E-04  5.3931E-04
  7.5000E+02  7.8424E-05  1.5267E-04  2.7429E-04  4.6552E-04
  7.7000E+02  6.9461E-05  1.3112E-04  2.4709E-04  4.0950E-04
  7.9000E+02  5.8798E-05  1.1570E-04  2.0413E-04  3.6237E-04
  8.1000E+02  5.0029E-05  9.5422E-05  1.7431E-04  3.2080E-04
  8.3000E+02  4.2959E-05  8.4296E-05  1.6025E-04  2.8773E-04
  8.5000E+02  3.7025E-05  7.0002E-05  1.3857E-04  2.4029E-04
  8.7000E+02  3.4290E-05  6.1000E-05  1.1358E-04  2.0831E-04
  8.9000E+02  2.9113E-05  5.1497E-05  1.0454E-04  1.8064E-04
  9.1000E+02  2.4462E-05  4.7634E-05  8.6189E-05  1.7215E-04
  9.3000E+02  2.1016E-05  4.3500E-05  7.6028E-05  1.4054E-04
  9.5000E+02  1.8683E-05  3.9289E-05  6.9075E-05  1.2173E-04
  9.7000E+02  1.6859E-05  3.1663E-05  6.1309E-05  1.1115E-04
  9.9000E+02  1.5638E-05  2.7213E-05  5.1922E-05  9.5885E-05
  1.0100E+03  1.1818E-05  2.5065E-05  4.5586E-05  8.6420E-05
  1.0300E+03  1.1107E-05  2.2005E-05  4.1955E-05  7.3942E-05
  1.0500E+03  1.0083E-05  1.7833E-05  3.6716E-05  6.5945E-05
  1.0700E+03  8.8700E-06  1.6921E-05  3.3208E-05  5.7601E-05
  1.0900E+03  7.4251E-06  1.4900E-05  2.6316E-05  5.6789E-05
  1.1100E+03  7.1392E-06  1.2780E-05  2.5111E-05  4.7595E-05
  1.1300E+03  5.4935E-06  1.1852E-05  2.2561E-05  4.2264E-05
  1.1500E+03  5.2231E-06  1.0740E-05  1.9285E-05  3.7813E-05
  1.1700E+03  4.9179E-06  8.9975E-06  1.7616E-05  3.4305E-05
  1.1900E+03  4.3809E-06  7.8887E-06  1.4958E-05  2.8171E-05
  1.2100E+03  3.5634E-06  7.9505E-06  1.3884E-05  2.7120E-05
  1.2300E+03  3.3950E-06  6.4709E-06  1.3278E-05  2.3334E-05
  1.2500E+03  2.8248E-06  5.2579E-06  1.0952E-05  2.1325E-05
  1.2700E+03  2.5930E-06  4.8136E-06  9.0322E-06  1.8822E-05
  1.2900E+03  2.3334E-06  4.5586E-06  8.3253E-06  1.7184E-05
  1.3100E+03  1.9146E-06  3.6979E-06  6.7606E-06  1.6071E-05
  1.3300E+03  1.7910E-06  3.3826E-06  7.2049E-06  1.2725E-05
  1.3500E+03  1.3660E-06  3.0164E-06  6.1734E-06  1.1883E-05
  1.3700E+03  1.2343E-06  2.6486E-06  5.7871E-06  1.1532E-05
  1.3900E+03  1.1188E-06  2.3288E-06  4.6822E-06  9.8396E-06
  1.4100E+03  1.0369E-06  2.0599E-06  4.7904E-06  8.3175E-06
  1.4300E+03  9.3451E-07  1.9903E-06  4.1646E-06  7.5487E-06
  1.4500E+03  8.3909E-07  1.7091E-06  3.3270E-06  6.1696E-06
  1.4700E+03  7.6337E-07  1.4448E-06  3.6206E-06  5.8296E-06
  1.4900E+03  6.8263E-07  1.4109E-06  3.1122E-06  5.6558E-06
  1.5100E+03  6.2700E-07  1.2339E-06  2.6316E-06  5.3506E-06
  1.5300E+03  6.0382E-07  1.1628E-06  2.2669E-06  4.4079E-06
  1.5500E+03  5.4781E-07  1.0508E-06  2.4508E-06  3.9444E-06
  1.5700E+03  4.0950E-07  7.9660E-07  1.9563E-06  3.1740E-06
  1.5900E+03  4.0873E-07  8.1669E-07  1.5399E-06  3.3517E-06
  1.6100E+03  3.6932E-07  7.6955E-07  1.4414E-06  3.0736E-06
  1.6300E+03  2.8480E-07  6.8765E-07  1.2702E-06  2.5729E-06
  1.6500E+03  2.6301E-07  5.7137E-07  1.2872E-06  2.3210E-06
  1.6700E+03  2.5605E-07  5.0145E-07  1.0972E-06  2.1541E-06
  1.6900E+03  1.9780E-07  4.6629E-07  9.9362E-07  2.0691E-06
  1.7100E+03  1.7199E-07  4.3268E-07  8.0316E-07  1.7060E-06
  1.7300E+03  1.6473E-07  4.1800E-07  7.6144E-07  1.3834E-06
  1.7500E+03  1.4379E-07  3.0365E-07  6.3936E-07  1.4081E-06
  1.7700E+03  1.4549E-07  2.6703E-07  6.6679E-07  1.1845E-06
  1.7900E+03  1.1373E-07  2.7491E-07  5.4394E-07  1.0489E-06
  1.8100E+03  9.9980E-08  2.3705E-07  5.7948E-07  8.2248E-07
  1.8300E+03  9.6310E-08  1.7817E-07  4.8174E-07  7.6415E-07
  1.8500E+03  8.3021E-08  1.8173E-07  3.7952E-07  8.8507E-07
  1.8700E+03  8.4373E-08  1.8173E-07  3.4027E-07  7.2976E-07
  1.8900E+03  6.7259E-08  1.4178E-07  3.2096E-07  6.2352E-07
  1.9100E+03  6.4284E-08  1.5128E-07  2.9036E-07  6.6950E-07
  1.9300E+03  6.1773E-08  1.1833E-07  2.4910E-07  6.3125E-07
  1.9500E+03  5.1226E-08  1.0659E-07  2.2283E-07  5.2926E-07
  1.9700E+03  4.4041E-08  1.0160E-07  2.1062E-07  5.0531E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-nnpdf3.1-07-08-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   7.125   7.375   7.625   7.875
  1.0000E+01  3.4367E-03  2.0398E-03  1.2254E-03  7.4483E-04
  3.0000E+01  7.5642E-03  4.5663E-03  2.7583E-03  1.6952E-03
  5.0000E+01  1.0025E-02  6.1309E-03  3.5696E-03  2.1897E-03
  7.0000E+01  1.1655E-02  7.0079E-03  4.1491E-03  2.5420E-03
  9.0000E+01  1.2668E-02  7.6260E-03  4.5972E-03  2.7491E-03
  1.1000E+02  1.3355E-02  7.8964E-03  4.7904E-03  2.8650E-03
  1.3000E+02  1.3398E-02  8.2132E-03  4.9642E-03  2.9422E-03
  1.5000E+02  1.3691E-02  8.2132E-03  4.9565E-03  3.0319E-03
  1.7000E+02  1.3359E-02  8.1823E-03  4.9874E-03  3.0442E-03
  1.9000E+02  1.2930E-02  8.1669E-03  4.9874E-03  2.9345E-03
  2.1000E+02  1.2633E-02  7.9660E-03  4.8677E-03  2.9005E-03
  2.3000E+02  1.2173E-02  7.7071E-03  4.7981E-03  2.9160E-03
  2.5000E+02  1.1787E-02  7.4831E-03  4.5857E-03  2.7692E-03
  2.7000E+02  1.0755E-02  7.1933E-03  4.4929E-03  2.7491E-03
  2.9000E+02  9.9324E-03  6.7916E-03  4.2148E-03  2.6888E-03
  3.1000E+02  9.3181E-03  6.5057E-03  4.2457E-03  2.6502E-03
  3.3000E+02  8.5648E-03  6.1696E-03  4.0255E-03  2.4756E-03
  3.5000E+02  7.8848E-03  5.7176E-03  3.8431E-03  2.4091E-03
  3.7000E+02  7.0504E-03  5.4935E-03  3.6546E-03  2.3396E-03
  3.9000E+02  6.4979E-03  5.1342E-03  3.4846E-03  2.2314E-03
  4.1000E+02  5.8644E-03  4.7479E-03  3.3177E-03  2.1371E-03
  4.3000E+02  5.0879E-03  4.4195E-03  3.1416E-03  2.0182E-03
  4.5000E+02  4.7672E-03  4.1607E-03  2.9840E-03  1.9687E-03
  4.7000E+02  4.1182E-03  3.7798E-03  2.8835E-03  1.8698E-03
  4.9000E+02  3.5356E-03  3.5032E-03  2.6625E-03  1.8080E-03
  5.1000E+02  3.2405E-03  3.1617E-03  2.4864E-03  1.7323E-03
  5.3000E+02  2.8712E-03  2.8974E-03  2.2901E-03  1.6334E-03
  5.5000E+02  2.5157E-03  2.6378E-03  2.2314E-03  1.5747E-03
  5.7000E+02  2.2237E-03  2.3921E-03  2.0599E-03  1.4750E-03
  5.9000E+02  1.9981E-03  2.1912E-03  1.9131E-03  1.4251E-03
  6.1000E+02  1.7354E-03  1.9625E-03  1.7616E-03  1.3483E-03
  6.3000E+02  1.5669E-03  1.7493E-03  1.6720E-03  1.2888E-03
  6.5000E+02  1.3552E-03  1.5963E-03  1.5101E-03  1.1926E-03
  6.7000E+02  1.2127E-03  1.4611E-03  1.4101E-03  1.0759E-03
  6.9000E+02  1.0469E-03  1.3177E-03  1.3429E-03  1.0330E-03
  7.1000E+02  9.3567E-04  1.1694E-03  1.1891E-03  9.8976E-04
  7.3000E+02  8.2712E-04  1.0802E-03  1.1087E-03  9.3915E-04
  7.5000E+02  7.3865E-04  9.2486E-04  1.0191E-03  8.9086E-04
  7.7000E+02  6.3859E-04  8.6575E-04  9.4920E-04  8.2905E-04
  7.9000E+02  5.7601E-04  7.9505E-04  8.6498E-04  7.5603E-04
  8.1000E+02  5.2540E-04  7.0581E-04  8.1862E-04  7.0929E-04
  8.3000E+02  4.4311E-04  6.6216E-04  7.3208E-04  6.8109E-04
  8.5000E+02  4.0100E-04  5.8567E-04  6.8147E-04  6.2855E-04
  8.7000E+02  3.4924E-04  5.1883E-04  6.1812E-04  5.9494E-04
  8.9000E+02  3.2281E-04  4.6552E-04  5.6674E-04  5.4742E-04
  9.1000E+02  2.7645E-04  4.2225E-04  5.1188E-04  5.1110E-04
  9.3000E+02  2.4725E-04  3.7612E-04  4.6359E-04  4.6243E-04
  9.5000E+02  2.3411E-04  3.4506E-04  4.4891E-04  4.4234E-04
  9.7000E+02  1.9548E-04  3.0659E-04  3.8941E-04  4.2186E-04
  9.9000E+02  1.7060E-04  2.7336E-04  3.6283E-04  3.8277E-04
  1.0100E+03  1.5322E-04  2.4354E-04  3.3734E-04  3.6283E-04
  1.0300E+03  1.3738E-04  2.3334E-04  2.9917E-04  3.3718E-04
  1.0500E+03  1.1918E-04  2.0908E-04  2.8495E-04  3.1447E-04
  1.0700E+03  1.1211E-04  1.7585E-04  2.5513E-04  2.8495E-04
  1.0900E+03  9.5151E-05  1.6025E-04  2.3813E-04  2.6594E-04
  1.1100E+03  8.6923E-05  1.5623E-04  2.1850E-04  2.5884E-04
  1.1300E+03  7.5719E-05  1.3367E-04  1.8513E-04  2.2855E-04
  1.1500E+03  6.9499E-05  1.1999E-04  1.7848E-04  2.1495E-04
  1.1700E+03  6.5520E-05  1.1219E-04  1.5777E-04  1.9872E-04
  1.1900E+03  6.0498E-05  1.0044E-04  1.4908E-04  1.8188E-04
  1.2100E+03  5.2463E-05  9.1056E-05  1.3993E-04  1.6102E-04
  1.2300E+03  4.8059E-05  8.1746E-05  1.2235E-04  1.5824E-04
  1.2500E+03  4.1761E-05  7.0697E-05  1.1327E-04  1.4657E-04
  1.2700E+03  3.5882E-05  6.7375E-05  1.0404E-04  1.4078E-04
  1.2900E+03  3.1988E-05  5.7639E-05  9.3065E-05  1.2838E-04
  1.3100E+03  2.9345E-05  5.2076E-05  8.9086E-05  1.0952E-04
  1.3300E+03  2.8202E-05  4.8561E-05  8.1282E-05  1.0620E-04
  1.3500E+03  2.3473E-05  4.4659E-05  7.2629E-05  9.6388E-05
  1.3700E+03  2.0753E-05  3.8903E-05  6.4361E-05  8.8854E-05
  1.3900E+03  1.7415E-05  3.5434E-05  6.4130E-05  8.2364E-05
  1.4100E+03  1.6998E-05  3.3425E-05  5.5978E-05  7.6221E-05
  1.4300E+03  1.4638E-05  3.0010E-05  4.9990E-05  7.2088E-05
  1.4500E+03  1.4533E-05  2.7614E-05  4.5663E-05  6.5907E-05
  1.4700E+03  1.1547E-05  2.5188E-05  4.3114E-05  6.1541E-05
  1.4900E+03  1.0744E-05  2.2948E-05  3.8354E-05  5.5708E-05
  1.5100E+03  1.0821E-05  2.0151E-05  3.5233E-05  5.0454E-05
  1.5300E+03  9.1327E-06  1.8435E-05  3.0519E-05  4.5625E-05
  1.5500E+03  8.1707E-06  1.6797E-05  2.9391E-05  4.3654E-05
  1.5700E+03  7.6685E-06  1.3637E-05  2.8217E-05  3.9134E-05
  1.5900E+03  6.2237E-06  1.2780E-05  2.6239E-05  3.8787E-05
  1.6100E+03  5.3931E-06  1.1257E-05  2.2592E-05  3.4707E-05
  1.6300E+03  5.3622E-06  1.1335E-05  2.0892E-05  2.9221E-05
  1.6500E+03  4.6938E-06  9.8744E-06  1.8621E-05  2.6888E-05
  1.6700E+03  4.8059E-06  7.9814E-06  1.7694E-05  2.5605E-05
  1.6900E+03  4.1646E-06  8.0394E-06  1.6025E-05  2.4122E-05
  1.7100E+03  3.5109E-06  7.0311E-06  1.3459E-05  2.2221E-05
  1.7300E+03  3.3888E-06  6.3936E-06  1.3371E-05  2.0475E-05
  1.7500E+03  2.6641E-06  5.9648E-06  1.0682E-05  1.9007E-05
  1.7700E+03  2.4678E-06  5.6905E-06  1.0612E-05  1.6998E-05
  1.7900E+03  2.3720E-06  5.1806E-06  8.9936E-06  1.6921E-05
  1.8100E+03  2.0784E-06  4.7170E-06  9.1249E-06  1.5793E-05
  1.8300E+03  1.7261E-06  4.1143E-06  7.8269E-06  1.5279E-05
  1.8500E+03  1.6272E-06  3.8370E-06  7.1161E-06  1.2865E-05
  1.8700E+03  1.5368E-06  3.1957E-06  6.7529E-06  1.2138E-05
  1.8900E+03  1.3931E-06  2.8062E-06  6.0421E-06  1.1080E-05
  1.9100E+03  1.3919E-06  2.5358E-06  5.5630E-06  1.0203E-05
  1.9300E+03  1.1199E-06  2.3597E-06  5.7678E-06  8.4412E-06
  1.9500E+03  9.3954E-07  2.1603E-06  4.8715E-06  8.1051E-06
  1.9700E+03  8.1514E-07  1.7215E-06  4.1066E-06  7.3826E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-nnpdf3.1-08-09-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   8.125   8.375   8.625   8.875
  1.0000E+01  4.3964E-04  2.6548E-04  1.6519E-04  1.0307E-04
  3.0000E+01  1.0211E-03  6.1464E-04  4.1298E-04  2.2700E-04
  5.0000E+01  1.3232E-03  7.9930E-04  5.0686E-04  3.0705E-04
  7.0000E+01  1.5210E-03  9.3142E-04  5.5901E-04  3.5418E-04
  9.0000E+01  1.6550E-03  1.0029E-03  6.2043E-04  3.6701E-04
  1.1000E+02  1.7555E-03  1.0438E-03  6.4477E-04  3.9521E-04
  1.3000E+02  1.8003E-03  1.0844E-03  6.6023E-04  3.9869E-04
  1.5000E+02  1.8358E-03  1.1041E-03  6.6795E-04  4.0332E-04
  1.7000E+02  1.8188E-03  1.1041E-03  6.7877E-04  4.1259E-04
  1.9000E+02  1.8034E-03  1.0921E-03  6.6641E-04  4.0912E-04
  2.1000E+02  1.7848E-03  1.0782E-03  6.5714E-04  4.0487E-04
  2.3000E+02  1.7585E-03  1.0608E-03  6.5327E-04  3.9366E-04
  2.5000E+02  1.7245E-03  1.0392E-03  6.2739E-04  3.8493E-04
  2.7000E+02  1.6766E-03  1.0168E-03  6.2159E-04  3.8045E-04
  2.9000E+02  1.6380E-03  1.0010E-03  6.0653E-04  3.7705E-04
  3.1000E+02  1.5839E-03  9.6349E-04  5.8876E-04  3.6175E-04
  3.3000E+02  1.5376E-03  9.5769E-04  5.7948E-04  3.4754E-04
  3.5000E+02  1.4827E-03  9.0515E-04  5.4974E-04  3.3965E-04
  3.7000E+02  1.4367E-03  8.8043E-04  5.4935E-04  3.3146E-04
  3.9000E+02  1.3780E-03  8.5764E-04  5.2926E-04  3.2127E-04
  4.1000E+02  1.3413E-03  8.3678E-04  4.9720E-04  3.1122E-04
  4.3000E+02  1.2961E-03  8.0162E-04  4.9063E-04  3.0102E-04
  4.5000E+02  1.2432E-03  7.7805E-04  4.7943E-04  2.9098E-04
  4.7000E+02  1.2065E-03  7.5449E-04  4.6243E-04  2.7661E-04
  4.9000E+02  1.1651E-03  7.2242E-04  4.4427E-04  2.6780E-04
  5.1000E+02  1.1424E-03  7.0079E-04  4.2805E-04  2.6146E-04
  5.3000E+02  1.0720E-03  6.7452E-04  4.1916E-04  2.5590E-04
  5.5000E+02  1.0338E-03  6.3589E-04  4.0178E-04  2.4756E-04
  5.7000E+02  9.8976E-04  6.1541E-04  3.8617E-04  2.3890E-04
  5.9000E+02  9.3490E-04  5.9378E-04  3.7566E-04  2.3056E-04
  6.1000E+02  8.9588E-04  5.7562E-04  3.5712E-04  2.1943E-04
  6.3000E+02  8.5686E-04  5.4896E-04  3.4908E-04  2.1480E-04
  6.5000E+02  8.0819E-04  5.3003E-04  3.2915E-04  2.0861E-04
  6.7000E+02  7.8230E-04  5.0763E-04  3.2096E-04  2.0027E-04
  6.9000E+02  7.3942E-04  4.8793E-04  3.1122E-04  1.8868E-04
  7.1000E+02  7.0427E-04  4.7556E-04  3.0149E-04  1.8157E-04
  7.3000E+02  6.6409E-04  4.4891E-04  2.8542E-04  1.7802E-04
  7.5000E+02  6.4670E-04  4.1800E-04  2.7182E-04  1.6998E-04
  7.7000E+02  6.0962E-04  4.0371E-04  2.6038E-04  1.6581E-04
  7.9000E+02  5.7794E-04  3.9096E-04  2.5296E-04  1.5963E-04
  8.1000E+02  5.4935E-04  3.7334E-04  2.3952E-04  1.4943E-04
  8.3000E+02  5.1613E-04  3.6021E-04  2.3473E-04  1.4649E-04
  8.5000E+02  4.9604E-04  3.4367E-04  2.2391E-04  1.4116E-04
  8.7000E+02  4.6745E-04  3.2698E-04  2.1356E-04  1.3429E-04
  8.9000E+02  4.3886E-04  3.1199E-04  2.0212E-04  1.3120E-04
  9.1000E+02  4.1646E-04  2.9422E-04  1.9672E-04  1.2528E-04
  9.3000E+02  3.9521E-04  2.8140E-04  1.8543E-04  1.1756E-04
  9.5000E+02  3.7118E-04  2.6919E-04  1.7972E-04  1.1474E-04
  9.7000E+02  3.4800E-04  2.5080E-04  1.6905E-04  1.1169E-04
  9.9000E+02  3.3069E-04  2.4431E-04  1.6380E-04  1.0674E-04
  1.0100E+03  3.0288E-04  2.3318E-04  1.5747E-04  1.0404E-04
  1.0300E+03  2.8990E-04  2.1742E-04  1.4862E-04  9.7546E-05
  1.0500E+03  2.7645E-04  2.1031E-04  1.4224E-04  9.3954E-05
  1.0700E+03  2.5806E-04  2.0182E-04  1.3436E-04  8.9086E-05
  1.0900E+03  2.3906E-04  1.8729E-04  1.2849E-04  8.6382E-05
  1.1100E+03  2.2747E-04  1.7879E-04  1.2304E-04  8.0819E-05
  1.1300E+03  2.1217E-04  1.6983E-04  1.1818E-04  7.7265E-05
  1.1500E+03  2.0166E-04  1.5855E-04  1.1308E-04  7.4097E-05
  1.1700E+03  1.8605E-04  1.5291E-04  1.0666E-04  7.1817E-05
  1.1900E+03  1.7585E-04  1.4360E-04  1.0187E-04  6.8611E-05
  1.2100E+03  1.6627E-04  1.3602E-04  9.7894E-05  6.5714E-05
  1.2300E+03  1.5468E-04  1.2934E-04  9.4224E-05  6.1580E-05
  1.2500E+03  1.4580E-04  1.2231E-04  9.1868E-05  6.1155E-05
  1.2700E+03  1.4221E-04  1.1404E-04  8.5223E-05  5.6867E-05
  1.2900E+03  1.2633E-04  1.0666E-04  8.0123E-05  5.4626E-05
  1.3100E+03  1.1756E-04  1.0191E-04  7.5410E-05  4.9990E-05
  1.3300E+03  1.1033E-04  9.6542E-05  7.1277E-05  4.9758E-05
  1.3500E+03  1.0145E-04  8.9125E-05  6.6486E-05  4.6436E-05
  1.3700E+03  9.6001E-05  8.4952E-05  6.3511E-05  4.5007E-05
  1.3900E+03  9.1636E-05  8.0317E-05  6.0923E-05  4.3925E-05
  1.4100E+03  8.4759E-05  7.5217E-05  5.8412E-05  4.1337E-05
  1.4300E+03  7.9776E-05  7.2513E-05  5.6944E-05  3.7767E-05
  1.4500E+03  7.3208E-05  6.6525E-05  5.3197E-05  3.7010E-05
  1.4700E+03  6.7220E-05  6.2623E-05  5.0376E-05  3.5897E-05
  1.4900E+03  6.4052E-05  5.8605E-05  4.7827E-05  3.4027E-05
  1.5100E+03  5.9301E-05  5.4781E-05  4.4813E-05  3.2266E-05
  1.5300E+03  5.7717E-05  5.1458E-05  4.2920E-05  2.9963E-05
  1.5500E+03  5.2733E-05  5.0029E-05  4.0100E-05  2.7166E-05
  1.5700E+03  4.7904E-05  4.5741E-05  3.6500E-05  2.6332E-05
  1.5900E+03  4.5200E-05  4.3268E-05  3.4275E-05  2.5343E-05
  1.6100E+03  4.1452E-05  4.0603E-05  3.4166E-05  2.4879E-05
  1.6300E+03  3.8354E-05  3.8385E-05  3.1833E-05  2.3071E-05
  1.6500E+03  3.6438E-05  3.5047E-05  2.8943E-05  2.1279E-05
  1.6700E+03  3.3950E-05  3.2992E-05  2.7321E-05  1.9811E-05
  1.6900E+03  3.0489E-05  3.2127E-05  2.5868E-05  1.9579E-05
  1.7100E+03  2.9160E-05  2.8449E-05  2.4462E-05  1.8095E-05
  1.7300E+03  2.7661E-05  2.7583E-05  2.2762E-05  1.7446E-05
  1.7500E+03  2.4910E-05  2.5729E-05  2.1433E-05  1.6056E-05
  1.7700E+03  2.3674E-05  2.3859E-05  1.9610E-05  1.5194E-05
  1.7900E+03  2.1650E-05  2.1789E-05  1.8451E-05  1.5028E-05
  1.8100E+03  1.9301E-05  2.0800E-05  1.7941E-05  1.3626E-05
  1.8300E+03  1.8559E-05  1.9378E-05  1.6921E-05  1.3259E-05
  1.8500E+03  1.7385E-05  1.8327E-05  1.5546E-05  1.1961E-05
  1.8700E+03  1.5372E-05  1.7833E-05  1.5020E-05  1.1095E-05
  1.8900E+03  1.4711E-05  1.5824E-05  1.3888E-05  1.0972E-05
  1.9100E+03  1.3579E-05  1.4827E-05  1.3120E-05  1.0365E-05
  1.9300E+03  1.2273E-05  1.3684E-05  1.2231E-05  9.8860E-06
  1.9500E+03  1.2463E-05  1.2463E-05  1.1397E-05  8.7425E-06
  1.9700E+03  1.1188E-05  1.2312E-05  1.0527E-05  8.0355E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-nnpdf3.1-09-10-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   9.125   9.375   9.625   9.875
  1.0000E+01  7.1122E-05  3.6902E-05  1.9239E-05  1.2722E-05
  3.0000E+01  1.4248E-04  8.6382E-05  5.3313E-05  3.5001E-05
  5.0000E+01  1.8142E-04  1.1041E-04  6.4670E-05  4.1800E-05
  7.0000E+01  2.0815E-04  1.3058E-04  7.3710E-05  4.5277E-05
  9.0000E+01  2.3210E-04  1.4031E-04  8.4605E-05  5.0492E-05
  1.1000E+02  2.3380E-04  1.4089E-04  8.9434E-05  5.1651E-05
  1.3000E+02  2.3983E-04  1.4618E-04  9.1056E-05  5.5399E-05
  1.5000E+02  2.4354E-04  1.4665E-04  9.0709E-05  5.3274E-05
  1.7000E+02  2.4817E-04  1.4761E-04  8.9125E-05  5.4781E-05
  1.9000E+02  2.3937E-04  1.4514E-04  8.9859E-05  5.5437E-05
  2.1000E+02  2.4477E-04  1.4653E-04  8.8159E-05  5.4394E-05
  2.3000E+02  2.3720E-04  1.4487E-04  8.5686E-05  5.3158E-05
  2.5000E+02  2.3705E-04  1.4093E-04  8.5995E-05  5.0686E-05
  2.7000E+02  2.3102E-04  1.3985E-04  8.4218E-05  5.2694E-05
  2.9000E+02  2.2438E-04  1.3517E-04  8.3523E-05  4.9527E-05
  3.1000E+02  2.2067E-04  1.3259E-04  8.0703E-05  5.1188E-05
  3.3000E+02  2.1201E-04  1.2926E-04  7.6762E-05  4.7711E-05
  3.5000E+02  2.0568E-04  1.2204E-04  7.4560E-05  4.5741E-05
  3.7000E+02  1.9502E-04  1.2100E-04  7.3749E-05  4.5586E-05
  3.9000E+02  1.9532E-04  1.1798E-04  7.1161E-05  4.3732E-05
  4.1000E+02  1.8976E-04  1.1427E-04  6.9654E-05  4.3345E-05
  4.3000E+02  1.8389E-04  1.1049E-04  6.8070E-05  4.0332E-05
  4.5000E+02  1.7354E-04  1.0813E-04  6.4323E-05  3.9791E-05
  4.7000E+02  1.7014E-04  1.0133E-04  6.2971E-05  3.7102E-05
  4.9000E+02  1.6782E-04  9.8976E-05  6.1194E-05  3.7149E-05
  5.1000E+02  1.5839E-04  9.7546E-05  5.9339E-05  3.6098E-05
  5.3000E+02  1.5515E-04  9.5113E-05  5.8721E-05  3.3409E-05
  5.5000E+02  1.4951E-04  9.0168E-05  5.5167E-05  3.2590E-05
  5.7000E+02  1.4549E-04  8.8622E-05  5.2617E-05  3.2065E-05
  5.9000E+02  1.4197E-04  8.5880E-05  5.1651E-05  3.1972E-05
  6.1000E+02  1.3626E-04  8.1823E-05  4.8986E-05  3.1617E-05
  6.3000E+02  1.3266E-04  7.8848E-05  4.9102E-05  2.9824E-05
  6.5000E+02  1.2509E-04  7.8153E-05  4.7440E-05  2.9345E-05
  6.7000E+02  1.2111E-04  7.5217E-05  4.6204E-05  2.8047E-05
  6.9000E+02  1.1733E-04  7.6183E-05  4.3886E-05  2.6224E-05
  7.1000E+02  1.1485E-04  7.0311E-05  4.2457E-05  2.5930E-05
  7.3000E+02  1.0659E-04  6.7375E-05  4.0062E-05  2.4740E-05
  7.5000E+02  1.0380E-04  6.4670E-05  3.8710E-05  2.3998E-05
  7.7000E+02  1.0261E-04  6.0846E-05  3.7102E-05  2.3087E-05
  7.9000E+02  9.8242E-05  6.1503E-05  3.6902E-05  2.2051E-05
  8.1000E+02  9.4495E-05  5.7408E-05  3.5171E-05  2.1804E-05
  8.3000E+02  9.0747E-05  5.5669E-05  3.3811E-05  2.1031E-05
  8.5000E+02  8.7077E-05  5.3235E-05  3.3085E-05  1.9208E-05
  8.7000E+02  8.0587E-05  5.2038E-05  3.1493E-05  1.9393E-05
  8.9000E+02  7.8733E-05  4.9024E-05  3.0164E-05  1.8389E-05
  9.1000E+02  7.5912E-05  4.8831E-05  2.9453E-05  1.7802E-05
  9.3000E+02  7.2551E-05  4.6591E-05  2.8047E-05  1.7524E-05
  9.5000E+02  7.2397E-05  4.3886E-05  2.7383E-05  1.6442E-05
  9.7000E+02  6.8997E-05  4.2573E-05  2.5096E-05  1.6009E-05
  9.9000E+02  6.6023E-05  3.9791E-05  2.4586E-05  1.5762E-05
  1.0100E+03  6.4052E-05  4.0525E-05  2.3597E-05  1.5499E-05
  1.0300E+03  6.0730E-05  3.7442E-05  2.3288E-05  1.4703E-05
  1.0500E+03  5.7794E-05  3.7906E-05  2.2978E-05  1.3946E-05
  1.0700E+03  5.6944E-05  3.4027E-05  2.1557E-05  1.3193E-05
  1.0900E+03  5.4008E-05  3.4135E-05  2.1387E-05  1.2165E-05
  1.1100E+03  5.1613E-05  3.1972E-05  2.0104E-05  1.2386E-05
  1.1300E+03  4.8831E-05  3.1339E-05  1.9084E-05  1.1288E-05
  1.1500E+03  4.8174E-05  2.9531E-05  1.8420E-05  1.1845E-05
  1.1700E+03  4.6900E-05  2.9082E-05  1.7740E-05  1.0856E-05
  1.1900E+03  4.4620E-05  2.8263E-05  1.6457E-05  1.0137E-05
  1.2100E+03  4.1723E-05  2.6254E-05  1.6890E-05  1.0338E-05
  1.2300E+03  3.9134E-05  2.5899E-05  1.5577E-05  9.5035E-06
  1.2500E+03  3.8462E-05  2.4076E-05  1.5125E-05  8.8777E-06
  1.2700E+03  3.6840E-05  2.2778E-05  1.5418E-05  8.5764E-06
  1.2900E+03  3.4537E-05  2.1572E-05  1.4325E-05  8.7116E-06
  1.3100E+03  3.3177E-05  2.1449E-05  1.3112E-05  8.2828E-06
  1.3300E+03  3.1153E-05  2.0831E-05  1.2965E-05  8.2441E-06
  1.3500E+03  3.0798E-05  1.9996E-05  1.1903E-05  7.2899E-06
  1.3700E+03  2.9824E-05  1.8729E-05  1.1791E-05  6.9384E-06
  1.3900E+03  2.8202E-05  1.7709E-05  1.1385E-05  6.6834E-06
  1.4100E+03  2.6934E-05  1.7184E-05  1.0763E-05  6.4670E-06
  1.4300E+03  2.5652E-05  1.6210E-05  1.0334E-05  6.2043E-06
  1.4500E+03  2.3983E-05  1.5654E-05  1.0102E-05  6.3318E-06
  1.4700E+03  2.3720E-05  1.4982E-05  9.1443E-06  5.6326E-06
  1.4900E+03  2.2577E-05  1.4356E-05  9.1095E-06  5.5708E-06
  1.5100E+03  2.0413E-05  1.3463E-05  8.2905E-06  5.3544E-06
  1.5300E+03  1.9641E-05  1.3514E-05  8.3137E-06  4.8290E-06
  1.5500E+03  1.9023E-05  1.2525E-05  7.6260E-06  4.6977E-06
  1.5700E+03  1.8574E-05  1.1964E-05  7.4406E-06  4.6822E-06
  1.5900E+03  1.7508E-05  1.1030E-05  7.1663E-06  4.4157E-06
  1.6100E+03  1.6272E-05  1.0701E-05  6.8765E-06  4.0796E-06
  1.6300E+03  1.5024E-05  1.0361E-05  6.4245E-06  4.1414E-06
  1.6500E+03  1.4765E-05  9.5847E-06  5.8760E-06  3.6902E-06
  1.6700E+03  1.3695E-05  9.5885E-06  5.7099E-06  3.4815E-06
  1.6900E+03  1.3521E-05  8.8738E-06  5.4935E-06  3.0829E-06
  1.7100E+03  1.2366E-05  8.0664E-06  5.4240E-06  3.0427E-06
  1.7300E+03  1.2223E-05  7.9042E-06  5.3313E-06  2.8155E-06
  1.7500E+03  1.1451E-05  7.3479E-06  4.8290E-06  2.7228E-06
  1.7700E+03  1.1122E-05  7.0697E-06  4.6513E-06  2.8449E-06
  1.7900E+03  9.9130E-06  6.9152E-06  4.2380E-06  2.5976E-06
  1.8100E+03  9.5190E-06  6.3202E-06  4.2032E-06  2.5096E-06
  1.8300E+03  8.9279E-06  6.2739E-06  3.8555E-06  2.3535E-06
  1.8500E+03  8.7811E-06  5.8335E-06  3.6222E-06  2.1186E-06
  1.8700E+03  8.0317E-06  5.4008E-06  3.6083E-06  2.2175E-06
  1.8900E+03  7.4251E-06  4.8445E-06  3.2837E-06  2.0815E-06
  1.9100E+03  7.0852E-06  4.9218E-06  3.0519E-06  1.8729E-06
  1.9300E+03  6.8186E-06  4.4736E-06  2.8650E-06  1.6426E-06
  1.9500E+03  6.4207E-06  4.0950E-06  2.7753E-06  1.5731E-06
  1.9700E+03  5.6171E-06  3.9598E-06  2.4725E-06  1.4870E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-nnpdf3.1-10-11-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,  10.125  10.375  10.625  10.875
  1.0000E+01  7.8037E-06  5.4549E-06  2.1804E-06  2.5389E-06
  3.0000E+01  2.1711E-05  1.1211E-05  7.7419E-06  4.6320E-06
  5.0000E+01  2.2932E-05  1.4278E-05  9.9439E-06  4.7749E-06
  7.0000E+01  2.7568E-05  1.9069E-05  9.5190E-06  7.0967E-06
  9.0000E+01  3.0519E-05  1.9996E-05  9.9324E-06  7.0852E-06
  1.1000E+02  3.2698E-05  1.7771E-05  1.1362E-05  6.2159E-06
  1.3000E+02  3.1678E-05  2.0691E-05  1.2575E-05  6.8456E-06
  1.5000E+02  3.4383E-05  1.9950E-05  1.2134E-05  7.1779E-06
  1.7000E+02  3.3378E-05  2.1510E-05  1.4027E-05  6.6950E-06
  1.9000E+02  3.5820E-05  2.0923E-05  1.2065E-05  7.4251E-06
  2.1000E+02  3.4506E-05  2.1232E-05  1.1489E-05  7.9351E-06
  2.3000E+02  3.3626E-05  1.9486E-05  1.2092E-05  6.5829E-06
  2.5000E+02  3.1678E-05  1.9625E-05  1.1095E-05  6.5095E-06
  2.7000E+02  3.1230E-05  1.9053E-05  1.1478E-05  7.2860E-06
  2.9000E+02  3.0782E-05  1.7802E-05  1.1918E-05  5.8180E-06
  3.1000E+02  2.8881E-05  1.7802E-05  1.0693E-05  6.5752E-06
  3.3000E+02  2.9361E-05  1.7910E-05  1.0330E-05  7.3247E-06
  3.5000E+02  2.6641E-05  1.7632E-05  1.0678E-05  5.8644E-06
  3.7000E+02  2.6285E-05  1.6256E-05  9.6194E-06  5.4472E-06
  3.9000E+02  2.5513E-05  1.5994E-05  9.4417E-06  6.2352E-06
  4.1000E+02  2.4632E-05  1.4858E-05  9.2486E-06  5.7562E-06
  4.3000E+02  2.4277E-05  1.5055E-05  8.6459E-06  5.6751E-06
  4.5000E+02  2.4616E-05  1.4224E-05  8.5107E-06  5.3969E-06
  4.7000E+02  2.3597E-05  1.1454E-05  8.2209E-06  5.0763E-06
  4.9000E+02  2.2453E-05  1.3884E-05  8.0510E-06  4.9295E-06
  5.1000E+02  2.2623E-05  1.3023E-05  7.8269E-06  4.7672E-06
  5.3000E+02  2.1201E-05  1.3846E-05  7.8733E-06  4.0062E-06
  5.5000E+02  2.0321E-05  1.2262E-05  7.8539E-06  4.8599E-06
  5.7000E+02  2.0939E-05  1.2447E-05  7.1238E-06  4.4350E-06
  5.9000E+02  1.8744E-05  1.0118E-05  7.1856E-06  4.0371E-06
  6.1000E+02  1.7925E-05  1.2092E-05  6.8650E-06  4.6243E-06
  6.3000E+02  1.7555E-05  1.1115E-05  6.6177E-06  4.0873E-06
  6.5000E+02  1.7694E-05  1.0083E-05  6.8147E-06  3.8308E-06
  6.7000E+02  1.7647E-05  9.6658E-06  5.8373E-06  3.5217E-06
  6.9000E+02  1.6133E-05  9.5344E-06  6.1116E-06  3.8903E-06
  7.1000E+02  1.5607E-05  9.5692E-06  5.5090E-06  3.0798E-06
  7.3000E+02  1.5182E-05  8.9781E-06  5.9610E-06  3.3239E-06
  7.5000E+02  1.4147E-05  8.2982E-06  5.0261E-06  3.5310E-06
  7.7000E+02  1.3672E-05  8.5532E-06  4.6900E-06  3.0442E-06
  7.9000E+02  1.3147E-05  8.9781E-06  4.6397E-06  2.9221E-06
  8.1000E+02  1.3100E-05  7.5835E-06  4.9179E-06  2.7862E-06
  8.3000E+02  1.2146E-05  7.3440E-06  5.1033E-06  2.8202E-06
  8.5000E+02  1.1883E-05  7.7728E-06  4.5895E-06  2.6873E-06
  8.7000E+02  1.1709E-05  6.7529E-06  4.0564E-06  2.6100E-06
  8.9000E+02  1.1219E-05  7.1817E-06  3.9250E-06  2.6981E-06
  9.1000E+02  1.0809E-05  6.3202E-06  3.8825E-06  2.4570E-06
  9.3000E+02  1.0585E-05  6.0962E-06  3.8323E-06  2.3179E-06
  9.5000E+02  9.5422E-06  5.6983E-06  3.6515E-06  2.0073E-06
  9.7000E+02  1.0400E-05  5.9455E-06  3.4970E-06  2.0691E-06
  9.9000E+02  9.3992E-06  5.8605E-06  3.6191E-06  1.9965E-06
  1.0100E+03  8.7811E-06  5.5630E-06  3.2729E-06  1.9270E-06
  1.0300E+03  8.6575E-06  5.1729E-06  3.3687E-06  1.7925E-06
  1.0500E+03  8.9125E-06  4.8445E-06  3.2482E-06  1.8374E-06
  1.0700E+03  8.0278E-06  5.1149E-06  3.0071E-06  1.7369E-06
  1.0900E+03  7.3904E-06  4.8213E-06  2.8619E-06  1.7446E-06
  1.1100E+03  7.6028E-06  4.4891E-06  2.8032E-06  1.6658E-06
  1.1300E+03  6.8843E-06  4.4311E-06  2.2685E-06  1.9193E-06
  1.1500E+03  7.0118E-06  4.2959E-06  2.8464E-06  1.6164E-06
  1.1700E+03  6.6718E-06  3.9869E-06  2.4570E-06  1.2169E-06
  1.1900E+03  6.3627E-06  3.5835E-06  2.3797E-06  1.4425E-06
  1.2100E+03  6.1078E-06  3.2281E-06  2.0661E-06  1.5063E-06
  1.2300E+03  5.9725E-06  3.7581E-06  2.1526E-06  1.2590E-06
  1.2500E+03  5.7369E-06  3.4120E-06  1.1485E-06  1.3784E-06
  1.2700E+03  5.2231E-06  3.6253E-06  1.9347E-06  1.1717E-06
  1.2900E+03  5.2540E-06  3.1169E-06  1.9162E-06  1.1621E-06
  1.3100E+03  5.3003E-06  2.8835E-06  2.1572E-06  1.0925E-06
  1.3300E+03  4.8059E-06  2.9840E-06  1.6581E-06  1.0999E-06
  1.3500E+03  4.4118E-06  2.9283E-06  1.7755E-06  1.1300E-06
  1.3700E+03  4.4659E-06  2.5497E-06  1.8219E-06  1.0006E-06
  1.3900E+03  4.7131E-06  2.8773E-06  1.4201E-06  9.0709E-07
  1.4100E+03  4.1337E-06  2.5729E-06  1.5793E-06  1.1304E-06
  1.4300E+03  3.5634E-06  2.3195E-06  1.5325E-06  7.9119E-07
  1.4500E+03  3.8200E-06  2.3272E-06  1.2776E-06  9.8435E-07
  1.4700E+03  3.7458E-06  2.3504E-06  1.3019E-06  8.9356E-07
  1.4900E+03  3.3749E-06  2.2453E-06  9.9130E-07  7.9351E-07
  1.5100E+03  3.2837E-06  1.9579E-06  1.2432E-06  7.4792E-07
  1.5300E+03  2.8820E-06  1.8775E-06  1.2146E-06  7.6067E-07
  1.5500E+03  2.6564E-06  1.8358E-06  1.0214E-06  7.9273E-07
  1.5700E+03  2.8881E-06  2.0722E-06  1.1037E-06  5.0454E-07
  1.5900E+03  3.0473E-06  1.6952E-06  9.1018E-07  5.2810E-07
  1.6100E+03  2.6193E-06  1.4723E-06  8.0664E-07  5.0995E-07
  1.6300E+03  2.5636E-06  1.5824E-06  8.4991E-07  5.0454E-07
  1.6500E+03  2.3473E-06  1.3247E-06  8.7541E-07  5.1574E-07
  1.6700E+03  2.1650E-06  1.3135E-06  9.0052E-07  4.7479E-07
  1.6900E+03  2.0861E-06  1.2227E-06  9.1095E-07  4.9720E-07
  1.7100E+03  2.1557E-06  1.1764E-06  6.2893E-07  4.0100E-07
  1.7300E+03  1.8482E-06  1.2100E-06  6.8843E-07  4.2380E-07
  1.7500E+03  1.7879E-06  1.1706E-06  7.5487E-07  3.5387E-07
  1.7700E+03  1.7075E-06  1.0253E-06  6.8379E-07  4.6513E-07
  1.7900E+03  1.6411E-06  9.3606E-07  6.9963E-07  3.5804E-07
  1.8100E+03  1.5561E-06  1.1033E-06  6.5559E-07  3.2250E-07
  1.8300E+03  1.4329E-06  9.1172E-07  5.4587E-07  2.9762E-07
  1.8500E+03  1.2312E-06  7.8037E-07  6.0575E-07  2.7954E-07
  1.8700E+03  1.2795E-06  9.1056E-07  4.2805E-07  2.3226E-07
  1.8900E+03  1.1624E-06  6.8031E-07  4.9218E-07  3.0659E-07
  1.9100E+03  1.0454E-06  6.9461E-07  3.9405E-07  2.7274E-07
  1.9300E+03  1.0995E-06  7.3440E-07  3.5418E-07  2.4385E-07
  1.9500E+03  1.0091E-06  5.8605E-07  3.3301E-07  2.5853E-07
  1.9700E+03  1.0748E-06  6.1850E-07  3.1941E-07  2.2314E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-nnpdf3.1-11-12-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,  11.125  11.375  11.625  11.875
  1.0000E+01  6.0421E-07  5.7562E-07  4.7672E-07  1.2482E-07
  3.0000E+01  1.6380E-06  8.3484E-07  8.9009E-07  4.0989E-07
  5.0000E+01  2.8433E-06  1.8791E-06  1.6318E-06  7.3363E-07
  7.0000E+01  3.9714E-06  1.2849E-06  1.5685E-06  4.3654E-07
  9.0000E+01  3.8864E-06  3.0983E-06  2.1541E-06  6.5482E-07
  1.1000E+02  4.2534E-06  2.7583E-06  1.4626E-06  1.0400E-06
  1.3000E+02  4.0757E-06  2.6687E-06  1.4804E-06  1.0686E-06
  1.5000E+02  4.5663E-06  2.7073E-06  3.0736E-06  1.4124E-06
  1.7000E+02  4.7440E-06  2.4323E-06  1.9579E-06  9.9864E-07
  1.9000E+02  4.0216E-06  2.5992E-06  1.8312E-06  1.1937E-06
  2.1000E+02  5.3313E-06  2.5745E-06  1.2950E-06  1.1655E-06
  2.3000E+02  4.1993E-06  2.3257E-06  1.1679E-06  7.2783E-07
  2.5000E+02  4.2998E-06  2.8202E-06  1.5932E-06  8.1128E-07
  2.7000E+02  4.8715E-06  2.3612E-06  1.7755E-06  7.2011E-07
  2.9000E+02  3.9946E-06  2.7104E-06  1.4796E-06  9.3413E-07
  3.1000E+02  3.4893E-06  2.3767E-06  1.6720E-06  8.5184E-07
  3.3000E+02  3.6886E-06  2.2685E-06  1.4062E-06  1.0180E-06
  3.5000E+02  4.0487E-06  2.0908E-06  1.3139E-06  8.6729E-07
  3.7000E+02  3.6268E-06  2.0042E-06  1.2613E-06  7.4638E-07
  3.9000E+02  4.2186E-06  2.0769E-06  1.1887E-06  9.2177E-07
  4.1000E+02  3.1169E-06  1.9115E-06  1.1339E-06  6.6563E-07
  4.3000E+02  2.8016E-06  1.9362E-06  1.1999E-06  5.4510E-07
  4.5000E+02  3.1107E-06  2.1248E-06  1.1157E-06  6.4052E-07
  4.7000E+02  3.0597E-06  2.0800E-06  9.9864E-07  6.5945E-07
  4.9000E+02  3.0241E-06  1.7817E-06  9.1829E-07  6.2623E-07
  5.1000E+02  2.9051E-06  1.9285E-06  8.6382E-07  6.4091E-07
  5.3000E+02  3.0365E-06  1.6457E-06  1.1288E-06  5.6210E-07
  5.5000E+02  2.7923E-06  1.6411E-06  1.0547E-06  7.7805E-07
  5.7000E+02  2.7923E-06  1.9007E-06  7.8578E-07  5.8760E-07
  5.9000E+02  2.1464E-06  1.9594E-06  8.9241E-07  6.7220E-07
  6.1000E+02  2.3488E-06  1.5051E-06  1.0284E-06  5.9223E-07
  6.3000E+02  2.3210E-06  1.6256E-06  7.8964E-07  3.7458E-07
  6.5000E+02  2.1078E-06  1.2780E-06  1.3680E-06  5.0145E-07
  6.7000E+02  2.1526E-06  1.3927E-06  8.4489E-07  4.6320E-07
  6.9000E+02  1.7833E-06  1.3262E-06  6.2159E-07  6.2662E-07
  7.1000E+02  1.9672E-06  1.2996E-06  8.3137E-07  4.4350E-07
  7.3000E+02  2.3658E-06  1.2926E-06  7.1856E-07  3.7257E-07
  7.5000E+02  2.0429E-06  1.3394E-06  6.3473E-07  4.4195E-07
  7.7000E+02  1.5901E-06  1.1246E-06  6.2893E-07  5.3815E-07
  7.9000E+02  1.9409E-06  1.1798E-06  8.8313E-07  4.1337E-07
  8.1000E+02  1.7755E-06  1.0902E-06  7.3054E-07  5.8103E-07
  8.3000E+02  1.8281E-06  9.8976E-07  7.2551E-07  3.6314E-07
  8.5000E+02  1.6349E-06  9.9671E-07  6.7838E-07  4.0950E-07
  8.7000E+02  1.6086E-06  9.0709E-07  6.8302E-07  3.1447E-07
  8.9000E+02  1.5654E-06  1.1145E-06  5.6944E-07  3.2049E-07
  9.1000E+02  1.4136E-06  8.3137E-07  6.3125E-07  4.9990E-07
  9.3000E+02  1.6086E-06  8.8313E-07  3.5140E-07  2.3349E-07
  9.5000E+02  1.3734E-06  9.1829E-07  5.8953E-07  2.9948E-07
  9.7000E+02  1.3908E-06  7.5101E-07  5.5399E-07  3.6206E-07
  9.9000E+02  1.0852E-06  8.0278E-07  3.8184E-07  3.1524E-07
  1.0100E+03  1.3529E-06  7.9544E-07  4.1530E-07  1.7446E-07
  1.0300E+03  1.0744E-06  9.0168E-07  3.3471E-07  3.1957E-07
  1.0500E+03  1.1443E-06  7.5758E-07  3.5851E-07  4.1993E-07
  1.0700E+03  1.2216E-06  6.5829E-07  3.8980E-07  2.6564E-07
  1.0900E+03  8.7734E-07  6.1889E-07  3.8632E-07  2.7182E-07
  1.1100E+03  1.1567E-06  5.3969E-07  3.5418E-07  2.0769E-07
  1.1300E+03  1.4251E-06  6.8418E-07  3.8864E-07  1.9981E-07
  1.1500E+03  1.0693E-06  4.8715E-07  3.9675E-07  2.0506E-07
  1.1700E+03  9.0361E-07  6.5829E-07  3.6005E-07  2.2685E-07
  1.1900E+03  7.1315E-07  5.5824E-07  3.9212E-07  1.7972E-07
  1.2100E+03  7.6337E-07  5.3699E-07  2.8881E-07  2.2221E-07
  1.2300E+03  8.4991E-07  4.2766E-07  3.0396E-07  1.7647E-07
  1.2500E+03  8.0819E-07  5.6558E-07  2.2484E-07  2.3303E-07
  1.2700E+03  6.8031E-07  5.5940E-07  3.5573E-07  1.9023E-07
  1.2900E+03  8.5570E-07  4.6513E-07  2.9855E-07  1.1281E-07
  1.3100E+03  5.7717E-07  3.8864E-07  2.0166E-07  1.6210E-07
  1.3300E+03  6.1155E-07  4.2998E-07  3.6562E-07  9.8744E-08
  1.3500E+03  6.1580E-07  4.4736E-07  2.4508E-07  1.0110E-07
  1.3700E+03  5.6480E-07  3.8710E-07  2.2530E-07  1.3436E-07
  1.3900E+03  5.5283E-07  3.5542E-07  1.1427E-07  1.1903E-07
  1.4100E+03  6.2739E-07  2.7228E-07  1.3529E-07  1.6210E-07
  1.4300E+03  5.5012E-07  2.7583E-07  1.9208E-07  1.2903E-07
  1.4500E+03  5.5399E-07  2.1665E-07  1.6596E-07  9.5847E-08
  1.4700E+03  4.9063E-07  2.5575E-07  1.6797E-07  1.5295E-07
  1.4900E+03  4.8638E-07  1.9656E-07  1.7724E-07  1.0566E-07
  1.5100E+03  5.2733E-07  3.1169E-07  1.3668E-07  1.3181E-07
  1.5300E+03  5.4394E-07  1.7972E-07  1.4881E-07  1.0377E-07
  1.5500E+03  4.2032E-07  2.8449E-07  1.4348E-07  6.2043E-08
  1.5700E+03  4.3693E-07  2.1603E-07  1.6117E-07  7.9776E-08
  1.5900E+03  3.9173E-07  1.7354E-07  1.7771E-07  6.3589E-08
  1.6100E+03  3.2745E-07  2.0676E-07  1.4325E-07  9.6117E-08
  1.6300E+03  3.5758E-07  1.5901E-07  1.2416E-07  9.3761E-08
  1.6500E+03  3.0968E-07  1.9409E-07  1.0612E-07  5.2617E-08
  1.6700E+03  2.7970E-07  1.6488E-07  7.5912E-08  7.1933E-08
  1.6900E+03  3.1802E-07  2.3581E-07  1.1203E-07  5.3853E-08
  1.7100E+03  3.4182E-07  1.3942E-07  8.0896E-08  3.7767E-08
  1.7300E+03  2.3952E-07  1.8636E-07  8.5107E-08  5.6249E-08
  1.7500E+03  2.2345E-07  1.3946E-07  8.5686E-08  6.8727E-08
  1.7700E+03  1.8868E-07  1.3096E-07  8.2055E-08  4.3191E-08
  1.7900E+03  2.5760E-07  8.0201E-08  9.9980E-08  6.3280E-08
  1.8100E+03  2.2082E-07  1.5577E-07  5.9455E-08  5.8373E-08
  1.8300E+03  1.4958E-07  1.6473E-07  1.2239E-07  5.8026E-08
  1.8500E+03  1.9084E-07  1.6890E-07  4.3230E-08  2.7151E-08
  1.8700E+03  1.7786E-07  8.9936E-08  5.1072E-08  2.4895E-08
  1.8900E+03  1.2764E-07  1.1188E-07  4.1607E-08  5.3428E-08
  1.9100E+03  1.7245E-07  1.5716E-07  5.3467E-08  2.3365E-08
  1.9300E+03  1.3618E-07  7.4290E-08  5.6094E-08  2.8001E-10
  1.9500E+03  1.9177E-07  1.3707E-07  3.2327E-08  2.8171E-08
  1.9700E+03  1.5252E-07  9.8203E-08  7.5140E-08  3.7473E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-04-05-best.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   4.125   4.375   4.625   4.875
  1.0000E+01  2.2067E+00  1.7215E+00  1.1458E+00  7.0002E-01
  3.0000E+01  1.0956E+00  1.2231E+00  1.2146E+00  1.0384E+00
  5.0000E+01  2.7460E-01  3.9559E-01  5.1497E-01  5.8412E-01
  7.0000E+01  7.9737E-02  1.3838E-01  2.1433E-01  2.8928E-01
  9.0000E+01  2.7043E-02  5.2617E-02  9.2833E-02  1.4495E-01
  1.1000E+02  1.0736E-02  2.1989E-02  4.2843E-02  7.4097E-02
  1.3000E+02  4.8677E-03  1.0145E-02  2.0645E-02  3.8903E-02
  1.5000E+02  2.4616E-03  5.0686E-03  1.0686E-02  2.1279E-02
  1.7000E+02  1.3753E-03  2.7228E-03  5.8335E-03  1.1949E-02
  1.9000E+02  7.7380E-04  1.6071E-03  3.3796E-03  6.8765E-03
  2.1000E+02  4.7209E-04  9.9749E-04  2.0568E-03  4.2534E-03
  2.3000E+02  2.9113E-04  6.0575E-04  1.2768E-03  2.6965E-03
  2.5000E+02  1.8698E-04  4.0332E-04  8.2325E-04  1.7369E-03
  2.7000E+02  1.3475E-04  2.6378E-04  5.6558E-04  1.1767E-03
  2.9000E+02  9.0284E-05  1.8652E-04  3.8200E-04  8.1669E-04
  3.1000E+02  6.1425E-05  1.2633E-04  2.6718E-04  5.5399E-04
  3.3000E+02  4.3075E-05  8.9781E-05  1.8853E-04  4.0293E-04
  3.5000E+02  3.1029E-05  6.6138E-05  1.4333E-04  2.9438E-04
  3.7000E+02  2.2808E-05  4.9102E-05  1.0315E-04  2.0846E-04
  3.9000E+02  1.6689E-05  3.7242E-05  7.1161E-05  1.6056E-04
  4.1000E+02  1.2772E-05  2.7506E-05  5.5785E-05  1.2656E-04
  4.3000E+02  9.2988E-06  2.0429E-05  4.4698E-05  8.8197E-05
  4.5000E+02  7.2011E-06  1.5932E-05  3.2606E-05  7.0002E-05
  4.7000E+02  5.5476E-06  1.2331E-05  2.5544E-05  5.3622E-05
  4.9000E+02  4.3809E-06  9.7971E-06  1.9471E-05  4.3152E-05
  5.1000E+02  3.4831E-06  7.6646E-06  1.5499E-05  3.3054E-05
  5.3000E+02  2.6579E-06  5.7717E-06  1.2254E-05  2.6888E-05
  5.5000E+02  1.9100E-06  4.7247E-06  9.9749E-06  2.0645E-05
  5.7000E+02  1.5932E-06  3.6592E-06  7.9467E-06  1.6519E-05
  5.9000E+02  1.4271E-06  2.8372E-06  6.1464E-06  1.2768E-05
  6.1000E+02  1.1686E-06  2.2252E-06  4.9990E-06  1.1524E-05
  6.3000E+02  9.0206E-07  2.2345E-06  4.7363E-06  8.9009E-06
  6.5000E+02  6.8109E-07  1.5685E-06  3.3363E-06  8.3484E-06
  6.7000E+02  5.8103E-07  1.1512E-06  2.6687E-06  5.8991E-06
  6.9000E+02  4.7440E-07  1.1563E-06  2.2129E-06  4.6513E-06
  7.1000E+02  4.3191E-07  9.2795E-07  1.9981E-06  4.0989E-06
  7.3000E+02  3.1848E-07  7.5487E-07  1.5623E-06  3.5588E-06
  7.5000E+02  2.7213E-07  5.9571E-07  1.3687E-06  2.8511E-06
  7.7000E+02  2.2144E-07  5.0376E-07  1.1474E-06  2.4447E-06
  7.9000E+02  1.8374E-07  4.3616E-07  9.0631E-07  2.1109E-06
  8.1000E+02  1.3869E-07  3.8261E-07  7.4715E-07  1.8961E-06
  8.3000E+02  1.4758E-07  3.1462E-07  6.4400E-07  1.2880E-06
  8.5000E+02  1.0825E-07  2.5405E-07  5.2810E-07  1.1153E-06
  8.7000E+02  9.0400E-08  2.1001E-07  5.8412E-07  9.4185E-07
  8.9000E+02  7.8771E-08  1.6241E-07  4.1839E-07  8.6575E-07
  9.1000E+02  6.6138E-08  1.5669E-07  3.4321E-07  7.0311E-07
  9.3000E+02  5.6171E-08  1.3374E-07  3.0736E-07  6.1348E-07
  9.5000E+02  5.2540E-08  9.7431E-08  2.1356E-07  5.5630E-07
  9.7000E+02  4.4891E-08  8.6614E-08  2.1665E-07  4.3964E-07
  9.9000E+02  3.7535E-08  6.7606E-08  1.6952E-07  3.3579E-07
  1.0100E+03  3.2281E-08  6.7452E-08  1.5654E-07  3.4105E-07
  1.0300E+03  2.3967E-08  5.3042E-08  1.4363E-07  2.5868E-07
  1.0500E+03  2.4771E-08  5.4587E-08  1.2563E-07  2.5605E-07
  1.0700E+03  1.8961E-08  3.8980E-08  9.5113E-08  2.1557E-07
  1.0900E+03  1.5179E-08  3.6484E-08  8.7463E-08  1.6658E-07
  1.1100E+03  1.3606E-08  2.9824E-08  6.6988E-08  1.6936E-07
  1.1300E+03  1.1130E-08  2.7692E-08  5.3815E-08  1.4062E-07
  1.1500E+03  1.2053E-08  2.5188E-08  5.6055E-08  1.2046E-07
  1.1700E+03  9.9208E-09  2.0382E-08  4.4891E-08  1.0736E-07
  1.1900E+03  8.1321E-09  1.8621E-08  4.0371E-08  9.3954E-08
  1.2100E+03  6.4670E-09  1.5546E-08  3.3888E-08  7.7265E-08
  1.2300E+03  4.9952E-09  1.1837E-08  2.7383E-08  6.2816E-08
  1.2500E+03  5.2540E-09  1.0883E-08  2.0583E-08  5.8103E-08
  1.2700E+03  4.5586E-09  9.9130E-09  2.1325E-08  4.9488E-08
  1.2900E+03  4.0912E-09  1.0257E-08  1.9672E-08  4.2380E-08
  1.3100E+03  3.6191E-09  7.6531E-09  1.5082E-08  3.9328E-08
  1.3300E+03  2.9206E-09  5.7833E-09  1.6226E-08  3.3023E-08
  1.3500E+03  2.9160E-09  5.3428E-09  1.4317E-08  2.6270E-08
  1.3700E+03  2.5636E-09  4.1568E-09  9.0940E-09  2.6811E-08
  1.3900E+03  1.9301E-09  3.1988E-09  8.3484E-09  1.7663E-08
  1.4100E+03  1.6967E-09  3.3656E-09  7.0156E-09  1.6998E-08
  1.4300E+03  1.4889E-09  2.9670E-09  7.2049E-09  1.4456E-08
  1.4500E+03  1.3286E-09  2.9994E-09  6.5559E-09  1.2679E-08
  1.4700E+03  1.1609E-09  2.3458E-09  5.4433E-09  1.1690E-08
  1.4900E+03  9.2679E-10  2.4292E-09  5.6558E-09  1.0357E-08
  1.5100E+03  7.5101E-10  2.0290E-09  3.9173E-09  8.8197E-09
  1.5300E+03  7.2397E-10  1.5994E-09  3.7272E-09  7.5526E-09
  1.5500E+03  5.9571E-10  1.4850E-09  2.4107E-09  7.8346E-09
  1.5700E+03  5.6944E-10  1.2741E-09  2.2762E-09  7.1702E-09
  1.5900E+03  4.9333E-10  1.0265E-09  2.4462E-09  5.4278E-09
  1.6100E+03  4.4041E-10  9.2061E-10  1.9332E-09  4.3500E-09
  1.6300E+03  4.6050E-10  9.3490E-10  1.8822E-09  4.1452E-09
  1.6500E+03  4.1684E-10  7.5140E-10  1.6674E-09  3.9521E-09
  1.6700E+03  2.8835E-10  7.6337E-10  1.2980E-09  4.0293E-09
  1.6900E+03  2.5575E-10  5.9610E-10  1.5638E-09  3.1045E-09
  1.7100E+03  2.7027E-10  5.4394E-10  1.4549E-09  2.6517E-09
  1.7300E+03  2.2345E-10  5.0106E-10  1.2478E-09  2.0042E-09
  1.7500E+03  2.0800E-10  3.6144E-10  1.1999E-09  2.1078E-09
  1.7700E+03  1.9610E-10  4.0487E-10  7.8733E-10  1.5144E-09
  1.7900E+03  1.5561E-10  3.1586E-10  7.6955E-10  1.2416E-09
  1.8100E+03  1.4707E-10  2.5420E-10  8.1900E-10  1.1532E-09
  1.8300E+03  1.4410E-10  2.5683E-10  5.5746E-10  9.5885E-10
  1.8500E+03  1.1277E-10  2.7228E-10  4.5123E-10  9.9362E-10
  1.8700E+03  1.0713E-10  1.8095E-10  4.9218E-10  7.5410E-10
  1.8900E+03  8.3832E-11  1.9455E-10  4.3539E-10  6.9615E-10
  1.9100E+03  6.8225E-11  1.6674E-10  2.8990E-10  6.7529E-10
  1.9300E+03  7.0697E-11  1.3398E-10  3.0968E-10  5.4858E-10
  1.9500E+03  4.6629E-11  1.0357E-10  3.0751E-10  5.0763E-10
  1.9700E+03  4.0718E-11  1.0929E-10  2.4570E-10  4.2843E-10
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-04-05-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   4.125   4.375   4.625   4.875
  1.0000E+01  1.3637E+00  1.0647E+00  7.0427E-01  4.4079E-01
  3.0000E+01  6.3550E-01  7.3788E-01  7.4715E-01  6.4593E-01
  5.0000E+01  1.4955E-01  2.2144E-01  2.9840E-01  3.5665E-01
  7.0000E+01  4.5007E-02  7.4831E-02  1.1609E-01  1.6272E-01
  9.0000E+01  1.6766E-02  2.9299E-02  4.9372E-02  7.6762E-02
  1.1000E+02  7.2706E-03  1.3317E-02  2.3473E-02  3.8632E-02
  1.3000E+02  3.5712E-03  6.5907E-03  1.1868E-02  2.0599E-02
  1.5000E+02  1.8992E-03  3.5217E-03  6.6061E-03  1.1736E-02
  1.7000E+02  1.1002E-03  2.0367E-03  3.8416E-03  6.9229E-03
  1.9000E+02  6.2932E-04  1.2277E-03  2.3210E-03  4.2341E-03
  2.1000E+02  3.8354E-04  7.7342E-04  1.4862E-03  2.7460E-03
  2.3000E+02  2.4616E-04  4.9102E-04  9.4572E-04  1.7786E-03
  2.5000E+02  1.6782E-04  3.3177E-04  6.4748E-04  1.2003E-03
  2.7000E+02  1.1775E-04  2.2252E-04  4.3075E-04  8.3446E-04
  2.9000E+02  8.2171E-05  1.5731E-04  3.0875E-04  5.8991E-04
  3.1000E+02  5.5592E-05  1.0879E-04  2.1650E-04  4.2264E-04
  3.3000E+02  3.9869E-05  7.9312E-05  1.6056E-04  3.1833E-04
  3.5000E+02  2.8526E-05  5.8721E-05  1.1876E-04  2.3040E-04
  3.7000E+02  2.1294E-05  4.5045E-05  8.5416E-05  1.6797E-04
  3.9000E+02  1.5824E-05  3.2482E-05  5.9610E-05  1.3382E-04
  4.1000E+02  1.1659E-05  2.5729E-05  4.8561E-05  1.0952E-04
  4.3000E+02  8.9163E-06  1.8265E-05  3.8308E-05  7.9312E-05
  4.5000E+02  7.1315E-06  1.4410E-05  3.0195E-05  5.6944E-05
  4.7000E+02  5.3351E-06  1.0883E-05  2.3179E-05  4.5702E-05
  4.9000E+02  4.0641E-06  8.7309E-06  1.8250E-05  3.7350E-05
  5.1000E+02  3.3270E-06  7.5603E-06  1.4286E-05  2.8912E-05
  5.3000E+02  2.5915E-06  5.7717E-06  1.1362E-05  2.4447E-05
  5.5000E+02  1.9208E-06  4.4659E-06  8.9395E-06  1.8003E-05
  5.7000E+02  1.5499E-06  3.4908E-06  7.4097E-06  1.5426E-05
  5.9000E+02  1.3711E-06  2.7753E-06  6.0112E-06  1.2818E-05
  6.1000E+02  1.0825E-06  2.1650E-06  4.9874E-06  1.0879E-05
  6.3000E+02  8.5995E-07  1.9069E-06  4.6050E-06  7.9505E-06
  6.5000E+02  7.0272E-07  1.5067E-06  3.2745E-06  7.6028E-06
  6.7000E+02  5.4781E-07  1.3027E-06  2.5683E-06  5.3428E-06
  6.9000E+02  4.9758E-07  1.0941E-06  2.2283E-06  4.2302E-06
  7.1000E+02  4.4234E-07  8.7425E-07  1.9378E-06  3.6855E-06
  7.3000E+02  3.3177E-07  6.7104E-07  1.6025E-06  3.2297E-06
  7.5000E+02  2.6254E-07  6.1309E-07  1.2223E-06  2.4663E-06
  7.7000E+02  2.2159E-07  5.2269E-07  1.0253E-06  2.1047E-06
  7.9000E+02  1.9563E-07  4.0989E-07  8.8970E-07  1.9795E-06
  8.1000E+02  1.6457E-07  3.7535E-07  7.3170E-07  1.6164E-06
  8.3000E+02  1.2347E-07  3.0952E-07  5.9803E-07  1.3324E-06
  8.5000E+02  1.1227E-07  2.7243E-07  4.7440E-07  1.0844E-06
  8.7000E+02  9.1945E-08  2.0351E-07  4.5857E-07  8.9047E-07
  8.9000E+02  8.8313E-08  1.7462E-07  3.9946E-07  8.1630E-07
  9.1000E+02  7.7921E-08  1.4588E-07  3.2235E-07  6.6872E-07
  9.3000E+02  5.5515E-08  1.3521E-07  2.7027E-07  5.8180E-07
  9.5000E+02  5.1806E-08  1.0079E-07  2.1402E-07  4.8252E-07
  9.7000E+02  4.2032E-08  8.8197E-08  1.9950E-07  4.2805E-07
  9.9000E+02  3.3316E-08  7.4290E-08  1.6426E-07  3.8941E-07
  1.0100E+03  3.3564E-08  6.4864E-08  1.4491E-07  2.9592E-07
  1.0300E+03  2.6564E-08  5.2308E-08  1.2262E-07  2.8109E-07
  1.0500E+03  2.1804E-08  4.6784E-08  1.0516E-07  2.4956E-07
  1.0700E+03  1.7663E-08  4.0564E-08  8.9163E-08  2.0027E-07
  1.0900E+03  1.4711E-08  3.7118E-08  7.0079E-08  1.8250E-07
  1.1100E+03  1.2980E-08  3.4197E-08  6.5984E-08  1.5360E-07
  1.1300E+03  1.2378E-08  3.0968E-08  6.0807E-08  1.4889E-07
  1.1500E+03  1.0948E-08  2.3628E-08  5.6789E-08  1.1211E-07
  1.1700E+03  9.4263E-09  1.9888E-08  4.7672E-08  9.3336E-08
  1.1900E+03  8.8545E-09  1.8034E-08  3.4846E-08  7.9814E-08
  1.2100E+03  7.7535E-09  1.2586E-08  2.8449E-08  7.6762E-08
  1.2300E+03  6.2777E-09  1.1547E-08  2.6502E-08  5.9185E-08
  1.2500E+03  4.7672E-09  1.0257E-08  2.4802E-08  5.5206E-08
  1.2700E+03  3.7891E-09  9.7315E-09  1.8976E-08  4.9488E-08
  1.2900E+03  3.5032E-09  8.5532E-09  1.6519E-08  4.1414E-08
  1.3100E+03  2.9283E-09  7.1779E-09  1.5094E-08  3.3286E-08
  1.3300E+03  2.4586E-09  5.4587E-09  1.3104E-08  2.9206E-08
  1.3500E+03  2.1047E-09  5.1806E-09  1.0543E-08  2.5466E-08
  1.3700E+03  1.8064E-09  4.7170E-09  9.6503E-09  2.2252E-08
  1.3900E+03  1.7137E-09  4.2418E-09  9.3722E-09  2.0599E-08
  1.4100E+03  1.4433E-09  3.7025E-09  7.2358E-09  1.6998E-08
  1.4300E+03  1.4143E-09  2.7182E-09  6.2468E-09  1.4503E-08
  1.4500E+03  1.1281E-09  2.4926E-09  5.9803E-09  1.3881E-08
  1.4700E+03  1.0435E-09  2.4029E-09  5.3158E-09  1.1791E-08
  1.4900E+03  8.0510E-10  2.2561E-09  4.4775E-09  1.0489E-08
  1.5100E+03  7.4947E-10  2.1001E-09  3.9598E-09  8.6729E-09
  1.5300E+03  6.9268E-10  1.7153E-09  3.6206E-09  7.6183E-09
  1.5500E+03  6.1889E-10  1.4159E-09  3.3023E-09  6.8572E-09
  1.5700E+03  5.2733E-10  1.3100E-09  2.7831E-09  6.2391E-09
  1.5900E+03  4.8638E-10  1.1404E-09  2.6950E-09  5.5476E-09
  1.6100E+03  4.0796E-10  9.8319E-10  2.6146E-09  5.1883E-09
  1.6300E+03  3.6438E-10  9.5654E-10  2.0259E-09  4.5277E-09
  1.6500E+03  2.9361E-10  7.5642E-10  1.7091E-09  3.9328E-09
  1.6700E+03  2.6625E-10  6.4941E-10  1.5901E-09  3.4321E-09
  1.6900E+03  2.3674E-10  6.0421E-10  1.3769E-09  2.9577E-09
  1.7100E+03  2.1634E-10  5.4201E-10  1.2409E-09  2.5652E-09
  1.7300E+03  2.0846E-10  4.7634E-10  1.0825E-09  2.1835E-09
  1.7500E+03  1.9702E-10  4.1568E-10  9.3027E-10  1.8683E-09
  1.7700E+03  1.7956E-10  3.6701E-10  8.5068E-10  1.7941E-09
  1.7900E+03  1.5043E-10  3.1246E-10  7.6801E-10  1.4777E-09
  1.8100E+03  1.4858E-10  2.7985E-10  6.1618E-10  1.3050E-09
  1.8300E+03  1.1389E-10  2.4833E-10  5.6171E-10  1.2525E-09
  1.8500E+03  1.0118E-10  2.2731E-10  5.3737E-10  1.1060E-09
  1.8700E+03  8.2441E-11  1.8404E-10  4.4659E-10  1.0033E-09
  1.8900E+03  7.6376E-11  1.5422E-10  3.9250E-10  8.8391E-10
  1.9100E+03  6.7413E-11  1.4058E-10  3.3780E-10  7.8578E-10
  1.9300E+03  5.2617E-11  1.3653E-10  3.2158E-10  7.1547E-10
  1.9500E+03  4.3036E-11  1.2076E-10  2.8140E-10  6.2391E-10
  1.9700E+03  3.1833E-11  9.3142E-11  2.5204E-10  4.9681E-10
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-05-06-best.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   5.125   5.375   5.625   5.875
  1.0000E+01  4.1723E-01  2.4493E-01  1.4197E-01  8.2325E-02
  3.0000E+01  7.5372E-01  5.1574E-01  3.2235E-01  1.8312E-01
  5.0000E+01  5.7717E-01  4.8097E-01  3.6299E-01  2.4137E-01
  7.0000E+01  3.4445E-01  3.6083E-01  3.1818E-01  2.4091E-01
  9.0000E+01  1.9517E-01  2.3365E-01  2.4261E-01  2.1124E-01
  1.1000E+02  1.1261E-01  1.4993E-01  1.7261E-01  1.7215E-01
  1.3000E+02  6.5443E-02  1.0832E-01  1.2092E-01  1.3371E-01
  1.5000E+02  3.8416E-02  6.1271E-02  8.4682E-02  1.0129E-01
  1.7000E+02  2.3118E-02  4.0216E-02  5.9146E-02  7.5256E-02
  1.9000E+02  1.4533E-02  2.6656E-02  4.1298E-02  5.5708E-02
  2.1000E+02  8.8545E-03  1.7261E-02  2.9314E-02  4.2032E-02
  2.3000E+02  5.6712E-03  1.1501E-02  2.0599E-02  3.1555E-02
  2.5000E+02  3.7906E-03  7.8578E-03  1.4885E-02  2.3998E-02
  2.7000E+02  2.4678E-03  5.3081E-03  1.0415E-02  1.7848E-02
  2.9000E+02  1.6766E-03  3.6824E-03  7.5024E-03  1.3471E-02
  3.1000E+02  1.1964E-03  2.6193E-03  5.3699E-03  1.0044E-02
  3.3000E+02  8.6073E-04  1.8543E-03  3.9134E-03  7.4522E-03
  3.5000E+02  6.2121E-04  1.3201E-03  2.8588E-03  5.7794E-03
  3.7000E+02  4.5432E-04  9.5924E-04  2.0908E-03  4.2882E-03
  3.9000E+02  3.4228E-04  7.2397E-04  1.5963E-03  3.3502E-03
  4.1000E+02  2.6023E-04  5.2926E-04  1.2115E-03  2.5312E-03
  4.3000E+02  2.0027E-04  4.1259E-04  9.0902E-04  2.0212E-03
  4.5000E+02  1.5700E-04  3.1199E-04  6.9190E-04  1.4989E-03
  4.7000E+02  1.1624E-04  2.3581E-04  5.1883E-04  1.1937E-03
  4.9000E+02  8.6536E-05  1.9301E-04  4.1491E-04  9.2795E-04
  5.1000E+02  7.2397E-05  1.4047E-04  3.2575E-04  8.0394E-04
  5.3000E+02  5.4781E-05  1.2443E-04  2.7815E-04  5.8257E-04
  5.5000E+02  4.4504E-05  9.3297E-05  2.0552E-04  4.6359E-04
  5.7000E+02  3.8671E-05  7.3092E-05  1.6179E-04  3.9096E-04
  5.9000E+02  2.9917E-05  6.4670E-05  1.5302E-04  2.8974E-04
  6.1000E+02  2.2778E-05  4.7788E-05  1.1126E-04  2.4168E-04
  6.3000E+02  1.9285E-05  4.2071E-05  8.4180E-05  1.9842E-04
  6.5000E+02  1.6241E-05  3.5542E-05  6.7877E-05  1.5499E-04
  6.7000E+02  1.3703E-05  2.6177E-05  5.5708E-05  1.2482E-04
  6.9000E+02  1.1497E-05  2.2329E-05  4.9256E-05  1.1014E-04
  7.1000E+02  9.3954E-06  1.8466E-05  4.3886E-05  8.8584E-05
  7.3000E+02  7.2976E-06  1.5561E-05  3.0489E-05  7.1933E-05
  7.5000E+02  5.8219E-06  1.3011E-05  2.5018E-05  6.1580E-05
  7.7000E+02  5.2385E-06  1.0678E-05  2.3164E-05  5.2424E-05
  7.9000E+02  4.1607E-06  8.9820E-06  1.8451E-05  4.2689E-05
  8.1000E+02  3.6855E-06  7.9660E-06  1.6210E-05  3.7334E-05
  8.3000E+02  3.2266E-06  6.1850E-06  1.3626E-05  2.9237E-05
  8.5000E+02  2.5961E-06  5.1999E-06  1.1725E-05  2.6950E-05
  8.7000E+02  2.0846E-06  4.5084E-06  8.9086E-06  2.0073E-05
  8.9000E+02  1.9610E-06  3.5681E-06  8.6536E-06  1.9672E-05
  9.1000E+02  1.4696E-06  3.5820E-06  6.9654E-06  1.4931E-05
  9.3000E+02  1.3487E-06  2.8835E-06  6.6757E-06  1.2818E-05
  9.5000E+02  1.2301E-06  2.5250E-06  4.9140E-06  1.2177E-05
  9.7000E+02  9.2447E-07  2.2376E-06  4.7015E-06  9.6426E-06
  9.9000E+02  7.2165E-07  1.7524E-06  3.2915E-06  8.1475E-06
  1.0100E+03  6.9693E-07  1.3946E-06  3.2034E-06  7.1663E-06
  1.0300E+03  5.1304E-07  1.3031E-06  2.8433E-06  5.5630E-06
  1.0500E+03  5.5824E-07  1.0021E-06  2.3025E-06  5.4240E-06
  1.0700E+03  4.2186E-07  9.4649E-07  2.0182E-06  4.3230E-06
  1.0900E+03  3.4584E-07  8.1398E-07  1.6674E-06  3.7442E-06
  1.1100E+03  3.3780E-07  6.5366E-07  1.6148E-06  3.5820E-06
  1.1300E+03  2.9005E-07  6.1541E-07  1.2355E-06  2.9500E-06
  1.1500E+03  2.6301E-07  5.4433E-07  1.0578E-06  2.7259E-06
  1.1700E+03  2.3257E-07  4.4620E-07  9.1752E-07  2.2700E-06
  1.1900E+03  1.7045E-07  3.8416E-07  7.5642E-07  1.8451E-06
  1.2100E+03  1.5839E-07  3.1447E-07  6.5289E-07  1.8652E-06
  1.2300E+03  1.3436E-07  2.9809E-07  6.0807E-07  1.4673E-06
  1.2500E+03  1.1412E-07  2.3318E-07  5.4510E-07  1.2401E-06
  1.2700E+03  8.8082E-08  2.1433E-07  4.9179E-07  1.1632E-06
  1.2900E+03  8.7309E-08  1.9347E-07  4.6011E-07  9.3683E-07
  1.3100E+03  8.2403E-08  1.6426E-07  3.9328E-07  8.9588E-07
  1.3300E+03  8.3523E-08  1.4495E-07  3.1895E-07  6.6100E-07
  1.3500E+03  6.4748E-08  1.2470E-07  3.3363E-07  5.6055E-07
  1.3700E+03  6.1850E-08  1.1798E-07  2.6749E-07  5.1690E-07
  1.3900E+03  5.1922E-08  1.0736E-07  2.0661E-07  4.7518E-07
  1.4100E+03  3.9984E-08  8.5377E-08  2.0645E-07  4.1916E-07
  1.4300E+03  3.7072E-08  7.5063E-08  1.5886E-07  3.7411E-07
  1.4500E+03  3.6345E-08  6.1309E-08  1.4765E-07  3.2266E-07
  1.4700E+03  2.8881E-08  5.9185E-08  1.3718E-07  2.7135E-07
  1.4900E+03  2.9747E-08  5.5283E-08  1.3796E-07  2.9221E-07
  1.5100E+03  2.0815E-08  5.0724E-08  1.1926E-07  2.2453E-07
  1.5300E+03  2.1510E-08  4.4968E-08  9.6851E-08  1.9811E-07
  1.5500E+03  1.6396E-08  4.0564E-08  7.1933E-08  1.7106E-07
  1.5700E+03  1.8173E-08  3.2822E-08  7.4947E-08  1.8219E-07
  1.5900E+03  1.3112E-08  2.5096E-08  5.7099E-08  1.5916E-07
  1.6100E+03  1.0334E-08  2.4215E-08  5.2269E-08  1.4418E-07
  1.6300E+03  9.4610E-09  2.1186E-08  5.8528E-08  1.3799E-07
  1.6500E+03  7.5565E-09  1.9780E-08  4.8677E-08  1.0315E-07
  1.6700E+03  7.8694E-09  1.6967E-08  4.0139E-08  9.1327E-08
  1.6900E+03  7.4444E-09  1.4379E-08  4.0564E-08  7.1663E-08
  1.7100E+03  5.8876E-09  1.3402E-08  3.1261E-08  6.4052E-08
  1.7300E+03  4.4388E-09  1.1663E-08  2.7893E-08  6.5984E-08
  1.7500E+03  4.0255E-09  1.0547E-08  2.3257E-08  4.8870E-08
  1.7700E+03  4.1761E-09  8.9511E-09  2.0120E-08  4.5238E-08
  1.7900E+03  3.5511E-09  7.6878E-09  1.5399E-08  4.7827E-08
  1.8100E+03  3.1385E-09  6.4593E-09  1.7276E-08  3.8493E-08
  1.8300E+03  2.8789E-09  5.5283E-09  1.4561E-08  2.9191E-08
  1.8500E+03  2.5266E-09  5.0067E-09  1.3413E-08  2.7305E-08
  1.8700E+03  2.6888E-09  4.8174E-09  1.2470E-08  2.8232E-08
  1.8900E+03  2.1572E-09  4.9642E-09  1.2648E-08  2.3597E-08
  1.9100E+03  1.8760E-09  4.0564E-09  9.4108E-09  2.5096E-08
  1.9300E+03  1.3270E-09  4.2032E-09  7.6801E-09  1.8466E-08
  1.9500E+03  1.1644E-09  2.9685E-09  7.5526E-09  1.9053E-08
  1.9700E+03  9.3220E-10  2.6888E-09  6.5211E-09  1.4730E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-05-06-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   5.125   5.375   5.625   5.875
  1.0000E+01  2.6533E-01  1.5306E-01  8.8700E-02  5.1883E-02
  3.0000E+01  4.8020E-01  3.2961E-01  1.9749E-01  1.1860E-01
  5.0000E+01  3.6191E-01  3.1261E-01  2.2855E-01  1.5101E-01
  7.0000E+01  2.0429E-01  2.2360E-01  2.0012E-01  1.5105E-01
  9.0000E+01  1.0898E-01  1.3749E-01  1.4893E-01  1.3224E-01
  1.1000E+02  5.9571E-02  8.3253E-02  1.0230E-01  1.0585E-01
  1.3000E+02  3.3734E-02  6.0035E-02  6.7413E-02  7.8810E-02
  1.5000E+02  1.9981E-02  3.1493E-02  4.4813E-02  5.6867E-02
  1.7000E+02  1.2046E-02  1.9919E-02  3.0241E-02  4.0525E-02
  1.9000E+02  7.8887E-03  1.3092E-02  2.0583E-02  2.9407E-02
  2.1000E+02  4.9758E-03  8.6614E-03  1.4302E-02  2.1232E-02
  2.3000E+02  3.2930E-03  5.8876E-03  1.0145E-02  1.5530E-02
  2.5000E+02  2.2731E-03  4.0950E-03  7.0774E-03  1.1586E-02
  2.7000E+02  1.5638E-03  2.8804E-03  5.0686E-03  8.4450E-03
  2.9000E+02  1.1254E-03  2.0877E-03  3.7288E-03  6.2893E-03
  3.1000E+02  8.2596E-04  1.5070E-03  2.7923E-03  4.6436E-03
  3.3000E+02  6.0807E-04  1.1234E-03  2.0537E-03  3.5341E-03
  3.5000E+02  4.4273E-04  8.4180E-04  1.5148E-03  2.7120E-03
  3.7000E+02  3.3564E-04  6.1309E-04  1.1690E-03  2.1186E-03
  3.9000E+02  2.6378E-04  4.7865E-04  8.9704E-04  1.6349E-03
  4.1000E+02  1.9115E-04  3.7813E-04  7.0002E-04  1.2849E-03
  4.3000E+02  1.5700E-04  2.8511E-04  5.6133E-04  9.9362E-04
  4.5000E+02  1.1930E-04  2.2391E-04  4.2689E-04  8.0239E-04
  4.7000E+02  9.1018E-05  1.7508E-04  3.3826E-04  6.2546E-04
  4.9000E+02  7.3710E-05  1.3989E-04  2.6826E-04  5.0261E-04
  5.1000E+02  5.7330E-05  1.1060E-04  2.1680E-04  4.2496E-04
  5.3000E+02  4.6359E-05  8.8893E-05  1.8204E-04  3.2776E-04
  5.5000E+02  3.7427E-05  7.1199E-05  1.3884E-04  2.6502E-04
  5.7000E+02  3.0396E-05  5.7214E-05  1.1578E-04  2.2237E-04
  5.9000E+02  2.4802E-05  4.9063E-05  9.4920E-05  1.7106E-04
  6.1000E+02  1.9347E-05  3.8277E-05  7.7149E-05  1.4777E-04
  6.3000E+02  1.6921E-05  3.1292E-05  6.4632E-05  1.2594E-04
  6.5000E+02  1.3684E-05  2.7073E-05  5.1883E-05  1.0168E-04
  6.7000E+02  1.1659E-05  2.2082E-05  4.3964E-05  8.2866E-05
  6.9000E+02  9.3258E-06  1.8250E-05  3.7272E-05  7.0388E-05
  7.1000E+02  7.6917E-06  1.5824E-05  3.3857E-05  5.9339E-05
  7.3000E+02  6.3280E-06  1.2625E-05  2.5250E-05  4.8561E-05
  7.5000E+02  5.2501E-06  1.0724E-05  2.1680E-05  4.0371E-05
  7.7000E+02  4.5509E-06  9.1752E-06  1.8111E-05  3.5480E-05
  7.9000E+02  3.5202E-06  7.8887E-06  1.4881E-05  3.0272E-05
  8.1000E+02  3.4522E-06  7.1122E-06  1.2158E-05  2.5281E-05
  8.3000E+02  2.6826E-06  5.7021E-06  1.1744E-05  2.1727E-05
  8.5000E+02  2.2592E-06  4.6977E-06  9.7353E-06  1.8204E-05
  8.7000E+02  2.0769E-06  3.7303E-06  8.3832E-06  1.6581E-05
  8.9000E+02  1.6473E-06  3.6330E-06  7.1277E-06  1.3765E-05
  9.1000E+02  1.4217E-06  3.3054E-06  5.6828E-06  1.2776E-05
  9.3000E+02  1.2895E-06  2.4926E-06  4.8290E-06  1.0288E-05
  9.5000E+02  1.1172E-06  2.1248E-06  4.6166E-06  8.8738E-06
  9.7000E+02  8.9086E-07  1.8389E-06  3.6345E-06  7.5256E-06
  9.9000E+02  7.4715E-07  1.6859E-06  3.0180E-06  6.3666E-06
  1.0100E+03  6.5057E-07  1.4788E-06  2.5992E-06  5.7099E-06
  1.0300E+03  5.4781E-07  1.3069E-06  2.5374E-06  4.8290E-06
  1.0500E+03  4.9488E-07  1.0296E-06  2.0274E-06  4.4582E-06
  1.0700E+03  4.4002E-07  8.4836E-07  1.7817E-06  3.7581E-06
  1.0900E+03  3.9250E-07  7.8964E-07  1.5793E-06  2.8866E-06
  1.1100E+03  3.5959E-07  6.6293E-07  1.3471E-06  2.5034E-06
  1.1300E+03  3.2606E-07  6.1464E-07  1.1567E-06  2.3071E-06
  1.1500E+03  2.8881E-07  4.6977E-07  9.7701E-07  2.0892E-06
  1.1700E+03  2.1310E-07  4.3539E-07  8.4141E-07  1.7755E-06
  1.1900E+03  1.7508E-07  3.3502E-07  8.0085E-07  1.5561E-06
  1.2100E+03  1.5747E-07  3.0458E-07  7.4753E-07  1.4217E-06
  1.2300E+03  1.3351E-07  2.7012E-07  6.3743E-07  1.1686E-06
  1.2500E+03  1.1211E-07  2.2206E-07  5.0492E-07  1.0330E-06
  1.2700E+03  1.0025E-07  1.9749E-07  4.4002E-07  1.0307E-06
  1.2900E+03  9.3336E-08  1.8296E-07  3.7180E-07  9.0090E-07
  1.3100E+03  7.9312E-08  1.5916E-07  3.5279E-07  7.8269E-07
  1.3300E+03  6.6795E-08  1.4429E-07  3.1941E-07  6.6023E-07
  1.3500E+03  5.8489E-08  1.1729E-07  2.5806E-07  5.6171E-07
  1.3700E+03  5.0338E-08  1.0508E-07  2.0970E-07  4.9179E-07
  1.3900E+03  4.8406E-08  9.5151E-08  1.8018E-07  4.2534E-07
  1.4100E+03  4.0216E-08  8.3214E-08  1.6133E-07  3.8091E-07
  1.4300E+03  3.4151E-08  6.9886E-08  1.5233E-07  3.2637E-07
  1.4500E+03  3.0813E-08  6.3821E-08  1.3506E-07  2.7599E-07
  1.4700E+03  2.4632E-08  5.6558E-08  1.2154E-07  2.4076E-07
  1.4900E+03  2.1680E-08  4.6320E-08  1.0829E-07  2.0861E-07
  1.5100E+03  1.9641E-08  4.1993E-08  9.2949E-08  1.8451E-07
  1.5300E+03  1.7601E-08  3.7350E-08  8.5532E-08  1.5839E-07
  1.5500E+03  1.6983E-08  3.4985E-08  7.7805E-08  1.5360E-07
  1.5700E+03  1.4680E-08  3.0118E-08  6.6679E-08  1.4530E-07
  1.5900E+03  1.3011E-08  2.5405E-08  5.9030E-08  1.3158E-07
  1.6100E+03  1.1366E-08  2.5250E-08  5.2076E-08  1.1296E-07
  1.6300E+03  9.2215E-09  2.1232E-08  4.6668E-08  8.9975E-08
  1.6500E+03  8.3832E-09  1.8914E-08  4.0796E-08  8.2596E-08
  1.6700E+03  7.9853E-09  1.6210E-08  3.6144E-08  7.1817E-08
  1.6900E+03  7.0195E-09  1.4711E-08  3.1308E-08  6.4825E-08
  1.7100E+03  6.1889E-09  1.2509E-08  2.6610E-08  5.7330E-08
  1.7300E+03  5.6828E-09  1.1601E-08  2.5235E-08  4.4543E-08
  1.7500E+03  5.2501E-09  1.0013E-08  2.1773E-08  4.8908E-08
  1.7700E+03  4.3345E-09  8.9434E-09  1.9007E-08  4.4079E-08
  1.7900E+03  3.6701E-09  7.9892E-09  1.6751E-08  3.7983E-08
  1.8100E+03  3.1385E-09  7.0697E-09  1.4348E-08  3.0272E-08
  1.8300E+03  2.8232E-09  5.7523E-09  1.3201E-08  3.2266E-08
  1.8500E+03  2.5915E-09  4.7865E-09  1.2490E-08  2.4184E-08
  1.8700E+03  2.2808E-09  4.4041E-09  1.1740E-08  2.1820E-08
  1.8900E+03  1.8543E-09  4.0912E-09  9.1134E-09  1.6504E-08
  1.9100E+03  1.5685E-09  3.7334E-09  7.6337E-09  1.4989E-08
  1.9300E+03  1.5094E-09  3.0581E-09  7.0736E-09  1.6040E-08
  1.9500E+03  1.3703E-09  2.6656E-09  6.6370E-09  1.2509E-08
  1.9700E+03  1.1451E-09  2.2299E-09  6.0730E-09  1.3707E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-06-07-best.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   6.125   6.375   6.625   6.875
  1.0000E+01  4.9449E-02  2.8619E-02  1.7431E-02  1.0566E-02
  3.0000E+01  1.1257E-01  6.4516E-02  3.9714E-02  2.3427E-02
  5.0000E+01  1.4982E-01  8.8507E-02  5.2617E-02  3.1570E-02
  7.0000E+01  1.6164E-01  1.0095E-01  6.0923E-02  3.6036E-02
  9.0000E+01  1.5886E-01  1.0516E-01  6.5289E-02  3.9212E-02
  1.1000E+02  1.4317E-01  1.0361E-01  6.7104E-02  4.1607E-02
  1.3000E+02  1.2459E-01  9.5383E-02  6.5366E-02  4.1646E-02
  1.5000E+02  1.0234E-01  8.6536E-02  6.2971E-02  4.1761E-02
  1.7000E+02  8.2905E-02  7.6917E-02  5.7562E-02  4.0100E-02
  1.9000E+02  6.1618E-02  6.4979E-02  5.4858E-02  3.8509E-02
  2.1000E+02  5.2579E-02  5.4703E-02  4.8638E-02  3.6052E-02
  2.3000E+02  4.0603E-02  4.6629E-02  4.2920E-02  3.4460E-02
  2.5000E+02  3.2621E-02  3.8903E-02  3.7999E-02  3.0906E-02
  2.7000E+02  2.5575E-02  3.2111E-02  3.3316E-02  2.8650E-02
  2.9000E+02  2.0537E-02  2.6950E-02  2.9252E-02  2.5343E-02
  3.1000E+02  1.6473E-02  2.1572E-02  2.4786E-02  2.2530E-02
  3.3000E+02  1.2849E-02  1.8188E-02  2.1433E-02  2.0042E-02
  3.5000E+02  1.0098E-02  1.3653E-02  1.8049E-02  1.8250E-02
  3.7000E+02  7.9080E-03  1.2022E-02  1.5349E-02  1.6117E-02
  3.9000E+02  6.2932E-03  1.0044E-02  1.2996E-02  1.4302E-02
  4.1000E+02  5.1497E-03  8.2364E-03  1.1157E-02  1.2513E-02
  4.3000E+02  4.0023E-03  6.6293E-03  9.3220E-03  1.0863E-02
  4.5000E+02  3.2034E-03  5.6403E-03  8.1514E-03  9.7160E-03
  4.7000E+02  2.5590E-03  4.5895E-03  6.7954E-03  8.2209E-03
  4.9000E+02  2.0630E-03  3.6917E-03  5.9532E-03  7.5642E-03
  5.1000E+02  1.6071E-03  3.0968E-03  5.0801E-03  6.4941E-03
  5.3000E+02  1.3344E-03  2.4956E-03  4.2341E-03  5.6944E-03
  5.5000E+02  1.0647E-03  2.1062E-03  3.6469E-03  4.9874E-03
  5.7000E+02  8.6652E-04  1.7833E-03  3.1539E-03  4.2805E-03
  5.9000E+02  6.8650E-04  1.4112E-03  2.6656E-03  3.8231E-03
  6.1000E+02  5.5206E-04  1.1725E-03  2.2221E-03  3.3811E-03
  6.3000E+02  4.4427E-04  9.5190E-04  1.8883E-03  2.9809E-03
  6.5000E+02  3.6067E-04  7.7960E-04  1.6426E-03  2.5822E-03
  6.7000E+02  2.9206E-04  6.8804E-04  1.4139E-03  2.2453E-03
  6.9000E+02  2.5806E-04  5.4394E-04  1.2227E-03  2.0058E-03
  7.1000E+02  2.1062E-04  4.7865E-04  1.0384E-03  1.8034E-03
  7.3000E+02  1.6967E-04  3.8385E-04  8.4025E-04  1.5152E-03
  7.5000E+02  1.3881E-04  3.5248E-04  6.8843E-04  1.3568E-03
  7.7000E+02  1.1814E-04  2.9160E-04  6.2468E-04  1.1277E-03
  7.9000E+02  9.5692E-05  2.3488E-04  5.3776E-04  9.8899E-04
  8.1000E+02  7.8887E-05  1.8713E-04  4.6938E-04  9.1945E-04
  8.3000E+02  7.2397E-05  1.7106E-04  3.7581E-04  7.7187E-04
  8.5000E+02  5.9416E-05  1.3135E-04  3.3502E-04  6.7452E-04
  8.7000E+02  4.7440E-05  1.1570E-04  2.9778E-04  6.3009E-04
  8.9000E+02  4.0641E-05  9.4031E-05  2.4879E-04  4.8522E-04
  9.1000E+02  3.2868E-05  9.0786E-05  1.9888E-04  4.4582E-04
  9.3000E+02  2.8773E-05  7.1624E-05  1.7230E-04  3.7411E-04
  9.5000E+02  2.7012E-05  5.9378E-05  1.5515E-04  3.3780E-04
  9.7000E+02  2.2020E-05  5.0995E-05  1.4278E-04  3.0319E-04
  9.9000E+02  2.0413E-05  4.4118E-05  1.0616E-04  2.7444E-04
  1.0100E+03  1.5947E-05  3.9250E-05  1.0392E-04  2.3612E-04
  1.0300E+03  1.3606E-05  3.1957E-05  8.2519E-05  1.9903E-04
  1.0500E+03  1.1903E-05  2.6904E-05  7.2204E-05  1.9208E-04
  1.0700E+03  1.0365E-05  2.5296E-05  6.1194E-05  1.5260E-04
  1.0900E+03  9.1983E-06  2.2438E-05  5.4356E-05  1.3371E-04
  1.1100E+03  7.0156E-06  1.8683E-05  4.0409E-05  1.1605E-04
  1.1300E+03  5.9262E-06  1.5530E-05  3.9212E-05  9.5499E-05
  1.1500E+03  5.9648E-06  1.3676E-05  3.4074E-05  9.2486E-05
  1.1700E+03  4.8252E-06  1.2532E-05  3.2559E-05  7.5835E-05
  1.1900E+03  4.6088E-06  1.1018E-05  2.8186E-05  6.3821E-05
  1.2100E+03  3.8787E-06  8.8545E-06  2.3797E-05  5.8373E-05
  1.2300E+03  3.3177E-06  7.6955E-06  2.0537E-05  5.7214E-05
  1.2500E+03  3.0164E-06  5.8760E-06  1.7446E-05  4.5509E-05
  1.2700E+03  2.3411E-06  5.2231E-06  1.5453E-05  4.1066E-05
  1.2900E+03  2.2839E-06  4.9565E-06  1.3405E-05  3.4723E-05
  1.3100E+03  1.8945E-06  4.3848E-06  1.0535E-05  3.0056E-05
  1.3300E+03  1.5638E-06  3.6453E-06  8.6961E-06  2.2592E-05
  1.3500E+03  1.4321E-06  3.1601E-06  8.9627E-06  2.1155E-05
  1.3700E+03  1.2154E-06  2.8758E-06  7.4715E-06  1.9857E-05
  1.3900E+03  1.0234E-06  2.4694E-06  5.5128E-06  1.6488E-05
  1.4100E+03  9.7122E-07  2.1402E-06  4.9372E-06  1.7771E-05
  1.4300E+03  8.6536E-07  2.1572E-06  4.1993E-06  1.5855E-05
  1.4500E+03  7.5217E-07  1.6009E-06  3.6608E-06  1.3830E-05
  1.4700E+03  7.2204E-07  1.5067E-06  3.8787E-06  1.1814E-05
  1.4900E+03  6.3396E-07  1.1385E-06  3.4568E-06  8.9086E-06
  1.5100E+03  4.9952E-07  1.1381E-06  2.6363E-06  8.1900E-06
  1.5300E+03  4.1414E-07  9.1249E-07  2.4431E-06  6.5095E-06
  1.5500E+03  3.8462E-07  8.6420E-07  2.0892E-06  5.3699E-06
  1.5700E+03  3.5356E-07  7.2783E-07  1.7153E-06  5.1651E-06
  1.5900E+03  2.8789E-07  6.2430E-07  1.7678E-06  4.7981E-06
  1.6100E+03  2.9561E-07  6.6216E-07  1.2803E-06  3.8941E-06
  1.6300E+03  2.5173E-07  5.9069E-07  1.3174E-06  4.2689E-06
  1.6500E+03  2.2499E-07  4.4620E-07  1.2355E-06  3.4305E-06
  1.6700E+03  1.6396E-07  4.1414E-07  1.0786E-06  2.8047E-06
  1.6900E+03  1.8513E-07  3.8292E-07  1.0856E-06  3.0010E-06
  1.7100E+03  1.3645E-07  3.0272E-07  8.1707E-07  2.2870E-06
  1.7300E+03  1.0539E-07  2.5853E-07  8.4566E-07  1.9053E-06
  1.7500E+03  9.8744E-08  2.4122E-07  6.0150E-07  1.7570E-06
  1.7700E+03  9.9401E-08  2.2793E-07  6.2314E-07  1.5291E-06
  1.7900E+03  8.9859E-08  2.0568E-07  5.6094E-07  1.6581E-06
  1.8100E+03  7.9003E-08  1.6875E-07  4.2766E-07  1.3432E-06
  1.8300E+03  7.7380E-08  1.7477E-07  3.9753E-07  1.0782E-06
  1.8500E+03  7.6994E-08  1.5383E-07  3.1555E-07  1.1632E-06
  1.8700E+03  5.7330E-08  1.2076E-07  2.4137E-07  9.9942E-07
  1.8900E+03  6.2468E-08  1.0674E-07  2.6177E-07  9.0593E-07
  1.9100E+03  4.0950E-08  9.6272E-08  2.0908E-07  7.0156E-07
  1.9300E+03  4.5316E-08  1.0547E-07  2.0243E-07  6.0344E-07
  1.9500E+03  3.8632E-08  8.7927E-08  1.8435E-07  5.0454E-07
  1.9700E+03  3.4661E-08  7.6028E-08  1.9641E-07  5.4394E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-06-07-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   6.125   6.375   6.625   6.875
  1.0000E+01  3.1369E-02  1.8188E-02  1.1045E-02  6.7182E-03
  3.0000E+01  6.9538E-02  4.0603E-02  2.4385E-02  1.4541E-02
  5.0000E+01  9.0824E-02  5.4317E-02  3.2297E-02  1.9316E-02
  7.0000E+01  1.0002E-01  6.1541E-02  3.7056E-02  2.2067E-02
  9.0000E+01  9.8203E-02  6.4052E-02  3.9598E-02  2.3751E-02
  1.1000E+02  8.8275E-02  6.2082E-02  4.0178E-02  2.5096E-02
  1.3000E+02  7.5719E-02  5.9146E-02  3.9830E-02  2.5435E-02
  1.5000E+02  6.0962E-02  5.2810E-02  3.8200E-02  2.5096E-02
  1.7000E+02  4.8059E-02  4.5895E-02  3.5480E-02  2.4369E-02
  1.9000E+02  3.6361E-02  3.8617E-02  3.2096E-02  2.3349E-02
  2.1000E+02  2.8433E-02  3.1261E-02  2.9345E-02  2.2067E-02
  2.3000E+02  2.1557E-02  2.5899E-02  2.5575E-02  2.0336E-02
  2.5000E+02  1.6426E-02  2.0985E-02  2.2159E-02  1.8574E-02
  2.7000E+02  1.2613E-02  1.6720E-02  1.8992E-02  1.6967E-02
  2.9000E+02  9.7469E-03  1.3475E-02  1.5886E-02  1.5248E-02
  3.1000E+02  7.5603E-03  1.0740E-02  1.3259E-02  1.3390E-02
  3.3000E+02  5.8335E-03  8.5725E-03  1.1002E-02  1.1756E-02
  3.5000E+02  4.5663E-03  6.8379E-03  9.2911E-03  1.0230E-02
  3.7000E+02  3.5372E-03  5.5824E-03  7.5874E-03  8.7734E-03
  3.9000E+02  2.8418E-03  4.6938E-03  6.2623E-03  7.6376E-03
  4.1000E+02  2.2036E-03  3.6268E-03  5.2849E-03  6.4400E-03
  4.3000E+02  1.7817E-03  2.9515E-03  4.2071E-03  5.5940E-03
  4.5000E+02  1.4008E-03  2.3643E-03  3.6268E-03  4.7749E-03
  4.7000E+02  1.1509E-03  1.9254E-03  3.0025E-03  4.0525E-03
  4.9000E+02  9.3027E-04  1.6117E-03  2.5111E-03  3.5650E-03
  5.1000E+02  7.4792E-04  1.3282E-03  2.2484E-03  3.0226E-03
  5.3000E+02  6.6061E-04  1.0759E-03  1.7632E-03  2.5899E-03
  5.5000E+02  5.0222E-04  8.8197E-04  1.4958E-03  2.2376E-03
  5.7000E+02  4.1955E-04  7.4483E-04  1.2509E-03  1.8652E-03
  5.9000E+02  3.2528E-04  6.0421E-04  1.0404E-03  1.6256E-03
  6.1000E+02  2.8742E-04  5.0608E-04  8.6305E-04  1.4205E-03
  6.3000E+02  2.2654E-04  4.2071E-04  7.6646E-04  1.1934E-03
  6.5000E+02  1.9146E-04  3.5124E-04  6.4207E-04  1.0547E-03
  6.7000E+02  1.6117E-04  2.9840E-04  5.3506E-04  8.8468E-04
  6.9000E+02  1.3842E-04  2.6115E-04  4.5857E-04  7.5912E-04
  7.1000E+02  1.1821E-04  2.2098E-04  3.9328E-04  6.5520E-04
  7.3000E+02  9.2679E-05  1.7972E-04  3.2358E-04  5.6287E-04
  7.5000E+02  8.1360E-05  1.5700E-04  2.8294E-04  4.8174E-04
  7.7000E+02  7.0967E-05  1.3019E-04  2.3813E-04  4.1839E-04
  7.9000E+02  5.8567E-05  1.1675E-04  2.0630E-04  3.6778E-04
  8.1000E+02  5.0492E-05  1.0052E-04  1.8064E-04  3.0396E-04
  8.3000E+02  4.2380E-05  7.9814E-05  1.6643E-04  2.7259E-04
  8.5000E+02  3.8091E-05  7.0195E-05  1.3135E-04  2.4416E-04
  8.7000E+02  3.0504E-05  5.8412E-05  1.1327E-04  2.0614E-04
  8.9000E+02  2.8032E-05  5.3660E-05  9.6078E-05  1.7601E-04
  9.1000E+02  2.4508E-05  4.4195E-05  8.5068E-05  1.6535E-04
  9.3000E+02  1.9362E-05  3.7659E-05  7.3556E-05  1.3440E-04
  9.5000E+02  1.6210E-05  3.2173E-05  6.0807E-05  1.1431E-04
  9.7000E+02  1.5013E-05  2.7970E-05  5.8451E-05  9.9517E-05
  9.9000E+02  1.2810E-05  2.4941E-05  4.5741E-05  9.0284E-05
  1.0100E+03  1.0763E-05  2.2067E-05  4.3230E-05  7.9003E-05
  1.0300E+03  9.7662E-06  1.9687E-05  3.5696E-05  6.9075E-05
  1.0500E+03  8.7232E-06  1.6488E-05  3.4630E-05  5.9301E-05
  1.0700E+03  7.2204E-06  1.4684E-05  2.7985E-05  5.4472E-05
  1.0900E+03  6.7838E-06  1.2664E-05  2.3643E-05  4.7170E-05
  1.1100E+03  5.4278E-06  1.1257E-05  2.1866E-05  3.8710E-05
  1.1300E+03  4.4852E-06  9.5576E-06  1.7786E-05  3.5078E-05
  1.1500E+03  4.0873E-06  7.9042E-06  1.7740E-05  3.1199E-05
  1.1700E+03  3.8671E-06  7.1586E-06  1.3374E-05  2.8078E-05
  1.1900E+03  3.5434E-06  6.2932E-06  1.1760E-05  2.4771E-05
  1.2100E+03  3.0427E-06  5.5244E-06  1.1941E-05  2.2762E-05
  1.2300E+03  2.5760E-06  4.8174E-06  1.0060E-05  1.8234E-05
  1.2500E+03  2.2067E-06  4.2071E-06  8.4605E-06  1.6658E-05
  1.2700E+03  1.9826E-06  3.9869E-06  7.3054E-06  1.4479E-05
  1.2900E+03  1.7106E-06  3.5464E-06  6.5018E-06  1.2640E-05
  1.3100E+03  1.4939E-06  2.8480E-06  5.3699E-06  1.1736E-05
  1.3300E+03  1.2729E-06  2.6517E-06  5.3390E-06  1.0485E-05
  1.3500E+03  1.1308E-06  2.4663E-06  4.5354E-06  9.2022E-06
  1.3700E+03  9.0554E-07  2.0954E-06  4.0950E-06  8.3716E-06
  1.3900E+03  7.8114E-07  1.7493E-06  3.7442E-06  6.9886E-06
  1.4100E+03  7.3517E-07  1.5978E-06  3.4074E-06  6.4670E-06
  1.4300E+03  6.7645E-07  1.3556E-06  2.9979E-06  5.5206E-06
  1.4500E+03  6.0112E-07  1.1837E-06  2.5961E-06  4.7440E-06
  1.4700E+03  5.3081E-07  1.1041E-06  2.0753E-06  4.1298E-06
  1.4900E+03  5.0608E-07  8.9859E-07  1.7122E-06  3.6515E-06
  1.5100E+03  3.9521E-07  7.5758E-07  1.6365E-06  3.3440E-06
  1.5300E+03  3.4275E-07  6.8611E-07  1.3208E-06  2.9422E-06
  1.5500E+03  3.2389E-07  6.4245E-07  1.2038E-06  2.6409E-06
  1.5700E+03  2.8866E-07  5.7794E-07  1.0771E-06  2.3257E-06
  1.5900E+03  2.6115E-07  5.1535E-07  1.0817E-06  2.1232E-06
  1.6100E+03  2.2808E-07  4.8715E-07  8.4489E-07  1.7956E-06
  1.6300E+03  1.9610E-07  4.2109E-07  8.5030E-07  1.5364E-06
  1.6500E+03  1.9332E-07  4.0641E-07  7.3942E-07  1.3842E-06
  1.6700E+03  1.5125E-07  3.1957E-07  7.2551E-07  1.3193E-06
  1.6900E+03  1.3544E-07  2.7939E-07  5.9455E-07  1.2185E-06
  1.7100E+03  1.1806E-07  2.8542E-07  6.0266E-07  1.0516E-06
  1.7300E+03  1.0106E-07  2.4184E-07  5.1767E-07  8.4991E-07
  1.7500E+03  8.4257E-08  2.0197E-07  4.5238E-07  7.7265E-07
  1.7700E+03  7.3556E-08  1.7014E-07  3.3007E-07  7.5140E-07
  1.7900E+03  6.1928E-08  1.5793E-07  3.3826E-07  6.4439E-07
  1.8100E+03  6.6602E-08  1.1574E-07  3.0767E-07  5.5206E-07
  1.8300E+03  5.9494E-08  1.3344E-07  2.8603E-07  5.1922E-07
  1.8500E+03  4.4736E-08  1.0207E-07  2.2314E-07  4.7247E-07
  1.8700E+03  4.6591E-08  1.0987E-07  2.0089E-07  3.8091E-07
  1.8900E+03  4.0603E-08  8.9627E-08  1.7091E-07  3.5820E-07
  1.9100E+03  3.6361E-08  7.4483E-08  1.5947E-07  3.4645E-07
  1.9300E+03  2.8681E-08  7.6299E-08  1.2046E-07  2.7599E-07
  1.9500E+03  2.9206E-08  5.5321E-08  1.1377E-07  2.3488E-07
  1.9700E+03  2.5976E-08  4.6977E-08  1.0531E-07  1.9842E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-07-08-best.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   7.125   7.375   7.625   7.875
  1.0000E+01  6.3550E-03  3.7520E-03  2.2963E-03  1.3351E-03
  3.0000E+01  1.4213E-02  8.6420E-03  5.1226E-03  3.0829E-03
  5.0000E+01  1.8142E-02  1.1308E-02  6.8070E-03  4.1414E-03
  7.0000E+01  2.2144E-02  1.3150E-02  8.0046E-03  4.7865E-03
  9.0000E+01  2.3998E-02  1.4240E-02  8.8159E-03  5.3390E-03
  1.1000E+02  2.4941E-02  1.5395E-02  9.3413E-03  5.4433E-03
  1.3000E+02  2.6100E-02  1.5499E-02  9.4649E-03  5.7794E-03
  1.5000E+02  2.5853E-02  1.6040E-02  9.6194E-03  5.7987E-03
  1.7000E+02  2.5559E-02  1.5747E-02  9.8126E-03  5.6558E-03
  1.9000E+02  2.4230E-02  1.5638E-02  9.6426E-03  5.8567E-03
  2.1000E+02  2.4570E-02  1.4943E-02  9.3954E-03  5.8064E-03
  2.3000E+02  2.3226E-02  1.4808E-02  9.1056E-03  5.7369E-03
  2.5000E+02  2.1820E-02  1.3996E-02  8.7309E-03  5.5862E-03
  2.7000E+02  2.0614E-02  1.3490E-02  8.4682E-03  5.2463E-03
  2.9000E+02  1.9223E-02  1.2768E-02  8.1746E-03  5.1845E-03
  3.1000E+02  1.7879E-02  1.2231E-02  7.9158E-03  4.9372E-03
  3.3000E+02  1.6535E-02  1.1478E-02  7.5719E-03  4.7131E-03
  3.5000E+02  1.5368E-02  1.0879E-02  7.3131E-03  4.6591E-03
  3.7000E+02  1.3973E-02  1.0261E-02  7.0195E-03  4.4273E-03
  3.9000E+02  1.2733E-02  9.6697E-03  6.6602E-03  4.2032E-03
  4.1000E+02  1.1559E-02  9.0593E-03  6.3975E-03  4.0564E-03
  4.3000E+02  1.0423E-02  8.2905E-03  5.9301E-03  3.8617E-03
  4.5000E+02  8.9588E-03  7.7033E-03  5.6558E-03  3.6732E-03
  4.7000E+02  8.4450E-03  7.0581E-03  5.2038E-03  3.4398E-03
  4.9000E+02  7.3556E-03  6.7066E-03  4.8522E-03  3.3718E-03
  5.1000E+02  6.9538E-03  6.1464E-03  4.6977E-03  3.0983E-03
  5.3000E+02  6.1232E-03  5.6017E-03  4.0796E-03  2.9005E-03
  5.5000E+02  5.6635E-03  5.0376E-03  3.9521E-03  2.7985E-03
  5.7000E+02  5.0917E-03  4.5895E-03  3.6113E-03  2.5714E-03
  5.9000E+02  4.4775E-03  4.4041E-03  3.4553E-03  2.4616E-03
  6.1000E+02  3.9637E-03  3.9753E-03  3.2977E-03  2.4014E-03
  6.3000E+02  3.6160E-03  3.6484E-03  3.0689E-03  2.2391E-03
  6.5000E+02  3.2065E-03  3.3440E-03  2.8171E-03  2.0475E-03
  6.7000E+02  2.8866E-03  2.9082E-03  2.5791E-03  1.9502E-03
  6.9000E+02  2.6610E-03  2.7290E-03  2.3674E-03  1.8667E-03
  7.1000E+02  2.2901E-03  2.5389E-03  2.2005E-03  1.7663E-03
  7.3000E+02  2.0722E-03  2.2747E-03  2.1495E-03  1.6596E-03
  7.5000E+02  1.8466E-03  2.1263E-03  1.9455E-03  1.5182E-03
  7.7000E+02  1.6998E-03  1.9656E-03  1.7724E-03  1.4448E-03
  7.9000E+02  1.5267E-03  1.7060E-03  1.6365E-03  1.2899E-03
  8.1000E+02  1.4178E-03  1.5963E-03  1.5530E-03  1.1791E-03
  8.3000E+02  1.2474E-03  1.3946E-03  1.3799E-03  1.1358E-03
  8.5000E+02  1.0929E-03  1.2737E-03  1.3085E-03  1.0778E-03
  8.7000E+02  9.5731E-04  1.1922E-03  1.2092E-03  1.0060E-03
  8.9000E+02  8.6845E-04  1.1172E-03  1.1103E-03  9.3490E-04
  9.1000E+02  8.2596E-04  1.0462E-03  1.0616E-03  8.6266E-04
  9.3000E+02  6.7297E-04  9.3567E-04  9.4263E-04  7.8114E-04
  9.5000E+02  6.0344E-04  8.2557E-04  8.9125E-04  7.0543E-04
  9.7000E+02  5.7910E-04  7.3633E-04  8.5493E-04  7.1199E-04
  9.9000E+02  4.8793E-04  7.0967E-04  7.8308E-04  6.6100E-04
  1.0100E+03  4.4504E-04  6.1425E-04  6.7838E-04  5.8644E-04
  1.0300E+03  3.8903E-04  5.6596E-04  6.4439E-04  5.9494E-04
  1.0500E+03  3.4893E-04  5.3622E-04  5.7833E-04  5.2926E-04
  1.0700E+03  3.1369E-04  4.7054E-04  5.4510E-04  4.7749E-04
  1.0900E+03  2.8047E-04  4.3886E-04  4.8986E-04  4.6088E-04
  1.1100E+03  2.3952E-04  3.8941E-04  4.7595E-04  4.2650E-04
  1.1300E+03  2.1031E-04  3.5356E-04  4.1955E-04  4.0178E-04
  1.1500E+03  1.9146E-04  3.4584E-04  3.7891E-04  3.6871E-04
  1.1700E+03  1.6519E-04  3.0458E-04  3.6237E-04  3.3100E-04
  1.1900E+03  1.6643E-04  2.4833E-04  3.3672E-04  3.0180E-04
  1.2100E+03  1.3166E-04  2.4833E-04  3.0519E-04  2.8789E-04
  1.2300E+03  1.2467E-04  2.2469E-04  2.7429E-04  2.7599E-04
  1.2500E+03  1.0740E-04  1.9656E-04  2.5266E-04  2.5961E-04
  1.2700E+03  9.4147E-05  1.7462E-04  2.4184E-04  2.3782E-04
  1.2900E+03  8.3755E-05  1.7400E-04  2.2082E-04  2.1696E-04
  1.3100E+03  7.5874E-05  1.5252E-04  1.9084E-04  2.0630E-04
  1.3300E+03  6.4323E-05  1.3058E-04  1.8420E-04  1.9424E-04
  1.3500E+03  5.8605E-05  1.1628E-04  1.6797E-04  1.8003E-04
  1.3700E+03  5.3467E-05  1.0396E-04  1.5577E-04  1.5886E-04
  1.3900E+03  4.6243E-05  1.0025E-04  1.3328E-04  1.5654E-04
  1.4100E+03  4.3423E-05  8.6459E-05  1.2370E-04  1.3815E-04
  1.4300E+03  3.8864E-05  8.8043E-05  1.2424E-04  1.3398E-04
  1.4500E+03  3.0983E-05  7.4638E-05  1.1736E-04  1.2675E-04
  1.4700E+03  2.9283E-05  6.6911E-05  1.0141E-04  1.1806E-04
  1.4900E+03  2.6641E-05  5.4703E-05  9.3683E-05  1.1288E-04
  1.5100E+03  2.4586E-05  5.0531E-05  8.9627E-05  1.0682E-04
  1.5300E+03  1.9594E-05  4.7827E-05  8.3678E-05  9.5654E-05
  1.5500E+03  1.8018E-05  4.4466E-05  7.5333E-05  8.9163E-05
  1.5700E+03  1.5916E-05  4.4659E-05  6.4593E-05  7.9660E-05
  1.5900E+03  1.3935E-05  3.6144E-05  6.2700E-05  8.0896E-05
  1.6100E+03  1.3854E-05  3.2606E-05  5.7871E-05  7.2513E-05
  1.6300E+03  1.1138E-05  2.9175E-05  5.3197E-05  6.3627E-05
  1.6500E+03  1.0164E-05  2.5096E-05  4.7595E-05  5.9726E-05
  1.6700E+03  8.6536E-06  2.3056E-05  4.0216E-05  5.8876E-05
  1.6900E+03  8.0007E-06  2.1526E-05  4.2727E-05  5.4472E-05
  1.7100E+03  7.1895E-06  1.8142E-05  3.7643E-05  5.1651E-05
  1.7300E+03  7.3208E-06  1.6952E-05  3.4815E-05  4.6320E-05
  1.7500E+03  6.0923E-06  1.5279E-05  2.9623E-05  4.0371E-05
  1.7700E+03  5.5978E-06  1.6071E-05  3.0628E-05  4.0023E-05
  1.7900E+03  4.0834E-06  1.2378E-05  2.6146E-05  3.6469E-05
  1.8100E+03  4.2032E-06  1.0910E-05  2.4802E-05  3.5820E-05
  1.8300E+03  3.1014E-06  1.1010E-05  2.3705E-05  3.1632E-05
  1.8500E+03  2.7738E-06  9.0168E-06  2.2036E-05  3.0334E-05
  1.8700E+03  2.2453E-06  9.3799E-06  2.0305E-05  2.8433E-05
  1.8900E+03  2.4972E-06  8.3291E-06  1.8466E-05  2.3952E-05
  1.9100E+03  1.9842E-06  6.4477E-06  1.7446E-05  2.4910E-05
  1.9300E+03  2.1789E-06  5.4162E-06  1.3900E-05  2.1433E-05
  1.9500E+03  1.7817E-06  5.1072E-06  1.2258E-05  1.9842E-05
  1.9700E+03  1.6009E-06  5.5360E-06  1.1682E-05  1.7508E-05
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-07-08-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   7.125   7.375   7.625   7.875
  1.0000E+01  4.0487E-03  2.4199E-03  1.5198E-03  8.9163E-04
  3.0000E+01  8.7309E-03  5.3197E-03  3.2683E-03  1.9486E-03
  5.0000E+01  1.1474E-02  7.0040E-03  4.1916E-03  2.4926E-03
  7.0000E+01  1.3378E-02  8.0355E-03  4.7131E-03  2.9654E-03
  9.0000E+01  1.4533E-02  8.8275E-03  5.2501E-03  3.2018E-03
  1.1000E+02  1.5213E-02  9.0322E-03  5.5515E-03  3.3363E-03
  1.3000E+02  1.5275E-02  9.4533E-03  5.6905E-03  3.4908E-03
  1.5000E+02  1.5499E-02  9.4379E-03  5.8103E-03  3.5047E-03
  1.7000E+02  1.5298E-02  9.4379E-03  5.8180E-03  3.5279E-03
  1.9000E+02  1.4688E-02  9.3258E-03  5.6596E-03  3.4367E-03
  2.1000E+02  1.4514E-02  9.0709E-03  5.5399E-03  3.3734E-03
  2.3000E+02  1.4479E-02  8.8854E-03  5.4472E-03  3.2930E-03
  2.5000E+02  1.3170E-02  8.5184E-03  5.1767E-03  3.2513E-03
  2.7000E+02  1.2447E-02  8.2364E-03  5.0531E-03  3.1663E-03
  2.9000E+02  1.1567E-02  7.6724E-03  4.9720E-03  3.0427E-03
  3.1000E+02  1.0678E-02  7.1779E-03  4.7943E-03  2.9700E-03
  3.3000E+02  9.7701E-03  7.0040E-03  4.5200E-03  2.7970E-03
  3.5000E+02  8.9897E-03  6.5018E-03  4.3654E-03  2.7352E-03
  3.7000E+02  8.2094E-03  6.1541E-03  4.0564E-03  2.6100E-03
  3.9000E+02  7.3131E-03  5.7678E-03  3.8980E-03  2.5003E-03
  4.1000E+02  6.6448E-03  5.3776E-03  3.6206E-03  2.4091E-03
  4.3000E+02  5.6249E-03  4.8252E-03  3.4939E-03  2.2855E-03
  4.5000E+02  5.2888E-03  4.5316E-03  3.3162E-03  2.1526E-03
  4.7000E+02  4.5895E-03  4.1337E-03  3.1014E-03  2.0367E-03
  4.9000E+02  3.8169E-03  3.7844E-03  2.9098E-03  1.9950E-03
  5.1000E+02  3.6160E-03  3.4723E-03  2.7197E-03  1.8605E-03
  5.3000E+02  3.1447E-03  3.1122E-03  2.5250E-03  1.7029E-03
  5.5000E+02  2.7723E-03  2.8742E-03  2.3087E-03  1.6195E-03
  5.7000E+02  2.4601E-03  2.5003E-03  2.1557E-03  1.5441E-03
  5.9000E+02  2.0970E-03  2.3303E-03  2.0274E-03  1.4688E-03
  6.1000E+02  1.8775E-03  2.0661E-03  1.8435E-03  1.3954E-03
  6.3000E+02  1.6334E-03  1.8358E-03  1.7075E-03  1.2934E-03
  6.5000E+02  1.4510E-03  1.6689E-03  1.5808E-03  1.2216E-03
  6.7000E+02  1.2401E-03  1.5070E-03  1.4271E-03  1.1377E-03
  6.9000E+02  1.0952E-03  1.3799E-03  1.3266E-03  1.0265E-03
  7.1000E+02  9.9555E-04  1.2053E-03  1.2169E-03  9.8667E-04
  7.3000E+02  8.5957E-04  1.0840E-03  1.1145E-03  8.8507E-04
  7.5000E+02  7.5372E-04  9.5460E-04  1.0168E-03  8.5493E-04
  7.7000E+02  6.5404E-04  8.5918E-04  9.1674E-04  7.9892E-04
  7.9000E+02  5.7330E-04  7.3556E-04  8.5261E-04  7.2358E-04
  8.1000E+02  5.1265E-04  7.0079E-04  7.7496E-04  7.0967E-04
  8.3000E+02  4.5123E-04  6.4670E-04  7.0465E-04  6.4207E-04
  8.5000E+02  3.8710E-04  5.5708E-04  6.3164E-04  5.7794E-04
  8.7000E+02  3.4367E-04  5.0029E-04  5.8219E-04  5.4703E-04
  8.9000E+02  3.0829E-04  4.2998E-04  5.2540E-04  4.9411E-04
  9.1000E+02  2.6749E-04  4.0216E-04  4.8754E-04  4.7595E-04
  9.3000E+02  2.2530E-04  3.5094E-04  4.1877E-04  4.3925E-04
  9.5000E+02  2.0800E-04  3.1447E-04  4.1027E-04  4.0216E-04
  9.7000E+02  1.8528E-04  2.8078E-04  3.5495E-04  3.6453E-04
  9.9000E+02  1.5654E-04  2.5296E-04  3.2745E-04  3.4553E-04
  1.0100E+03  1.4070E-04  2.1232E-04  2.9221E-04  3.1230E-04
  1.0300E+03  1.2138E-04  2.0012E-04  2.6471E-04  2.8263E-04
  1.0500E+03  1.0280E-04  1.8111E-04  2.4261E-04  2.6208E-04
  1.0700E+03  1.0025E-04  1.5824E-04  2.2499E-04  2.4091E-04
  1.0900E+03  8.2480E-05  1.4468E-04  1.9965E-04  2.2144E-04
  1.1100E+03  7.3517E-05  1.2776E-04  1.8343E-04  2.1016E-04
  1.1300E+03  6.6370E-05  1.0605E-04  1.5267E-04  1.8729E-04
  1.1500E+03  6.3434E-05  1.0095E-04  1.4761E-04  1.7369E-04
  1.1700E+03  5.3390E-05  8.9588E-05  1.3394E-04  1.5916E-04
  1.1900E+03  4.9449E-05  8.0239E-05  1.2049E-04  1.4333E-04
  1.2100E+03  4.4852E-05  7.8308E-05  1.0701E-04  1.3181E-04
  1.2300E+03  3.6067E-05  6.4516E-05  9.5499E-05  1.2698E-04
  1.2500E+03  3.1261E-05  5.8142E-05  8.7463E-05  1.1381E-04
  1.2700E+03  2.8294E-05  5.0608E-05  8.3832E-05  1.0566E-04
  1.2900E+03  2.3906E-05  4.9488E-05  7.0543E-05  9.2872E-05
  1.3100E+03  2.1850E-05  4.4118E-05  6.3125E-05  8.4025E-05
  1.3300E+03  1.9903E-05  3.5155E-05  5.6751E-05  7.5101E-05
  1.3500E+03  1.8466E-05  3.2714E-05  5.2308E-05  7.1663E-05
  1.3700E+03  1.6720E-05  2.8480E-05  4.5895E-05  6.6448E-05
  1.3900E+03  1.4510E-05  2.4184E-05  4.2457E-05  5.9803E-05
  1.4100E+03  1.2424E-05  2.1881E-05  4.1723E-05  5.2772E-05
  1.4300E+03  1.1142E-05  2.0429E-05  3.8980E-05  4.9527E-05
  1.4500E+03  9.5769E-06  1.8791E-05  3.3208E-05  4.5354E-05
  1.4700E+03  8.6266E-06  1.6612E-05  3.0535E-05  4.2109E-05
  1.4900E+03  8.3987E-06  1.5051E-05  2.6347E-05  3.8431E-05
  1.5100E+03  6.7954E-06  1.4530E-05  2.4447E-05  3.5943E-05
  1.5300E+03  6.0073E-06  1.2586E-05  2.0182E-05  3.2096E-05
  1.5500E+03  5.0029E-06  1.1489E-05  1.7925E-05  3.0411E-05
  1.5700E+03  4.5547E-06  1.0790E-05  1.6890E-05  2.7908E-05
  1.5900E+03  4.4582E-06  9.1520E-06  1.4912E-05  2.3828E-05
  1.6100E+03  4.2920E-06  7.3594E-06  1.3981E-05  2.2036E-05
  1.6300E+03  3.5418E-06  6.6950E-06  1.3266E-05  2.1464E-05
  1.6500E+03  3.1308E-06  6.4439E-06  1.2486E-05  1.8111E-05
  1.6700E+03  2.5636E-06  5.7099E-06  1.0431E-05  1.7446E-05
  1.6900E+03  2.3442E-06  4.7209E-06  9.9169E-06  1.5623E-05
  1.7100E+03  2.3612E-06  4.0641E-06  8.7116E-06  1.4163E-05
  1.7300E+03  1.8775E-06  4.1568E-06  7.7883E-06  1.2745E-05
  1.7500E+03  1.8126E-06  3.4568E-06  7.0697E-06  1.1821E-05
  1.7700E+03  1.4931E-06  3.0550E-06  5.9571E-06  1.0365E-05
  1.7900E+03  1.4070E-06  2.4756E-06  5.6133E-06  9.0786E-06
  1.8100E+03  1.2640E-06  2.6409E-06  5.2810E-06  8.3600E-06
  1.8300E+03  1.0307E-06  2.2978E-06  4.7286E-06  8.0278E-06
  1.8500E+03  9.6040E-07  2.0954E-06  4.1105E-06  7.2088E-06
  1.8700E+03  8.2248E-07  1.7925E-06  3.4305E-06  6.7877E-06
  1.8900E+03  8.5339E-07  1.4750E-06  3.3595E-06  5.8528E-06
  1.9100E+03  6.5791E-07  1.4224E-06  2.9051E-06  5.0376E-06
  1.9300E+03  6.6641E-07  1.3274E-06  2.5667E-06  4.2109E-06
  1.9500E+03  5.2038E-07  1.2428E-06  2.3380E-06  4.8213E-06
  1.9700E+03  4.6204E-07  1.0690E-06  2.4338E-06  4.0564E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-08-09-best.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   8.125   8.375   8.625   8.875
  1.0000E+01  8.6343E-04  5.4549E-04  3.2497E-04  1.8899E-04
  3.0000E+01  1.9038E-03  1.1288E-03  6.5289E-04  4.3152E-04
  5.0000E+01  2.4802E-03  1.5190E-03  9.3876E-04  5.4819E-04
  7.0000E+01  2.9500E-03  1.7400E-03  1.0844E-03  6.1850E-04
  9.0000E+01  3.1879E-03  1.9146E-03  1.1284E-03  7.0543E-04
  1.1000E+02  3.4275E-03  2.1140E-03  1.2355E-03  7.4715E-04
  1.3000E+02  3.4352E-03  2.1093E-03  1.2787E-03  7.8694E-04
  1.5000E+02  3.5341E-03  2.1603E-03  1.3205E-03  7.9853E-04
  1.7000E+02  3.5495E-03  2.1232E-03  1.2996E-03  7.9582E-04
  1.9000E+02  3.5264E-03  2.1727E-03  1.2965E-03  7.9158E-04
  2.1000E+02  3.5171E-03  2.0985E-03  1.2946E-03  7.9389E-04
  2.3000E+02  3.4089E-03  2.0769E-03  1.2876E-03  7.5410E-04
  2.5000E+02  3.3857E-03  2.0444E-03  1.2644E-03  7.5256E-04
  2.7000E+02  3.2652E-03  2.0290E-03  1.2266E-03  7.3401E-04
  2.9000E+02  3.2142E-03  1.9223E-03  1.1999E-03  7.0697E-04
  3.1000E+02  3.0520E-03  1.8822E-03  1.1327E-03  7.0967E-04
  3.3000E+02  2.9561E-03  1.7616E-03  1.1288E-03  6.8456E-04
  3.5000E+02  2.8480E-03  1.7724E-03  1.0941E-03  6.7182E-04
  3.7000E+02  2.7954E-03  1.7261E-03  1.0562E-03  6.3125E-04
  3.9000E+02  2.6486E-03  1.6318E-03  9.9053E-04  6.0962E-04
  4.1000E+02  2.5745E-03  1.5623E-03  9.9130E-04  5.8180E-04
  4.3000E+02  2.4570E-03  1.5198E-03  9.6040E-04  5.7330E-04
  4.5000E+02  2.3087E-03  1.4518E-03  8.8854E-04  5.5051E-04
  4.7000E+02  2.2221E-03  1.3993E-03  8.4566E-04  5.2694E-04
  4.9000E+02  2.1603E-03  1.3208E-03  8.3291E-04  4.9179E-04
  5.1000E+02  2.0120E-03  1.2845E-03  7.9969E-04  4.9372E-04
  5.3000E+02  1.9641E-03  1.2254E-03  7.6028E-04  4.7054E-04
  5.5000E+02  1.8559E-03  1.1613E-03  7.2899E-04  4.5857E-04
  5.7000E+02  1.7029E-03  1.1466E-03  7.2165E-04  4.3500E-04
  5.9000E+02  1.6658E-03  1.0593E-03  6.7143E-04  4.0796E-04
  6.1000E+02  1.5855E-03  1.0145E-03  6.3009E-04  3.9482E-04
  6.3000E+02  1.4827E-03  9.6697E-04  6.0923E-04  3.7180E-04
  6.5000E+02  1.4139E-03  9.1868E-04  5.6635E-04  3.5186E-04
  6.7000E+02  1.3320E-03  8.7000E-04  5.4974E-04  3.3765E-04
  6.9000E+02  1.2729E-03  8.2055E-04  5.1535E-04  3.2807E-04
  7.1000E+02  1.2100E-03  7.9505E-04  5.0067E-04  3.1431E-04
  7.3000E+02  1.1315E-03  7.4174E-04  4.6938E-04  2.9252E-04
  7.5000E+02  1.0767E-03  7.0427E-04  4.4891E-04  2.8820E-04
  7.7000E+02  1.0068E-03  6.6525E-04  4.2650E-04  2.6703E-04
  7.9000E+02  9.5731E-04  6.4168E-04  4.0796E-04  2.6656E-04
  8.1000E+02  8.9511E-04  5.9455E-04  3.8200E-04  2.4987E-04
  8.3000E+02  8.3021E-04  5.6403E-04  3.7180E-04  2.3164E-04
  8.5000E+02  7.9428E-04  5.3351E-04  3.4645E-04  2.1773E-04
  8.7000E+02  7.0504E-04  5.0376E-04  3.3301E-04  2.1356E-04
  8.9000E+02  6.9886E-04  4.7131E-04  3.1709E-04  1.9641E-04
  9.1000E+02  6.6525E-04  4.5084E-04  3.0195E-04  1.8914E-04
  9.3000E+02  6.2739E-04  4.3114E-04  2.8155E-04  1.8126E-04
  9.5000E+02  5.9764E-04  4.0757E-04  2.6641E-04  1.7122E-04
  9.7000E+02  5.3892E-04  3.8447E-04  2.5250E-04  1.6627E-04
  9.9000E+02  5.0724E-04  3.5078E-04  2.3998E-04  1.5125E-04
  1.0100E+03  4.7518E-04  3.3548E-04  2.2299E-04  1.4653E-04
  1.0300E+03  4.5586E-04  3.1879E-04  2.1866E-04  1.4070E-04
  1.0500E+03  4.1993E-04  3.0689E-04  2.0104E-04  1.3290E-04
  1.0700E+03  3.9096E-04  2.8681E-04  1.8930E-04  1.2644E-04
  1.0900E+03  3.7411E-04  2.7043E-04  1.8281E-04  1.2254E-04
  1.1100E+03  3.5186E-04  2.5775E-04  1.7199E-04  1.1381E-04
  1.1300E+03  3.3270E-04  2.3890E-04  1.6272E-04  1.0566E-04
  1.1500E+03  3.0102E-04  2.2793E-04  1.5213E-04  1.0037E-04
  1.1700E+03  2.9376E-04  2.0923E-04  1.4591E-04  9.3876E-05
  1.1900E+03  2.8032E-04  1.9842E-04  1.3672E-04  8.8738E-05
  1.2100E+03  2.5729E-04  1.9193E-04  1.3282E-04  8.4180E-05
  1.2300E+03  2.4848E-04  1.8111E-04  1.2378E-04  8.0046E-05
  1.2500E+03  2.2314E-04  1.6875E-04  1.1516E-04  7.6569E-05
  1.2700E+03  2.1016E-04  1.5449E-04  1.1165E-04  7.1006E-05
  1.2900E+03  1.9393E-04  1.4943E-04  9.8242E-05  6.5752E-05
  1.3100E+03  1.8698E-04  1.4201E-04  9.1790E-05  6.4284E-05
  1.3300E+03  1.7555E-04  1.3019E-04  8.8777E-05  5.7948E-05
  1.3500E+03  1.6195E-04  1.2370E-04  8.3214E-05  5.6133E-05
  1.3700E+03  1.4974E-04  1.1555E-04  8.2441E-05  5.3931E-05
  1.3900E+03  1.4058E-04  1.0952E-04  7.7033E-05  5.0917E-05
  1.4100E+03  1.3305E-04  1.0323E-04  7.1586E-05  4.6900E-05
  1.4300E+03  1.2301E-04  9.8590E-05  7.1586E-05  4.5045E-05
  1.4500E+03  1.1798E-04  9.3683E-05  6.4941E-05  4.2882E-05
  1.4700E+03  1.0616E-04  8.6343E-05  5.9803E-05  3.9830E-05
  1.4900E+03  9.9092E-05  7.9660E-05  5.6712E-05  3.8076E-05
  1.5100E+03  9.4881E-05  7.3749E-05  5.2192E-05  3.6283E-05
  1.5300E+03  8.9047E-05  7.1895E-05  5.0145E-05  3.4769E-05
  1.5500E+03  8.5957E-05  6.5366E-05  4.7518E-05  3.2142E-05
  1.5700E+03  7.8964E-05  6.2855E-05  4.4273E-05  3.0350E-05
  1.5900E+03  7.3788E-05  6.0653E-05  4.1530E-05  2.8202E-05
  1.6100E+03  6.6757E-05  5.5167E-05  3.8617E-05  2.7336E-05
  1.6300E+03  6.2816E-05  4.9758E-05  3.7272E-05  2.5420E-05
  1.6500E+03  5.8489E-05  4.8793E-05  3.4815E-05  2.3148E-05
  1.6700E+03  5.7060E-05  4.5200E-05  3.3394E-05  2.2005E-05
  1.6900E+03  5.0763E-05  4.2264E-05  2.9762E-05  2.0861E-05
  1.7100E+03  4.9140E-05  4.0139E-05  2.9515E-05  1.9857E-05
  1.7300E+03  4.6359E-05  3.7303E-05  2.7738E-05  1.8250E-05
  1.7500E+03  4.2998E-05  3.6222E-05  2.5976E-05  1.8219E-05
  1.7700E+03  3.8354E-05  3.2235E-05  2.3318E-05  1.6535E-05
  1.7900E+03  3.8601E-05  3.0241E-05  2.2948E-05  1.5855E-05
  1.8100E+03  3.5078E-05  2.8294E-05  2.1279E-05  1.4460E-05
  1.8300E+03  3.2930E-05  2.7877E-05  2.0491E-05  1.3189E-05
  1.8500E+03  3.1400E-05  2.5806E-05  1.9332E-05  1.3197E-05
  1.8700E+03  2.8881E-05  2.4060E-05  1.7879E-05  1.1725E-05
  1.8900E+03  2.6904E-05  2.3396E-05  1.6921E-05  1.1721E-05
  1.9100E+03  2.4756E-05  2.1248E-05  1.5179E-05  1.0875E-05
  1.9300E+03  2.3504E-05  1.9502E-05  1.4792E-05  9.7662E-06
  1.9500E+03  2.1820E-05  1.9084E-05  1.3548E-05  9.6967E-06
  1.9700E+03  1.9780E-05  1.7663E-05  1.2733E-05  9.0090E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-08-09-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   8.125   8.375   8.625   8.875
  1.0000E+01  5.8257E-04  3.3116E-04  2.1001E-04  1.2073E-04
  3.0000E+01  1.2355E-03  7.4019E-04  4.5741E-04  2.8495E-04
  5.0000E+01  1.6164E-03  9.6581E-04  5.7871E-04  3.5434E-04
  7.0000E+01  1.8080E-03  1.1350E-03  5.8953E-04  4.0873E-04
  9.0000E+01  1.9950E-03  1.1876E-03  7.3479E-04  4.5123E-04
  1.1000E+02  2.0908E-03  1.2722E-03  7.4522E-04  4.6050E-04
  1.3000E+02  2.1526E-03  1.2965E-03  7.7728E-04  4.6861E-04
  1.5000E+02  2.1696E-03  1.3077E-03  7.8887E-04  4.8561E-04
  1.7000E+02  2.1480E-03  1.2830E-03  8.0201E-04  4.8329E-04
  1.9000E+02  2.1217E-03  1.2729E-03  7.7805E-04  4.8831E-04
  2.1000E+02  2.1078E-03  1.2617E-03  7.8230E-04  4.7711E-04
  2.3000E+02  2.0645E-03  1.2347E-03  7.6028E-04  4.6088E-04
  2.5000E+02  2.0305E-03  1.2246E-03  7.3479E-04  4.4929E-04
  2.7000E+02  1.9455E-03  1.1821E-03  7.2822E-04  4.4273E-04
  2.9000E+02  1.8760E-03  1.1590E-03  7.0813E-04  4.2380E-04
  3.1000E+02  1.8435E-03  1.1223E-03  6.8997E-04  4.1684E-04
  3.3000E+02  1.7616E-03  1.0987E-03  6.6602E-04  3.9946E-04
  3.5000E+02  1.6936E-03  1.0419E-03  6.3936E-04  3.8462E-04
  3.7000E+02  1.6504E-03  1.0122E-03  6.3318E-04  3.7535E-04
  3.9000E+02  1.5561E-03  9.7122E-04  5.8644E-04  3.6546E-04
  4.1000E+02  1.5082E-03  9.3374E-04  5.5940E-04  3.5264E-04
  4.3000E+02  1.4352E-03  8.9897E-04  5.5051E-04  3.4197E-04
  4.5000E+02  1.3745E-03  8.5648E-04  5.2733E-04  3.2497E-04
  4.7000E+02  1.3150E-03  8.2480E-04  5.0840E-04  3.0674E-04
  4.9000E+02  1.2335E-03  7.7496E-04  4.9797E-04  3.0164E-04
  5.1000E+02  1.1937E-03  7.5951E-04  4.6745E-04  2.8727E-04
  5.3000E+02  1.1524E-03  7.1663E-04  4.4427E-04  2.7413E-04
  5.5000E+02  1.0829E-03  6.6988E-04  4.0989E-04  2.6316E-04
  5.7000E+02  1.0238E-03  6.6023E-04  3.8748E-04  2.5451E-04
  5.9000E+02  9.6735E-04  6.1657E-04  3.7226E-04  2.4524E-04
  6.1000E+02  9.1211E-04  5.9339E-04  3.6577E-04  2.2546E-04
  6.3000E+02  8.7309E-04  5.6249E-04  3.5418E-04  2.1711E-04
  6.5000E+02  8.1823E-04  5.3274E-04  3.4135E-04  2.1124E-04
  6.7000E+02  7.7149E-04  5.0531E-04  3.2745E-04  2.0243E-04
  6.9000E+02  7.2976E-04  4.8020E-04  3.0921E-04  1.8899E-04
  7.1000E+02  6.8379E-04  4.5393E-04  2.8912E-04  1.8234E-04
  7.3000E+02  6.4864E-04  4.2650E-04  2.7908E-04  1.7493E-04
  7.5000E+02  6.1464E-04  4.0178E-04  2.6023E-04  1.6596E-04
  7.7000E+02  5.6944E-04  3.9212E-04  2.4817E-04  1.5700E-04
  7.9000E+02  5.4008E-04  3.6314E-04  2.3844E-04  1.5028E-04
  8.1000E+02  5.0376E-04  3.4738E-04  2.2592E-04  1.4054E-04
  8.3000E+02  4.6861E-04  3.2915E-04  2.1124E-04  1.3212E-04
  8.5000E+02  4.4620E-04  3.0968E-04  1.9903E-04  1.2246E-04
  8.7000E+02  4.2341E-04  2.9500E-04  1.8621E-04  1.1891E-04
  8.9000E+02  3.8601E-04  2.7692E-04  1.7786E-04  1.1454E-04
  9.1000E+02  3.6855E-04  2.5621E-04  1.7307E-04  1.1203E-04
  9.3000E+02  3.4027E-04  2.4447E-04  1.6195E-04  1.0597E-04
  9.5000E+02  3.1787E-04  2.3040E-04  1.5325E-04  1.0172E-04
  9.7000E+02  2.9438E-04  2.1402E-04  1.4526E-04  9.5615E-05
  9.9000E+02  2.7429E-04  2.0398E-04  1.3892E-04  8.8584E-05
  1.0100E+03  2.4926E-04  1.9069E-04  1.3143E-04  8.7039E-05
  1.0300E+03  2.4014E-04  1.7941E-04  1.2161E-04  7.9119E-05
  1.0500E+03  2.2190E-04  1.7075E-04  1.1632E-04  7.7805E-05
  1.0700E+03  2.0305E-04  1.5824E-04  1.0952E-04  7.2899E-05
  1.0900E+03  1.9223E-04  1.4738E-04  1.0346E-04  6.7182E-05
  1.1100E+03  1.7941E-04  1.4248E-04  9.8049E-05  6.7606E-05
  1.1300E+03  1.6519E-04  1.3344E-04  9.4147E-05  6.0575E-05
  1.1500E+03  1.5561E-04  1.2254E-04  8.7618E-05  5.7137E-05
  1.1700E+03  1.4329E-04  1.1501E-04  8.3832E-05  5.3892E-05
  1.1900E+03  1.3050E-04  1.0693E-04  7.7883E-05  5.2385E-05
  1.2100E+03  1.2161E-04  1.0214E-04  7.2204E-05  4.8213E-05
  1.2300E+03  1.1227E-04  9.3065E-05  6.7993E-05  4.5354E-05
  1.2500E+03  1.0550E-04  8.8197E-05  6.5404E-05  4.4350E-05
  1.2700E+03  9.7585E-05  7.7960E-05  6.1039E-05  4.1221E-05
  1.2900E+03  8.9009E-05  7.4483E-05  5.5785E-05  4.0100E-05
  1.3100E+03  8.2828E-05  7.2745E-05  5.3197E-05  3.7612E-05
  1.3300E+03  7.8848E-05  6.7027E-05  4.9797E-05  3.4352E-05
  1.3500E+03  7.1663E-05  6.2082E-05  4.7440E-05  3.2575E-05
  1.3700E+03  6.6602E-05  5.9262E-05  4.5818E-05  3.0226E-05
  1.3900E+03  6.2198E-05  5.4008E-05  4.1491E-05  2.9407E-05
  1.4100E+03  5.6480E-05  5.0261E-05  3.9907E-05  2.7506E-05
  1.4300E+03  5.1613E-05  4.7595E-05  3.7102E-05  2.5745E-05
  1.4500E+03  4.9063E-05  4.4891E-05  3.5186E-05  2.4246E-05
  1.4700E+03  4.5741E-05  4.0796E-05  3.3131E-05  2.2546E-05
  1.4900E+03  4.1684E-05  3.7504E-05  3.0751E-05  2.1603E-05
  1.5100E+03  3.9598E-05  3.6021E-05  2.7645E-05  1.9702E-05
  1.5300E+03  3.5325E-05  3.1014E-05  2.6564E-05  1.8574E-05
  1.5500E+03  3.3965E-05  3.0859E-05  2.4508E-05  1.7585E-05
  1.5700E+03  3.0921E-05  2.8712E-05  2.3056E-05  1.5916E-05
  1.5900E+03  2.8511E-05  2.6347E-05  2.1603E-05  1.5437E-05
  1.6100E+03  2.5482E-05  2.4137E-05  2.0521E-05  1.5210E-05
  1.6300E+03  2.3566E-05  2.3597E-05  1.9532E-05  1.4163E-05
  1.6500E+03  2.2144E-05  2.1835E-05  1.7601E-05  1.2942E-05
  1.6700E+03  2.0259E-05  1.9502E-05  1.5731E-05  1.2308E-05
  1.6900E+03  1.8389E-05  1.8281E-05  1.4684E-05  1.1609E-05
  1.7100E+03  1.7106E-05  1.7385E-05  1.4356E-05  1.0701E-05
  1.7300E+03  1.5808E-05  1.5932E-05  1.3487E-05  1.0052E-05
  1.7500E+03  1.4240E-05  1.4595E-05  1.2702E-05  9.7006E-06
  1.7700E+03  1.3058E-05  1.3657E-05  1.1265E-05  8.6305E-06
  1.7900E+03  1.2111E-05  1.2219E-05  1.1099E-05  7.9351E-06
  1.8100E+03  1.1482E-05  1.1702E-05  1.0006E-05  7.7226E-06
  1.8300E+03  1.0639E-05  1.0836E-05  9.5035E-06  7.3710E-06
  1.8500E+03  9.8358E-06  1.0156E-05  8.8082E-06  6.8186E-06
  1.8700E+03  8.7773E-06  9.1327E-06  7.9698E-06  6.3550E-06
  1.8900E+03  8.0046E-06  8.4296E-06  7.7303E-06  5.9339E-06
  1.9100E+03  7.4638E-06  8.3484E-06  7.1045E-06  5.5592E-06
  1.9300E+03  7.1470E-06  7.3247E-06  6.6061E-06  5.1999E-06
  1.9500E+03  6.3125E-06  6.7220E-06  6.1194E-06  4.7827E-06
  1.9700E+03  5.6442E-06  6.2584E-06  5.6635E-06  4.6861E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-09-10-best.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   9.125   9.375   9.625   9.875
  1.0000E+01  1.1864E-04  6.3705E-05  4.0409E-05  3.2559E-05
  3.0000E+01  2.7460E-04  1.5747E-04  8.6923E-05  5.8296E-05
  5.0000E+01  3.5325E-04  1.9208E-04  1.2289E-04  7.5333E-05
  7.0000E+01  4.0255E-04  2.1279E-04  1.4027E-04  8.5223E-05
  9.0000E+01  4.2611E-04  2.1928E-04  1.5654E-04  9.6040E-05
  1.1000E+02  4.4002E-04  2.3782E-04  1.7446E-04  9.8203E-05
  1.3000E+02  4.8522E-04  2.6981E-04  1.7694E-04  1.0284E-04
  1.5000E+02  4.7981E-04  2.6672E-04  1.7369E-04  1.0805E-04
  1.7000E+02  4.8638E-04  2.8603E-04  1.7415E-04  1.0350E-04
  1.9000E+02  4.8136E-04  2.9330E-04  1.7802E-04  1.1165E-04
  2.1000E+02  4.9604E-04  2.9144E-04  1.6952E-04  1.0910E-04
  2.3000E+02  4.7325E-04  2.7429E-04  1.7647E-04  1.0512E-04
  2.5000E+02  4.5663E-04  2.7104E-04  1.7354E-04  1.0361E-04
  2.7000E+02  4.6050E-04  2.7553E-04  1.6226E-04  9.6697E-05
  2.9000E+02  4.3268E-04  2.6208E-04  1.5731E-04  9.9942E-05
  3.1000E+02  4.2727E-04  2.5389E-04  1.5128E-04  9.0438E-05
  3.3000E+02  4.1568E-04  2.5003E-04  1.4742E-04  9.2717E-05
  3.5000E+02  3.8941E-04  2.4477E-04  1.4503E-04  9.0052E-05
  3.7000E+02  3.7999E-04  2.3365E-04  1.4031E-04  8.5995E-05
  3.9000E+02  3.6948E-04  2.3581E-04  1.3730E-04  8.1514E-05
  4.1000E+02  3.5882E-04  2.1727E-04  1.3127E-04  8.2364E-05
  4.3000E+02  3.4924E-04  2.0970E-04  1.2517E-04  7.7574E-05
  4.5000E+02  3.3456E-04  1.9857E-04  1.2134E-04  7.6376E-05
  4.7000E+02  3.2559E-04  1.9084E-04  1.1621E-04  7.3363E-05
  4.9000E+02  3.1570E-04  1.8513E-04  1.1644E-04  7.1702E-05
  5.1000E+02  3.0427E-04  1.7879E-04  1.1149E-04  6.9229E-05
  5.3000E+02  2.8155E-04  1.6736E-04  1.0404E-04  6.5211E-05
  5.5000E+02  2.7800E-04  1.6102E-04  9.8512E-05  6.2816E-05
  5.7000E+02  2.6656E-04  1.5793E-04  9.6503E-05  6.0112E-05
  5.9000E+02  2.5853E-04  1.5468E-04  9.1597E-05  5.9301E-05
  6.1000E+02  2.4323E-04  1.5136E-04  9.0747E-05  5.6635E-05
  6.3000E+02  2.2422E-04  1.4109E-04  8.3832E-05  5.2772E-05
  6.5000E+02  2.2175E-04  1.3610E-04  7.7187E-05  5.0531E-05
  6.7000E+02  2.1294E-04  1.3011E-04  7.5063E-05  4.7518E-05
  6.9000E+02  2.0413E-04  1.2239E-04  7.4638E-05  4.3461E-05
  7.1000E+02  1.8451E-04  1.1400E-04  6.9847E-05  4.3577E-05
  7.3000E+02  1.7663E-04  1.0863E-04  6.9924E-05  3.9366E-05
  7.5000E+02  1.7848E-04  1.0485E-04  6.1618E-05  3.8277E-05
  7.7000E+02  1.6535E-04  1.0021E-04  6.2198E-05  3.7319E-05
  7.9000E+02  1.5360E-04  9.4417E-05  5.9610E-05  3.5032E-05
  8.1000E+02  1.4584E-04  9.1327E-05  5.5862E-05  3.3564E-05
  8.3000E+02  1.3684E-04  8.8622E-05  5.1999E-05  3.4166E-05
  8.5000E+02  1.3815E-04  8.5223E-05  5.2772E-05  3.1153E-05
  8.7000E+02  1.2980E-04  8.1128E-05  5.0338E-05  3.1462E-05
  8.9000E+02  1.2173E-04  7.4483E-05  4.6822E-05  2.9005E-05
  9.1000E+02  1.1636E-04  7.0504E-05  4.4079E-05  2.8820E-05
  9.3000E+02  1.1153E-04  7.0890E-05  4.3616E-05  2.6919E-05
  9.5000E+02  1.0415E-04  6.4709E-05  4.0332E-05  2.6424E-05
  9.7000E+02  1.0037E-04  6.2546E-05  3.8601E-05  2.3782E-05
  9.9000E+02  9.9439E-05  5.7910E-05  3.6948E-05  2.2901E-05
  1.0100E+03  9.3142E-05  5.6480E-05  3.4908E-05  2.0753E-05
  1.0300E+03  8.8468E-05  5.3660E-05  3.2729E-05  1.9007E-05
  1.0500E+03  8.4682E-05  5.2694E-05  3.0767E-05  1.7678E-05
  1.0700E+03  8.0587E-05  4.8677E-05  3.0272E-05  1.8404E-05
  1.0900E+03  7.1508E-05  4.5393E-05  2.8001E-05  1.6519E-05
  1.1100E+03  6.7877E-05  4.3191E-05  2.6394E-05  1.6596E-05
  1.1300E+03  6.5443E-05  4.0757E-05  2.6641E-05  1.4588E-05
  1.1500E+03  6.3009E-05  3.9134E-05  2.4508E-05  1.5275E-05
  1.1700E+03  5.9803E-05  3.8030E-05  2.3164E-05  1.3649E-05
  1.1900E+03  5.8412E-05  3.7180E-05  2.1325E-05  1.3769E-05
  1.2100E+03  5.3003E-05  3.4089E-05  2.0290E-05  1.2347E-05
  1.2300E+03  4.9488E-05  3.3780E-05  1.8574E-05  1.1211E-05
  1.2500E+03  4.7402E-05  3.1354E-05  1.8760E-05  1.1176E-05
  1.2700E+03  4.6861E-05  2.9469E-05  1.6905E-05  1.1033E-05
  1.2900E+03  4.5393E-05  2.8202E-05  1.6318E-05  1.0183E-05
  1.3100E+03  4.1337E-05  2.5204E-05  1.5839E-05  9.7894E-06
  1.3300E+03  4.0100E-05  2.3937E-05  1.5337E-05  8.9241E-06
  1.3500E+03  3.6608E-05  2.3179E-05  1.4008E-05  8.7927E-06
  1.3700E+03  3.4135E-05  2.1773E-05  1.4058E-05  8.1900E-06
  1.3900E+03  3.4414E-05  2.1140E-05  1.2366E-05  7.5565E-06
  1.4100E+03  3.1864E-05  1.9301E-05  1.1876E-05  7.2397E-06
  1.4300E+03  2.8866E-05  1.8559E-05  1.1771E-05  7.1508E-06
  1.4500E+03  2.6085E-05  1.7632E-05  1.1060E-05  6.5482E-06
  1.4700E+03  2.5065E-05  1.6148E-05  1.0199E-05  5.8991E-06
  1.4900E+03  2.4168E-05  1.4626E-05  9.0863E-06  5.6326E-06
  1.5100E+03  2.3288E-05  1.4163E-05  9.1636E-06  5.2772E-06
  1.5300E+03  2.1789E-05  1.3212E-05  8.4914E-06  5.4162E-06
  1.5500E+03  1.9641E-05  1.2285E-05  8.4489E-06  4.8677E-06
  1.5700E+03  1.9100E-05  1.1999E-05  7.6724E-06  4.6359E-06
  1.5900E+03  1.7848E-05  1.1397E-05  6.9693E-06  4.2032E-06
  1.6100E+03  1.6967E-05  1.0844E-05  7.0349E-06  4.2264E-06
  1.6300E+03  1.6797E-05  1.0060E-05  6.7027E-06  4.0603E-06
  1.6500E+03  1.5403E-05  9.6465E-06  6.0846E-06  3.8261E-06
  1.6700E+03  1.4707E-05  9.4495E-06  5.5630E-06  3.5773E-06
  1.6900E+03  1.3792E-05  9.1558E-06  5.1420E-06  3.1447E-06
  1.7100E+03  1.3398E-05  8.4682E-06  5.2501E-06  3.2065E-06
  1.7300E+03  1.2258E-05  7.6878E-06  4.9102E-06  2.9762E-06
  1.7500E+03  1.1725E-05  7.3633E-06  4.5045E-06  2.7058E-06
  1.7700E+03  1.0821E-05  7.0620E-06  4.0950E-06  2.5219E-06
  1.7900E+03  9.7817E-06  6.4825E-06  3.6902E-06  2.2716E-06
  1.8100E+03  9.4610E-06  5.8605E-06  3.4491E-06  2.3164E-06
  1.8300E+03  8.6652E-06  5.8296E-06  3.4815E-06  2.0939E-06
  1.8500E+03  8.1244E-06  5.0956E-06  3.0829E-06  2.1866E-06
  1.8700E+03  7.7728E-06  4.7672E-06  3.1709E-06  1.9965E-06
  1.8900E+03  7.6337E-06  4.6088E-06  2.7073E-06  1.8466E-06
  1.9100E+03  7.0504E-06  4.3925E-06  2.7243E-06  1.5978E-06
  1.9300E+03  6.4709E-06  4.0293E-06  2.3720E-06  1.6318E-06
  1.9500E+03  6.4052E-06  3.8509E-06  2.3797E-06  1.5607E-06
  1.9700E+03  6.1000E-06  3.5773E-06  2.1696E-06  1.4325E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-09-10-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,   9.125   9.375   9.625   9.875
  1.0000E+01  7.4135E-05  4.2766E-05  2.4261E-05  1.9996E-05
  3.0000E+01  1.5349E-04  9.6619E-05  6.5018E-05  3.5016E-05
  5.0000E+01  2.2082E-04  1.3243E-04  7.5217E-05  4.6359E-05
  7.0000E+01  2.4709E-04  1.5202E-04  9.0322E-05  5.4394E-05
  9.0000E+01  2.6224E-04  1.6875E-04  1.0021E-04  5.6867E-05
  1.1000E+02  2.8062E-04  1.7524E-04  1.0485E-04  6.3550E-05
  1.3000E+02  2.8959E-04  1.7771E-04  1.0832E-04  6.4207E-05
  1.5000E+02  2.9716E-04  1.8234E-04  1.0836E-04  6.5327E-05
  1.7000E+02  2.8232E-04  1.8559E-04  1.0883E-04  6.7684E-05
  1.9000E+02  2.8990E-04  1.7894E-04  1.0968E-04  6.9461E-05
  2.1000E+02  2.8062E-04  1.7585E-04  1.0612E-04  6.5443E-05
  2.3000E+02  2.8449E-04  1.7245E-04  1.0431E-04  6.3821E-05
  2.5000E+02  2.6811E-04  1.6736E-04  1.0129E-04  6.1966E-05
  2.7000E+02  2.6625E-04  1.6411E-04  1.0183E-04  6.1425E-05
  2.9000E+02  2.6857E-04  1.5793E-04  9.6156E-05  6.0189E-05
  3.1000E+02  2.5575E-04  1.5484E-04  9.0129E-05  5.8026E-05
  3.3000E+02  2.3550E-04  1.4866E-04  9.1095E-05  5.4703E-05
  3.5000E+02  2.3967E-04  1.4182E-04  8.9395E-05  5.2038E-05
  3.7000E+02  2.2453E-04  1.3533E-04  8.6961E-05  4.8831E-05
  3.9000E+02  2.2345E-04  1.3459E-04  8.4643E-05  4.8020E-05
  4.1000E+02  2.1217E-04  1.2965E-04  7.8694E-05  4.6359E-05
  4.3000E+02  2.1062E-04  1.2301E-04  7.4792E-05  4.6475E-05
  4.5000E+02  1.9502E-04  1.1791E-04  7.4715E-05  4.2805E-05
  4.7000E+02  1.8667E-04  1.1389E-04  6.9886E-05  4.2534E-05
  4.9000E+02  1.8621E-04  1.0825E-04  6.7529E-05  4.0409E-05
  5.1000E+02  1.7740E-04  1.0272E-04  6.4902E-05  3.9096E-05
  5.3000E+02  1.6736E-04  9.9439E-05  6.2043E-05  3.7149E-05
  5.5000E+02  1.5932E-04  9.5383E-05  5.9919E-05  3.6160E-05
  5.7000E+02  1.5329E-04  9.1945E-05  5.7099E-05  3.5928E-05
  5.9000E+02  1.4603E-04  9.0052E-05  5.5476E-05  3.3023E-05
  6.1000E+02  1.4081E-04  8.5416E-05  5.0106E-05  3.1076E-05
  6.3000E+02  1.3459E-04  8.0239E-05  4.7286E-05  3.0489E-05
  6.5000E+02  1.2950E-04  7.7805E-05  4.5702E-05  3.0164E-05
  6.7000E+02  1.2297E-04  7.5063E-05  4.3770E-05  2.8789E-05
  6.9000E+02  1.1991E-04  7.1547E-05  4.2959E-05  2.6904E-05
  7.1000E+02  1.1304E-04  6.8263E-05  4.1375E-05  2.5204E-05
  7.3000E+02  1.0655E-04  6.6254E-05  4.0023E-05  2.4354E-05
  7.5000E+02  9.8821E-05  6.2777E-05  3.8246E-05  2.2963E-05
  7.7000E+02  9.2756E-05  6.0575E-05  3.5959E-05  2.2747E-05
  7.9000E+02  9.0747E-05  5.8914E-05  3.5372E-05  2.0521E-05
  8.1000E+02  8.7463E-05  5.5051E-05  3.3687E-05  1.8822E-05
  8.3000E+02  8.3755E-05  5.1497E-05  3.1539E-05  1.8868E-05
  8.5000E+02  7.8462E-05  4.9218E-05  3.0751E-05  1.7616E-05
  8.7000E+02  7.7805E-05  4.8484E-05  2.9361E-05  1.7091E-05
  8.9000E+02  7.4174E-05  4.3345E-05  2.7583E-05  1.5978E-05
  9.1000E+02  6.8765E-05  4.2186E-05  2.5868E-05  1.5947E-05
  9.3000E+02  6.7375E-05  4.1105E-05  2.4601E-05  1.4823E-05
  9.5000E+02  6.1503E-05  3.8632E-05  2.3102E-05  1.4618E-05
  9.7000E+02  5.7408E-05  3.5681E-05  2.2639E-05  1.3962E-05
  9.9000E+02  5.6596E-05  3.5495E-05  2.0800E-05  1.3038E-05
  1.0100E+03  5.2849E-05  3.3517E-05  2.0676E-05  1.1845E-05
  1.0300E+03  5.1304E-05  3.1308E-05  1.8976E-05  1.1493E-05
  1.0500E+03  4.8638E-05  3.0566E-05  1.8126E-05  1.1335E-05
  1.0700E+03  4.6668E-05  2.7908E-05  1.7338E-05  1.0848E-05
  1.0900E+03  4.4388E-05  2.7012E-05  1.6766E-05  1.0257E-05
  1.1100E+03  4.2225E-05  2.5621E-05  1.5530E-05  9.2331E-06
  1.1300E+03  3.8540E-05  2.4709E-05  1.4862E-05  9.3722E-06
  1.1500E+03  3.7396E-05  2.2453E-05  1.4425E-05  8.4450E-06
  1.1700E+03  3.5063E-05  2.2252E-05  1.3490E-05  8.1244E-06
  1.1900E+03  3.3842E-05  2.1526E-05  1.2633E-05  7.6531E-06
  1.2100E+03  3.1138E-05  2.0027E-05  1.2443E-05  7.3865E-06
  1.2300E+03  2.9654E-05  1.8760E-05  1.1764E-05  7.0349E-06
  1.2500E+03  2.7491E-05  1.8312E-05  1.1049E-05  6.5482E-06
  1.2700E+03  2.5775E-05  1.7385E-05  1.0315E-05  6.5134E-06
  1.2900E+03  2.5266E-05  1.6071E-05  1.0419E-05  6.1000E-06
  1.3100E+03  2.3906E-05  1.4819E-05  9.6619E-06  5.5206E-06
  1.3300E+03  2.2716E-05  1.4054E-05  8.9936E-06  5.7176E-06
  1.3500E+03  2.1789E-05  1.3282E-05  8.2055E-06  5.3158E-06
  1.3700E+03  2.0676E-05  1.2420E-05  8.2789E-06  4.9411E-06
  1.3900E+03  1.9162E-05  1.1876E-05  7.9969E-06  4.3886E-06
  1.4100E+03  1.8173E-05  1.1524E-05  7.0852E-06  4.5663E-06
  1.4300E+03  1.6983E-05  1.1416E-05  6.7800E-06  4.2843E-06
  1.4500E+03  1.6550E-05  1.0431E-05  6.2275E-06  4.0796E-06
  1.4700E+03  1.5078E-05  1.0010E-05  6.3164E-06  3.7411E-06
  1.4900E+03  1.3962E-05  9.4263E-06  5.6751E-06  3.5619E-06
  1.5100E+03  1.3595E-05  9.1172E-06  5.4510E-06  3.3950E-06
  1.5300E+03  1.2440E-05  8.2171E-06  5.1458E-06  3.2111E-06
  1.5500E+03  1.1636E-05  7.6492E-06  4.6938E-06  2.9840E-06
  1.5700E+03  1.1053E-05  7.2320E-06  4.6281E-06  2.9577E-06
  1.5900E+03  1.0199E-05  6.7568E-06  4.4466E-06  2.7058E-06
  1.6100E+03  9.8860E-06  6.6254E-06  4.0255E-06  2.6394E-06
  1.6300E+03  9.4842E-06  6.1812E-06  3.9984E-06  2.4663E-06
  1.6500E+03  8.9279E-06  5.9957E-06  3.6592E-06  2.1959E-06
  1.6700E+03  8.2441E-06  5.7176E-06  3.4151E-06  2.0552E-06
  1.6900E+03  7.7883E-06  5.0686E-06  3.3131E-06  1.9656E-06
  1.7100E+03  7.4019E-06  4.6668E-06  3.0241E-06  1.8111E-06
  1.7300E+03  7.0813E-06  4.4466E-06  2.8634E-06  1.8374E-06
  1.7500E+03  6.5173E-06  4.4891E-06  2.8526E-06  1.7585E-06
  1.7700E+03  6.0807E-06  4.0873E-06  2.6069E-06  1.6210E-06
  1.7900E+03  5.7717E-06  3.8493E-06  2.5405E-06  1.4993E-06
  1.8100E+03  5.3467E-06  3.6083E-06  2.2669E-06  1.4476E-06
  1.8300E+03  5.1729E-06  3.4120E-06  2.1047E-06  1.3085E-06
  1.8500E+03  4.7247E-06  3.1292E-06  1.9826E-06  1.2366E-06
  1.8700E+03  4.6011E-06  2.8217E-06  1.8729E-06  1.1752E-06
  1.8900E+03  4.1221E-06  2.8402E-06  1.8435E-06  1.0879E-06
  1.9100E+03  3.9328E-06  2.7012E-06  1.6241E-06  1.1018E-06
  1.9300E+03  3.5789E-06  2.2978E-06  1.5592E-06  1.0087E-06
  1.9500E+03  3.5248E-06  2.3859E-06  1.5125E-06  9.4379E-07
  1.9700E+03  3.1261E-06  2.1881E-06  1.4541E-06  8.4334E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-10-11-best.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,  10.125  10.375  10.625  10.875
  1.0000E+01  1.4062E-05  9.2370E-06  3.7844E-06  6.7954E-07
  3.0000E+01  3.7659E-05  1.8806E-05  5.5206E-06  9.4301E-06
  5.0000E+01  4.3964E-05  2.6888E-05  1.6813E-05  8.2673E-06
  7.0000E+01  5.1265E-05  2.9639E-05  1.9888E-05  8.8932E-06
  9.0000E+01  6.0228E-05  3.0071E-05  2.0954E-05  1.3908E-05
  1.1000E+02  6.1425E-05  4.1259E-05  2.4586E-05  1.1381E-05
  1.3000E+02  6.5907E-05  3.4630E-05  2.2129E-05  1.5163E-05
  1.5000E+02  6.4439E-05  3.0813E-05  2.5358E-05  1.4016E-05
  1.7000E+02  6.0653E-05  4.1800E-05  2.4586E-05  1.3641E-05
  1.9000E+02  6.4014E-05  3.9096E-05  2.5312E-05  1.1999E-05
  2.1000E+02  6.5366E-05  4.1723E-05  2.4091E-05  1.5577E-05
  2.3000E+02  6.7761E-05  3.7195E-05  2.2190E-05  1.2926E-05
  2.5000E+02  6.4632E-05  4.0100E-05  2.1294E-05  1.3208E-05
  2.7000E+02  6.2855E-05  3.2729E-05  2.1294E-05  1.2378E-05
  2.9000E+02  6.8765E-05  3.4058E-05  2.4709E-05  1.2277E-05
  3.1000E+02  6.4670E-05  3.4815E-05  2.0676E-05  1.3823E-05
  3.3000E+02  5.9957E-05  4.4002E-05  2.1835E-05  1.1350E-05
  3.5000E+02  5.5824E-05  3.3842E-05  2.2639E-05  1.3027E-05
  3.7000E+02  5.2385E-05  3.4970E-05  2.1418E-05  1.2212E-05
  3.9000E+02  5.0454E-05  2.9299E-05  1.6720E-05  7.6569E-06
  4.1000E+02  4.9256E-05  3.0829E-05  1.8420E-05  1.0863E-05
  4.3000E+02  4.8368E-05  2.5745E-05  1.7431E-05  9.5808E-06
  4.5000E+02  4.6629E-05  2.6873E-05  1.4557E-05  1.5051E-05
  4.7000E+02  4.2071E-05  2.6224E-05  1.4738E-05  7.9042E-06
  4.9000E+02  3.9057E-05  2.7290E-05  1.8590E-05  1.0724E-05
  5.1000E+02  4.0139E-05  2.0351E-05  1.3108E-05  1.0261E-05
  5.3000E+02  3.7721E-05  2.2391E-05  1.4993E-05  8.1746E-06
  5.5000E+02  3.6299E-05  2.0212E-05  1.3757E-05  1.0566E-05
  5.7000E+02  3.6330E-05  2.2268E-05  1.3266E-05  8.6961E-06
  5.9000E+02  3.2096E-05  1.8404E-05  1.2308E-05  7.2474E-06
  6.1000E+02  3.2188E-05  2.0460E-05  1.2019E-05  7.1354E-06
  6.3000E+02  3.1029E-05  2.1480E-05  1.0581E-05  7.0465E-06
  6.5000E+02  3.3286E-05  1.8188E-05  1.0477E-05  6.6486E-06
  6.7000E+02  2.8109E-05  1.6828E-05  1.0759E-05  6.6370E-06
  6.9000E+02  2.8356E-05  1.6133E-05  1.0485E-05  5.7562E-06
  7.1000E+02  2.8511E-05  1.5963E-05  1.0597E-05  5.7523E-06
  7.3000E+02  2.3488E-05  1.4993E-05  1.0438E-05  5.4240E-06
  7.5000E+02  2.2407E-05  1.4367E-05  8.1785E-06  5.3390E-06
  7.7000E+02  2.3349E-05  1.4398E-05  1.0091E-05  5.2656E-06
  7.9000E+02  2.0877E-05  1.3065E-05  8.3291E-06  3.5557E-06
  8.1000E+02  2.1340E-05  1.4526E-05  1.0655E-05  3.6036E-06
  8.3000E+02  1.9656E-05  1.1891E-05  6.9847E-06  4.6436E-06
  8.5000E+02  1.9053E-05  1.2076E-05  5.9725E-06  4.0873E-06
  8.7000E+02  1.7338E-05  1.0975E-05  7.2860E-06  4.4041E-06
  8.9000E+02  1.7632E-05  1.2235E-05  5.8953E-06  4.1182E-06
  9.1000E+02  1.6148E-05  1.0280E-05  6.8727E-06  3.6994E-06
  9.3000E+02  1.4870E-05  8.9202E-06  5.3081E-06  3.2714E-06
  9.5000E+02  1.5731E-05  8.2209E-06  5.3235E-06  3.1493E-06
  9.7000E+02  1.4047E-05  7.9428E-06  5.0531E-06  3.1586E-06
  9.9000E+02  1.4479E-05  8.4952E-06  4.8599E-06  3.1632E-06
  1.0100E+03  1.2722E-05  8.0548E-06  5.0647E-06  2.6363E-06
  1.0300E+03  1.2540E-05  7.4251E-06  4.6050E-06  2.2932E-06
  1.0500E+03  1.2235E-05  6.4979E-06  4.2071E-06  2.5853E-06
  1.0700E+03  1.0392E-05  7.3092E-06  3.9637E-06  2.2020E-06
  1.0900E+03  1.1188E-05  5.9223E-06  4.1182E-06  2.1572E-06
  1.1100E+03  1.0690E-05  5.7446E-06  3.5773E-06  1.4947E-06
  1.1300E+03  1.0265E-05  5.7292E-06  3.5279E-06  1.8451E-06
  1.1500E+03  9.2640E-06  5.1729E-06  3.4584E-06  1.7925E-06
  1.1700E+03  8.5686E-06  4.4157E-06  3.0334E-06  2.1310E-06
  1.1900E+03  8.4721E-06  4.4273E-06  2.6486E-06  1.7755E-06
  1.2100E+03  8.2016E-06  4.8213E-06  3.1787E-06  1.8018E-06
  1.2300E+03  7.5565E-06  4.3886E-06  2.7259E-06  1.8574E-06
  1.2500E+03  6.6293E-06  3.7643E-06  2.5235E-06  1.3892E-06
  1.2700E+03  6.4902E-06  3.4908E-06  2.4029E-06  1.4541E-06
  1.2900E+03  6.0884E-06  4.1452E-06  1.7477E-06  1.4217E-06
  1.3100E+03  6.3627E-06  3.4074E-06  2.1727E-06  1.3065E-06
  1.3300E+03  5.2810E-06  3.3996E-06  2.3937E-06  1.4850E-06
  1.3500E+03  4.8561E-06  3.0365E-06  1.9502E-06  1.2602E-06
  1.3700E+03  4.5509E-06  3.3703E-06  1.8713E-06  1.1791E-06
  1.3900E+03  5.0067E-06  2.4694E-06  1.7230E-06  1.2243E-06
  1.4100E+03  3.7597E-06  2.7336E-06  1.4831E-06  9.6697E-07
  1.4300E+03  4.5741E-06  2.2252E-06  1.2733E-06  1.0632E-06
  1.4500E+03  3.7751E-06  2.1232E-06  1.5445E-06  8.8275E-07
  1.4700E+03  3.6932E-06  2.2036E-06  1.6426E-06  7.1277E-07
  1.4900E+03  3.6902E-06  2.1031E-06  1.3931E-06  1.0539E-06
  1.5100E+03  3.3347E-06  2.0769E-06  1.2100E-06  5.8412E-07
  1.5300E+03  3.5959E-06  1.8806E-06  1.1686E-06  7.4908E-07
  1.5500E+03  3.2667E-06  1.4584E-06  1.2196E-06  8.4218E-07
  1.5700E+03  2.6764E-06  1.9981E-06  9.9015E-07  6.2391E-07
  1.5900E+03  2.7444E-06  1.3803E-06  1.2382E-06  6.2391E-07
  1.6100E+03  2.3890E-06  1.4920E-06  9.3220E-07  7.0658E-07
  1.6300E+03  2.3118E-06  1.4827E-06  8.0510E-07  7.4985E-07
  1.6500E+03  2.3998E-06  1.2714E-06  8.3446E-07  6.3164E-07
  1.6700E+03  1.9610E-06  1.3398E-06  9.7276E-07  5.2617E-07
  1.6900E+03  2.3071E-06  1.4545E-06  8.0046E-07  5.0531E-07
  1.7100E+03  1.7385E-06  9.8590E-07  7.5178E-07  4.4466E-07
  1.7300E+03  1.6859E-06  1.1675E-06  8.0935E-07  3.0025E-07
  1.7500E+03  1.6396E-06  1.0964E-06  6.2739E-07  3.1756E-07
  1.7700E+03  1.7555E-06  1.0446E-06  6.4941E-07  3.2420E-07
  1.7900E+03  1.5638E-06  9.1288E-07  5.9610E-07  2.9979E-07
  1.8100E+03  1.4306E-06  6.8418E-07  4.9565E-07  3.4985E-07
  1.8300E+03  1.2567E-06  7.7149E-07  5.0415E-07  2.6703E-07
  1.8500E+03  1.1485E-06  6.7529E-07  5.0067E-07  2.4539E-07
  1.8700E+03  1.1300E-06  7.4985E-07  5.5708E-07  3.0566E-07
  1.8900E+03  9.7701E-07  8.2287E-07  3.3270E-07  2.4524E-07
  1.9100E+03  1.0508E-06  6.5868E-07  3.7350E-07  2.0104E-07
  1.9300E+03  9.3142E-07  5.7176E-07  3.6175E-07  2.0491E-07
  1.9500E+03  1.1505E-06  5.4317E-07  4.0023E-07  1.9811E-07
  1.9700E+03  8.8584E-07  6.2121E-07  2.6471E-07  2.6641E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-10-11-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,  10.125  10.375  10.625  10.875
  1.0000E+01  9.9980E-06  5.5090E-06  3.3826E-06  2.7831E-06
  3.0000E+01  2.6486E-05  1.5001E-05  8.3600E-06  5.5862E-06
  5.0000E+01  2.9283E-05  1.5403E-05  1.1234E-05  6.1039E-06
  7.0000E+01  3.3595E-05  2.1495E-05  1.2173E-05  7.5101E-06
  9.0000E+01  3.4553E-05  2.0460E-05  1.2467E-05  8.4875E-06
  1.1000E+02  3.6902E-05  2.4323E-05  1.4781E-05  9.0902E-06
  1.3000E+02  3.7628E-05  2.3473E-05  1.4638E-05  7.8076E-06
  1.5000E+02  3.8107E-05  2.6826E-05  1.4966E-05  9.6581E-06
  1.7000E+02  3.8478E-05  2.5575E-05  1.4031E-05  8.7541E-06
  1.9000E+02  3.7473E-05  2.3782E-05  1.4294E-05  9.1945E-06
  2.1000E+02  3.6824E-05  2.3906E-05  1.4808E-05  8.3214E-06
  2.3000E+02  3.7118E-05  2.3118E-05  1.4657E-05  8.2171E-06
  2.5000E+02  3.4800E-05  2.2530E-05  1.2590E-05  8.3175E-06
  2.7000E+02  3.6067E-05  2.2221E-05  1.2555E-05  1.0956E-05
  2.9000E+02  3.4043E-05  2.0769E-05  1.4116E-05  8.6459E-06
  3.1000E+02  3.4367E-05  1.9903E-05  1.1713E-05  7.7883E-06
  3.3000E+02  3.1787E-05  1.7740E-05  1.0384E-05  7.7805E-06
  3.5000E+02  3.1787E-05  1.7987E-05  1.3490E-05  7.0890E-06
  3.7000E+02  3.0504E-05  1.8837E-05  1.0574E-05  6.4670E-06
  3.9000E+02  2.9206E-05  1.6952E-05  1.0674E-05  5.7678E-06
  4.1000E+02  2.8572E-05  1.6504E-05  1.1532E-05  6.6409E-06
  4.3000E+02  2.8557E-05  1.7663E-05  9.1211E-06  5.9301E-06
  4.5000E+02  2.4879E-05  1.6226E-05  9.4456E-06  5.8257E-06
  4.7000E+02  2.5513E-05  1.5747E-05  1.0284E-05  5.8798E-06
  4.9000E+02  2.5868E-05  1.5947E-05  9.0013E-06  5.2579E-06
  5.1000E+02  2.4230E-05  1.4008E-05  9.1095E-06  5.2926E-06
  5.3000E+02  2.4122E-05  1.3042E-05  8.0085E-06  6.1232E-06
  5.5000E+02  2.1603E-05  1.3413E-05  7.6840E-06  5.0763E-06
  5.7000E+02  2.2237E-05  1.3386E-05  9.3336E-06  3.9173E-06
  5.9000E+02  2.0120E-05  1.2343E-05  6.9615E-06  4.5509E-06
  6.1000E+02  1.8605E-05  1.1327E-05  6.1348E-06  4.1105E-06
  6.3000E+02  1.8698E-05  1.0755E-05  7.0852E-06  4.1993E-06
  6.5000E+02  1.8111E-05  9.8512E-06  5.8335E-06  4.2882E-06
  6.7000E+02  1.6643E-05  1.0153E-05  6.6563E-06  3.9250E-06
  6.9000E+02  1.5947E-05  9.4881E-06  5.9455E-06  3.5835E-06
  7.1000E+02  1.5978E-05  9.3220E-06  5.7794E-06  3.4275E-06
  7.3000E+02  1.4193E-05  8.9009E-06  5.8798E-06  3.3131E-06
  7.5000E+02  1.4881E-05  8.5648E-06  4.4311E-06  3.1756E-06
  7.7000E+02  1.2984E-05  8.0162E-06  4.9256E-06  2.6455E-06
  7.9000E+02  1.2633E-05  8.0664E-06  4.4852E-06  2.5760E-06
  8.1000E+02  1.2409E-05  7.5140E-06  4.7054E-06  2.5822E-06
  8.3000E+02  1.1779E-05  6.7529E-06  4.6281E-06  2.2948E-06
  8.5000E+02  1.1037E-05  6.6718E-06  3.9328E-06  2.7877E-06
  8.7000E+02  1.0048E-05  6.6061E-06  4.9295E-06  2.4740E-06
  8.9000E+02  9.8899E-06  6.3550E-06  3.8509E-06  2.3473E-06
  9.1000E+02  9.1327E-06  6.1116E-06  3.3981E-06  1.9424E-06
  9.3000E+02  8.5146E-06  5.3351E-06  3.4027E-06  2.3334E-06
  9.5000E+02  7.9660E-06  5.1149E-06  3.3765E-06  1.9440E-06
  9.7000E+02  7.9119E-06  5.4162E-06  3.2637E-06  1.9486E-06
  9.9000E+02  7.9930E-06  5.0879E-06  2.8542E-06  2.3195E-06
  1.0100E+03  7.5797E-06  4.9179E-06  2.7599E-06  1.6535E-06
  1.0300E+03  7.7844E-06  4.2418E-06  2.8402E-06  1.7894E-06
  1.0500E+03  6.7452E-06  3.9559E-06  2.8372E-06  1.5808E-06
  1.0700E+03  6.8688E-06  3.6531E-06  2.4972E-06  1.4715E-06
  1.0900E+03  5.7408E-06  3.8385E-06  2.2252E-06  1.3521E-06
  1.1100E+03  5.9339E-06  3.6809E-06  1.9965E-06  1.2579E-06
  1.1300E+03  5.5553E-06  3.4506E-06  2.2051E-06  1.2513E-06
  1.1500E+03  5.2269E-06  3.4321E-06  2.0753E-06  1.2555E-06
  1.1700E+03  5.0763E-06  3.2544E-06  1.8760E-06  1.1675E-06
  1.1900E+03  4.8213E-06  2.9113E-06  1.8234E-06  1.2053E-06
  1.2100E+03  5.0879E-06  3.1308E-06  1.7477E-06  1.1366E-06
  1.2300E+03  4.3268E-06  2.4060E-06  1.9625E-06  1.0566E-06
  1.2500E+03  4.2457E-06  2.4029E-06  1.4588E-06  9.3567E-07
  1.2700E+03  4.1684E-06  3.1215E-06  1.5932E-06  8.7502E-07
  1.2900E+03  3.9134E-06  2.1557E-06  1.4549E-06  7.9621E-07
  1.3100E+03  3.7891E-06  2.1959E-06  1.2810E-06  7.7226E-07
  1.3300E+03  3.4429E-06  2.1402E-06  1.0574E-06  6.9075E-07
  1.3500E+03  2.9917E-06  1.7694E-06  1.1087E-06  7.0736E-07
  1.3700E+03  2.9376E-06  1.8188E-06  1.1667E-06  7.2629E-07
  1.3900E+03  3.0010E-06  2.0954E-06  1.0813E-06  6.0962E-07
  1.4100E+03  2.3581E-06  1.7153E-06  8.7154E-07  6.1580E-07
  1.4300E+03  2.6285E-06  2.0027E-06  8.7657E-07  7.2088E-07
  1.4500E+03  2.4153E-06  1.3614E-06  9.7778E-07  5.5051E-07
  1.4700E+03  2.4508E-06  1.6195E-06  7.8694E-07  5.3390E-07
  1.4900E+03  1.9965E-06  1.4201E-06  8.6111E-07  4.2650E-07
  1.5100E+03  1.8992E-06  1.2845E-06  7.3247E-07  5.1458E-07
  1.5300E+03  1.9672E-06  1.1991E-06  8.0587E-07  5.8605E-07
  1.5500E+03  1.4989E-06  1.1756E-06  6.8031E-07  4.4041E-07
  1.5700E+03  1.7524E-06  1.1783E-06  6.7491E-07  3.7983E-07
  1.5900E+03  1.8018E-06  8.9163E-07  6.2893E-07  3.8292E-07
  1.6100E+03  1.5685E-06  1.0315E-06  5.7562E-07  3.6531E-07
  1.6300E+03  1.3193E-06  9.5769E-07  4.7440E-07  2.6332E-07
  1.6500E+03  1.6782E-06  9.2331E-07  5.9262E-07  3.1539E-07
  1.6700E+03  1.1825E-06  7.3826E-07  5.4935E-07  3.0411E-07
  1.6900E+03  1.3537E-06  8.2403E-07  3.2188E-07  3.4275E-07
  1.7100E+03  1.2015E-06  7.4328E-07  4.6513E-07  3.1339E-07
  1.7300E+03  1.0025E-06  6.5482E-07  3.7195E-07  2.3365E-07
  1.7500E+03  1.0972E-06  6.8843E-07  3.7458E-07  2.3983E-07
  1.7700E+03  8.9241E-07  5.9378E-07  3.9096E-07  1.8698E-07
  1.7900E+03  1.0562E-06  4.9527E-07  2.9979E-07  2.4539E-07
  1.8100E+03  8.2325E-07  4.9720E-07  3.6515E-07  1.7864E-07
  1.8300E+03  8.7309E-07  4.4620E-07  2.8171E-07  1.8142E-07
  1.8500E+03  7.6299E-07  5.0570E-07  3.2884E-07  1.8034E-07
  1.8700E+03  8.1823E-07  4.9797E-07  2.7522E-07  1.5747E-07
  1.8900E+03  6.7993E-07  3.8710E-07  2.2948E-07  1.8312E-07
  1.9100E+03  6.5443E-07  4.0023E-07  2.3164E-07  1.5453E-07
  1.9300E+03  5.8064E-07  4.4698E-07  1.8590E-07  1.2780E-07
  1.9500E+03  5.5746E-07  3.7180E-07  2.1510E-07  1.1621E-07
  1.9700E+03  5.8644E-07  3.4058E-07  1.8173E-07  1.3359E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-11-12-best.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,  11.125  11.375  11.625  11.875
  1.0000E+01  1.5287E-06  1.2760E-06  4.9411E-06  7.4676E-07
  3.0000E+01  3.9482E-06  2.6517E-06  2.8140E-06  1.8482E-06
  5.0000E+01  4.2920E-06  4.8677E-06  2.7336E-06  1.2926E-06
  7.0000E+01  7.4831E-06  6.2430E-06  3.6515E-06  1.7508E-06
  9.0000E+01  6.1928E-06  4.7325E-06  2.3365E-06  1.2795E-06
  1.1000E+02  1.0033E-05  5.2888E-06  3.0859E-06  1.3776E-06
  1.3000E+02  9.2254E-06  6.7220E-06  2.1047E-06  1.9069E-06
  1.5000E+02  1.1049E-05  6.0807E-06  3.1539E-06  2.4972E-06
  1.7000E+02  8.1437E-06  5.4240E-06  3.2667E-06  1.7616E-06
  1.9000E+02  8.9318E-06  5.2888E-06  3.0921E-06  1.9656E-06
  2.1000E+02  1.1798E-05  4.7131E-06  3.6994E-06  1.7601E-06
  2.3000E+02  9.7894E-06  4.8368E-06  2.8402E-06  2.3303E-06
  2.5000E+02  7.6415E-06  4.9295E-06  3.2729E-06  1.9610E-06
  2.7000E+02  7.0233E-06  6.1503E-06  3.0458E-06  2.7243E-06
  2.9000E+02  7.6415E-06  6.6216E-06  2.5327E-06  1.0149E-06
  3.1000E+02  8.3716E-06  5.7099E-06  2.1248E-06  1.6875E-06
  3.3000E+02  8.7348E-06  4.5084E-06  3.3456E-06  1.8095E-06
  3.5000E+02  6.5675E-06  4.2302E-06  1.7122E-06  1.3846E-06
  3.7000E+02  6.4207E-06  5.9803E-06  2.4416E-06  1.8111E-06
  3.9000E+02  6.9113E-06  3.6979E-06  2.3890E-06  1.4120E-06
  4.1000E+02  6.6757E-06  3.1277E-06  1.7678E-06  1.4128E-06
  4.3000E+02  6.8340E-06  4.4582E-06  2.7182E-06  1.0755E-06
  4.5000E+02  7.6646E-06  3.4012E-06  2.8619E-06  1.0759E-06
  4.7000E+02  5.6944E-06  3.1740E-06  1.6612E-06  1.4186E-06
  4.9000E+02  5.8721E-06  3.8153E-06  2.0691E-06  1.4850E-06
  5.1000E+02  5.6364E-06  3.2544E-06  1.8574E-06  1.2100E-06
  5.3000E+02  5.6558E-06  3.9598E-06  2.6007E-06  8.7927E-07
  5.5000E+02  4.6822E-06  2.5405E-06  2.1959E-06  1.2355E-06
  5.7000E+02  6.1000E-06  3.3270E-06  1.2273E-06  1.2849E-06
  5.9000E+02  4.6513E-06  2.4199E-06  2.2407E-06  1.3506E-06
  6.1000E+02  4.5432E-06  3.0427E-06  2.6069E-06  6.7259E-07
  6.3000E+02  4.2380E-06  2.1124E-06  1.0937E-06  9.3645E-07
  6.5000E+02  3.9057E-06  2.9283E-06  1.3150E-06  8.1360E-07
  6.7000E+02  4.0487E-06  1.9857E-06  1.7307E-06  7.6492E-07
  6.9000E+02  4.6088E-06  1.9131E-06  1.3413E-06  5.8528E-07
  7.1000E+02  4.2882E-06  1.7153E-06  1.0419E-06  8.9704E-07
  7.3000E+02  3.5542E-06  1.4812E-06  1.4727E-06  7.3015E-07
  7.5000E+02  2.3473E-06  1.6905E-06  1.1841E-06  6.6448E-07
  7.7000E+02  3.9946E-06  2.6301E-06  7.9235E-07  9.8396E-07
  7.9000E+02  3.7411E-06  1.7276E-06  7.5294E-07  9.3490E-07
  8.1000E+02  2.0537E-06  1.7369E-06  9.9555E-07  2.9144E-07
  8.3000E+02  2.5420E-06  1.4854E-06  6.7104E-07  5.9416E-07
  8.5000E+02  2.4926E-06  1.5592E-06  8.2982E-07  6.6448E-07
  8.7000E+02  2.4400E-06  1.9378E-06  7.5101E-07  5.5862E-07
  8.9000E+02  2.5853E-06  1.3398E-06  1.1767E-06  5.0492E-07
  9.1000E+02  2.1170E-06  1.2664E-06  6.2314E-07  6.9731E-07
  9.3000E+02  1.7462E-06  1.3935E-06  6.0073E-07  3.1725E-07
  9.5000E+02  1.6566E-06  9.7199E-07  9.8899E-07  7.3633E-07
  9.7000E+02  1.5407E-06  1.3985E-06  1.0071E-06  4.1955E-07
  9.9000E+02  1.5515E-06  1.0044E-06  9.3567E-07  2.8449E-07
  1.0100E+03  1.7029E-06  8.1785E-07  6.1503E-07  4.2186E-07
  1.0300E+03  1.5777E-06  1.0315E-06  8.8661E-07  4.5123E-07
  1.0500E+03  1.5097E-06  7.4560E-07  5.7292E-07  3.2111E-07
  1.0700E+03  1.8744E-06  8.3755E-07  3.2235E-07  4.5200E-07
  1.0900E+03  1.5901E-06  9.7624E-07  5.0415E-07  2.2144E-07
  1.1100E+03  1.4618E-06  1.0732E-06  5.3853E-07  5.2501E-07
  1.1300E+03  1.1748E-06  8.2905E-07  6.8070E-07  2.9639E-07
  1.1500E+03  1.2366E-06  8.9975E-07  8.9704E-07  3.1215E-07
  1.1700E+03  1.0191E-06  6.1116E-07  4.4273E-07  3.2312E-07
  1.1900E+03  9.9401E-07  5.5708E-07  5.4703E-07  1.9888E-07
  1.2100E+03  1.1242E-06  7.0079E-07  3.0133E-07  1.5963E-07
  1.2300E+03  9.2640E-07  6.7993E-07  4.1877E-07  2.2669E-07
  1.2500E+03  8.4836E-07  5.8219E-07  3.5588E-07  1.4495E-07
  1.2700E+03  8.2943E-07  5.7871E-07  4.8986E-07  1.5453E-07
  1.2900E+03  1.3100E-06  2.9886E-07  2.4230E-07  1.4742E-07
  1.3100E+03  8.7850E-07  5.7639E-07  3.8825E-07  1.2351E-07
  1.3300E+03  8.0664E-07  4.5470E-07  1.3711E-07  7.4251E-08
  1.3500E+03  6.5057E-07  3.4259E-07  2.4493E-07  1.0887E-07
  1.3700E+03  5.7330E-07  4.8677E-07  1.8142E-07  1.2386E-07
  1.3900E+03  8.5068E-07  3.9482E-07  2.5219E-07  1.3722E-07
  1.4100E+03  6.9461E-07  3.5264E-07  1.7709E-07  1.0867E-07
  1.4300E+03  5.5901E-07  3.5356E-07  2.3983E-07  1.0485E-07
  1.4500E+03  6.7568E-07  3.5866E-07  1.7385E-07  1.1709E-07
  1.4700E+03  4.1530E-07  2.3025E-07  1.7369E-07  9.3181E-08
  1.4900E+03  3.9482E-07  3.6438E-07  1.5499E-07  9.6928E-08
  1.5100E+03  4.8020E-07  2.8866E-07  9.6194E-08  9.0824E-08
  1.5300E+03  4.9295E-07  2.6193E-07  1.6751E-07  1.4618E-07
  1.5500E+03  4.9913E-07  1.6457E-07  1.9502E-07  6.8031E-08
  1.5700E+03  2.8047E-07  1.9362E-07  1.3347E-07  1.3340E-07
  1.5900E+03  3.6175E-07  2.8974E-07  4.5432E-08  3.1493E-08
  1.6100E+03  3.3610E-07  2.1418E-07  1.5175E-07  5.9030E-08
  1.6300E+03  2.5281E-07  1.8250E-07  1.4920E-07  5.2849E-08
  1.6500E+03  2.9979E-07  1.7941E-07  1.1567E-07  6.9499E-08
  1.6700E+03  3.2467E-07  1.4769E-07  6.9306E-08  9.9169E-08
  1.6900E+03  2.9654E-07  1.3680E-07  7.9698E-08  4.6127E-08
  1.7100E+03  2.9268E-07  1.7972E-07  1.6241E-07  5.5862E-08
  1.7300E+03  1.9888E-07  9.2022E-08  1.0307E-07  2.3411E-08
  1.7500E+03  1.9270E-07  1.6411E-07  5.7871E-08  5.2463E-08
  1.7700E+03  1.9532E-07  1.8204E-07  3.1787E-08  1.9378E-08
  1.7900E+03  1.4000E-07  1.2076E-07  4.3809E-08  5.2888E-08
  1.8100E+03  1.8945E-07  7.8964E-08  4.7402E-08  6.3357E-08
  1.8300E+03  1.4522E-07  5.6789E-08  5.1960E-08  5.4240E-08
  1.8500E+03  1.9100E-07  1.4870E-07  5.6905E-08  1.6318E-08
  1.8700E+03  1.7987E-07  7.6994E-08  4.4388E-08  3.8447E-08
  1.8900E+03  1.5731E-07  6.0575E-08  5.3428E-08  2.5466E-08
  1.9100E+03  1.3892E-07  9.5885E-08  6.2893E-08  2.2546E-08
  1.9300E+03  9.7585E-08  4.9295E-08  4.7363E-08  4.9218E-08
  1.9500E+03  1.3552E-07  6.7606E-08  4.0139E-08  2.9948E-08
  1.9700E+03  1.7647E-07  7.3401E-08  3.7520E-08  3.1848E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nue-prosa-11-12-default.dat <==
#dsdEdeta (nue+bar from D+ and D-) in units mub/GeV
# E[GeV], mid eta=,  11.125  11.375  11.625  11.875
  1.0000E+01  9.4495E-07  2.3782E-06  9.3413E-07  1.8729E-07
  3.0000E+01  3.1261E-06  3.0380E-06  1.0597E-06  4.1877E-07
  5.0000E+01  4.5238E-06  1.9023E-06  1.3699E-06  7.9273E-07
  7.0000E+01  4.0989E-06  2.8356E-06  1.3703E-06  1.1721E-06
  9.0000E+01  5.0879E-06  3.2807E-06  1.6689E-06  1.2312E-06
  1.1000E+02  5.2308E-06  3.8825E-06  1.7724E-06  1.2111E-06
  1.3000E+02  4.4659E-06  2.9685E-06  1.5302E-06  1.1006E-06
  1.5000E+02  4.5007E-06  3.3502E-06  2.2051E-06  1.1041E-06
  1.7000E+02  5.5321E-06  3.6855E-06  2.0877E-06  1.1304E-06
  1.9000E+02  5.8528E-06  2.1418E-06  1.6272E-06  1.4692E-06
  2.1000E+02  5.0299E-06  3.3471E-06  2.2329E-06  1.1234E-06
  2.3000E+02  5.0454E-06  2.9577E-06  1.7446E-06  8.9434E-07
  2.5000E+02  5.2308E-06  2.9314E-06  1.9301E-06  1.0663E-06
  2.7000E+02  4.4504E-06  2.8140E-06  2.0568E-06  1.0211E-06
  2.9000E+02  4.1259E-06  2.7676E-06  1.8930E-06  1.0578E-06
  3.1000E+02  5.0995E-06  3.1648E-06  1.6210E-06  1.0168E-06
  3.3000E+02  4.1568E-06  2.6115E-06  1.6828E-06  1.0601E-06
  3.5000E+02  4.2148E-06  2.6656E-06  1.4197E-06  9.0477E-07
  3.7000E+02  4.3075E-06  2.4555E-06  1.2208E-06  1.1385E-06
  3.9000E+02  3.5665E-06  2.5791E-06  1.6442E-06  1.0137E-06
  4.1000E+02  4.2534E-06  2.5853E-06  1.3599E-06  1.0628E-06
  4.3000E+02  3.3610E-06  1.8374E-06  1.6334E-06  8.1282E-07
  4.5000E+02  4.1143E-06  2.3797E-06  1.3147E-06  7.0774E-07
  4.7000E+02  3.1493E-06  2.0012E-06  1.3568E-06  8.7000E-07
  4.9000E+02  3.8710E-06  1.9208E-06  1.3830E-06  8.2441E-07
  5.1000E+02  2.9422E-06  1.7894E-06  1.2243E-06  6.3936E-07
  5.3000E+02  2.9731E-06  1.6442E-06  1.0852E-06  9.5422E-07
  5.5000E+02  3.4414E-06  1.8142E-06  8.8777E-07  5.2038E-07
  5.7000E+02  3.0597E-06  1.6627E-06  1.1149E-06  4.6745E-07
  5.9000E+02  2.2129E-06  1.6643E-06  9.6194E-07  7.2745E-07
  6.1000E+02  2.4184E-06  1.6164E-06  9.8396E-07  6.8070E-07
  6.3000E+02  2.5235E-06  1.7910E-06  7.7033E-07  5.0415E-07
  6.5000E+02  2.2978E-06  1.3394E-06  1.1072E-06  5.9571E-07
  6.7000E+02  2.4972E-06  1.3510E-06  9.3567E-07  5.4085E-07
  6.9000E+02  2.4307E-06  1.4951E-06  7.3363E-07  3.6484E-07
  7.1000E+02  1.8034E-06  1.2505E-06  6.3318E-07  8.7386E-07
  7.3000E+02  1.9919E-06  1.1628E-06  5.7021E-07  3.8980E-07
  7.5000E+02  1.5731E-06  1.7740E-06  6.9075E-07  4.7247E-07
  7.7000E+02  1.9301E-06  9.1983E-07  6.9809E-07  1.6627E-07
  7.9000E+02  1.1536E-06  1.2096E-06  7.4560E-07  2.5945E-07
  8.1000E+02  1.6844E-06  1.0856E-06  5.3660E-07  3.7891E-07
  8.3000E+02  1.3386E-06  1.1018E-06  6.5907E-07  4.4852E-07
  8.5000E+02  1.5685E-06  1.0991E-06  5.2269E-07  4.9024E-07
  8.7000E+02  1.3471E-06  1.0029E-06  4.5857E-07  3.2173E-07
  8.9000E+02  1.4503E-06  6.3202E-07  7.7883E-07  3.1632E-07
  9.1000E+02  1.3502E-06  7.3981E-07  3.9289E-07  2.3519E-07
  9.3000E+02  1.2602E-06  8.1669E-07  5.0222E-07  2.5575E-07
  9.5000E+02  1.0392E-06  6.7104E-07  4.8754E-07  4.0796E-07
  9.7000E+02  3.7056E-07  8.2209E-07  2.6795E-07  2.8001E-07
  9.9000E+02  1.0539E-06  7.9196E-07  3.6206E-07  4.6784E-07
  1.0100E+03  1.0871E-06  5.6751E-07  5.1111E-07  2.3751E-07
  1.0300E+03  1.0438E-06  6.6872E-07  3.8671E-07  2.1371E-07
  1.0500E+03  8.2982E-07  6.0575E-07  2.3334E-07  1.1153E-07
  1.0700E+03  8.9936E-07  6.3318E-07  3.0844E-07  2.3597E-07
  1.0900E+03  8.4064E-07  5.2926E-07  2.4338E-07  1.3537E-07
  1.1100E+03  7.7651E-07  5.2308E-07  2.5358E-07  1.7941E-07
  1.1300E+03  7.5951E-07  4.0062E-07  3.1416E-07  1.5700E-07
  1.1500E+03  6.4284E-07  3.9559E-07  2.2978E-07  1.5515E-07
  1.1700E+03  8.1012E-07  4.1414E-07  3.9946E-07  1.4221E-07
  1.1900E+03  6.2121E-07  4.6629E-07  2.3967E-07  1.3556E-07
  1.2100E+03  6.7066E-07  3.3069E-07  2.3241E-07  1.7632E-07
  1.2300E+03  5.5206E-07  2.9500E-07  2.3767E-07  1.6179E-07
  1.2500E+03  4.8020E-07  3.5743E-07  2.5775E-07  1.2733E-07
  1.2700E+03  5.4742E-07  2.7537E-07  1.4448E-07  5.6519E-08
  1.2900E+03  4.4157E-07  3.6052E-07  1.6627E-07  8.9859E-08
  1.3100E+03  5.8064E-07  4.0718E-07  1.9610E-07  7.6028E-08
  1.3300E+03  4.2805E-07  1.8822E-07  1.7276E-07  2.2623E-07
  1.3500E+03  4.2573E-07  3.0581E-07  1.9115E-07  9.1868E-08
  1.3700E+03  4.0023E-07  2.4137E-07  2.1974E-07  8.9318E-08
  1.3900E+03  4.4195E-07  2.3288E-07  1.5070E-07  1.1470E-07
  1.4100E+03  4.2341E-07  2.2577E-07  1.9857E-07  9.6581E-08
  1.4300E+03  3.1910E-07  2.1912E-07  7.1663E-08  9.8937E-08
  1.4500E+03  3.2405E-07  1.8528E-07  1.3765E-07  5.0647E-08
  1.4700E+03  3.6840E-07  1.5229E-07  6.9577E-08  3.7164E-08
  1.4900E+03  2.9994E-07  1.9424E-07  1.1659E-07  3.3749E-08
  1.5100E+03  2.4354E-07  1.6488E-07  7.9930E-08  3.8339E-08
  1.5300E+03  1.9594E-07  1.8683E-07  8.3291E-08  6.8070E-08
  1.5500E+03  2.8758E-07  1.5870E-07  8.3059E-08  4.2264E-08
  1.5700E+03  2.2515E-07  1.2324E-07  8.2364E-08  4.6127E-08
  1.5900E+03  1.8528E-07  1.9780E-07  6.8379E-08  4.6900E-08
  1.6100E+03  1.7493E-07  1.2393E-07  6.4825E-08  6.9577E-08
  1.6300E+03  2.2051E-07  1.3494E-07  6.5057E-08  3.0751E-08
  1.6500E+03  2.1155E-07  1.4255E-07  4.7054E-08  4.2843E-08
  1.6700E+03  1.3038E-07  9.8512E-08  8.3446E-08  2.9361E-08
  1.6900E+03  1.6287E-07  1.4843E-07  6.2893E-08  1.9270E-08
  1.7100E+03  1.4317E-07  1.1269E-07  6.3280E-08  4.7672E-08
  1.7300E+03  1.4846E-07  1.1014E-07  5.5862E-08  3.1694E-08
  1.7500E+03  1.1381E-07  1.0056E-07  4.7827E-08  2.6347E-08
  1.7700E+03  1.1914E-07  1.0392E-07  4.3114E-08  1.9780E-08
  1.7900E+03  1.0342E-07  1.0118E-07  3.5078E-08  2.7274E-08
  1.8100E+03  1.1068E-07  8.6536E-08  2.3844E-08  4.5123E-08
  1.8300E+03  1.0396E-07  1.0257E-07  3.5418E-08  2.6965E-08
  1.8500E+03  9.9169E-08  3.8416E-08  2.7475E-08  2.5003E-08
  1.8700E+03  7.5372E-08  5.0763E-08  3.1725E-08  1.4599E-08
  1.8900E+03  9.5190E-08  1.0357E-07  3.8825E-08  1.3235E-08
  1.9100E+03  9.7199E-08  5.3622E-08  3.5464E-08  3.1988E-08
  1.9300E+03  6.1155E-08  4.0873E-08  3.8261E-08  1.0709E-08
  1.9500E+03  7.8810E-08  6.0884E-08  1.4819E-08  1.3274E-08
  1.9700E+03  6.3164E-08  3.6083E-08  2.2963E-08  1.5592E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-abmp16-04-05-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   4.125   4.375   4.625   4.875
  1.0000E+01  4.1726E-01  3.4667E-01  2.7403E-01  2.1025E-01
  3.0000E+01  1.1110E-01  1.1950E-01  1.1607E-01  1.0772E-01
  5.0000E+01  3.2285E-02  4.3910E-02  5.3047E-02  5.6695E-02
  7.0000E+01  1.0816E-02  1.7000E-02  2.4146E-02  3.0905E-02
  9.0000E+01  4.1708E-03  7.2385E-03  1.1484E-02  1.6485E-02
  1.1000E+02  1.8652E-03  3.3463E-03  5.6827E-03  9.0097E-03
  1.3000E+02  9.2338E-04  1.6899E-03  3.0101E-03  5.0586E-03
  1.5000E+02  4.9311E-04  9.3041E-04  1.7088E-03  2.9824E-03
  1.7000E+02  2.8682E-04  5.4761E-04  1.0095E-03  1.8156E-03
  1.9000E+02  1.8309E-04  3.3164E-04  6.2716E-04  1.1405E-03
  2.1000E+02  1.1023E-04  2.1144E-04  3.9401E-04  7.3879E-04
  2.3000E+02  7.1418E-05  1.3945E-04  2.7570E-04  4.9927E-04
  2.5000E+02  4.7993E-05  9.3129E-05  1.7527E-04  3.3630E-04
  2.7000E+02  3.3419E-05  6.5177E-05  1.2688E-04  2.3882E-04
  2.9000E+02  2.3034E-05  4.5312E-05  9.2734E-05  1.6982E-04
  3.1000E+02  1.6736E-05  3.3569E-05  6.4386E-05  1.2359E-04
  3.3000E+02  1.1972E-05  2.4436E-05  4.7070E-05  9.3041E-05
  3.5000E+02  9.4887E-06  1.8239E-05  3.6008E-05  6.8430E-05
  3.7000E+02  6.5880E-06  1.3695E-05  2.7860E-05  5.2915E-05
  3.9000E+02  5.1333E-06  1.0667E-05  2.0524E-05  3.9783E-05
  4.1000E+02  3.8280E-06  7.9505E-06  1.5905E-05  3.1178E-05
  4.3000E+02  3.0822E-06  6.1573E-06  1.2504E-05  2.4199E-05
  4.5000E+02  2.3720E-06  4.7334E-06  9.4755E-06  1.8621E-05
  4.7000E+02  1.8358E-06  3.8416E-06  7.5198E-06  1.5132E-05
  4.9000E+02  1.4284E-06  2.9521E-06  6.0958E-06  1.2275E-05
  5.1000E+02  1.1146E-06  2.4471E-06  4.7685E-06  9.8183E-06
  5.3000E+02  9.4580E-07  1.9021E-06  4.0473E-06  7.7835E-06
  5.5000E+02  7.3176E-07  1.5343E-06  3.1573E-06  6.3551E-06
  5.7000E+02  6.0123E-07  1.3145E-06  2.6581E-06  5.3750E-06
  5.9000E+02  5.1948E-07  1.0284E-06  2.1395E-06  4.4521E-06
  6.1000E+02  4.5092E-07  8.6757E-07  1.7879E-06  3.6338E-06
  6.3000E+02  3.4527E-07  7.0935E-07  1.5053E-06  2.9728E-06
  6.5000E+02  2.9130E-07  5.9947E-07  1.2855E-06  2.5473E-06
  6.7000E+02  2.2696E-07  5.1069E-07  1.0078E-06  2.0164E-06
  6.9000E+02  1.7685E-07  4.3000E-07  8.6185E-07  1.7290E-06
  7.1000E+02  1.5356E-07  3.2505E-07  6.7858E-07  1.4081E-06
  7.3000E+02  1.2521E-07  2.9253E-07  5.4937E-07  1.2666E-06
  7.5000E+02  1.0847E-07  2.4805E-07  5.0146E-07  9.8491E-07
  7.7000E+02  9.3964E-08  2.1008E-07  4.2754E-07  8.4691E-07
  7.9000E+02  9.0492E-08  1.8125E-07  3.6970E-07  7.0935E-07
  8.1000E+02  6.8298E-08  1.6125E-07  3.1802E-07  6.2628E-07
  8.3000E+02  5.7134E-08  1.1625E-07  2.5315E-07  5.5420E-07
  8.5000E+02  4.9048E-08  1.0961E-07  2.2555E-07  5.0806E-07
  8.7000E+02  4.2719E-08  9.5063E-08  1.8125E-07  4.2104E-07
  8.9000E+02  3.7709E-08  8.0472E-08  1.7039E-07  3.2980E-07
  9.1000E+02  3.0677E-08  6.1881E-08  1.3844E-07  2.8954E-07
  9.3000E+02  2.8602E-08  5.2124E-08  1.2526E-07  2.4963E-07
  9.5000E+02  2.2625E-08  5.0718E-08  1.0495E-07  2.3135E-07
  9.7000E+02  1.9654E-08  3.9906E-08  8.8690E-08  1.7738E-07
  9.9000E+02  1.7272E-08  4.2420E-08  7.6868E-08  1.5971E-07
  1.0100E+03  1.6358E-08  3.6373E-08  6.4122E-08  1.2745E-07
  1.0300E+03  1.2719E-08  2.7618E-08  5.7838E-08  1.4380E-07
  1.0500E+03  1.1770E-08  2.4752E-08  4.5839E-08  1.1159E-07
  1.0700E+03  8.8690E-09  2.1131E-08  4.0398E-08  9.7217E-08
  1.0900E+03  8.1790E-09  1.7896E-08  4.0856E-08  8.3328E-08
  1.1100E+03  7.9461E-09  1.7501E-08  3.5880E-08  7.5901E-08
  1.1300E+03  7.0495E-09  1.2983E-08  2.9587E-08  6.1178E-08
  1.1500E+03  6.2848E-09  1.2811E-08  2.7055E-08  6.3859E-08
  1.1700E+03  5.3003E-09  1.1321E-08  2.6212E-08  4.8960E-08
  1.1900E+03  4.4389E-09  9.2074E-09  2.2555E-08  4.7114E-08
  1.2100E+03  4.2666E-09  9.3085E-09  1.8178E-08  4.1488E-08
  1.2300E+03  3.6091E-09  6.2145E-09  1.6894E-08  3.6109E-08
  1.2500E+03  2.9235E-09  6.7858E-09  1.4117E-08  2.8075E-08
  1.2700E+03  2.7495E-09  5.8101E-09  1.3457E-08  2.9007E-08
  1.2900E+03  2.1641E-09  4.8960E-09  1.0689E-08  2.2731E-08
  1.3100E+03  2.1852E-09  4.2561E-09  9.3041E-09  2.1412E-08
  1.3300E+03  1.8775E-09  3.8271E-09  8.1395E-09  1.9268E-08
  1.3500E+03  1.4178E-09  3.2101E-09  8.6932E-09  1.7140E-08
  1.3700E+03  1.2438E-09  2.7266E-09  7.0847E-09  1.5374E-08
  1.3900E+03  1.1251E-09  2.5983E-09  5.7222E-09  1.2785E-08
  1.4100E+03  1.0346E-09  2.5579E-09  5.2124E-09  1.1576E-08
  1.4300E+03  9.4711E-10  2.3786E-09  4.6543E-09  9.5459E-09
  1.4500E+03  8.4032E-10  2.1992E-09  4.0750E-09  9.1020E-09
  1.4700E+03  8.1087E-10  1.6767E-09  3.7164E-09  7.8890E-09
  1.4900E+03  7.3308E-10  1.5514E-09  3.6109E-09  7.6428E-09
  1.5100E+03  6.3156E-10  1.3330E-09  3.4404E-09  7.4495E-09
  1.5300E+03  5.3311E-10  1.0645E-09  2.7864E-09  5.4234E-09
  1.5500E+03  4.4741E-10  1.0732E-09  2.4735E-09  5.0498E-09
  1.5700E+03  3.7023E-10  9.0932E-10  2.0920E-09  5.0190E-09
  1.5900E+03  3.3683E-10  8.8998E-10  2.2028E-09  4.2930E-09
  1.6100E+03  3.3068E-10  7.3572E-10  1.6960E-09  4.0381E-09
  1.6300E+03  2.9833E-10  6.6803E-10  1.5866E-09  3.0272E-09
  1.6500E+03  2.7178E-10  5.9508E-10  1.2561E-09  3.1239E-09
  1.6700E+03  2.5280E-10  4.7553E-10  1.1093E-09  2.5420E-09
  1.6900E+03  2.4278E-10  5.0454E-10  9.9194E-10  2.2397E-09
  1.7100E+03  2.3434E-10  3.7937E-10  1.0240E-09  2.2748E-09
  1.7300E+03  1.8019E-10  4.6235E-10  8.7460E-10  1.9619E-09
  1.7500E+03  1.4161E-10  2.9393E-10  8.6053E-10  2.2080E-09
  1.7700E+03  1.4437E-10  2.5878E-10  7.1902E-10  1.4969E-09
  1.7900E+03  1.4161E-10  3.1099E-10  6.2496E-10  1.4011E-09
  1.8100E+03  1.0381E-10  2.1817E-10  5.3223E-10  1.4341E-09
  1.8300E+03  1.1752E-10  2.7899E-10  5.8980E-10  1.3022E-09
  1.8500E+03  9.5107E-11  2.0059E-10  4.1629E-10  1.0341E-09
  1.8700E+03  6.4606E-11  1.6046E-10  4.1313E-10  1.0280E-09
  1.8900E+03  5.9947E-11  1.6850E-10  3.0607E-10  7.5593E-10
  1.9100E+03  5.3487E-11  1.5690E-10  3.6408E-10  9.4360E-10
  1.9300E+03  6.7067E-11  1.2359E-10  2.6915E-10  7.1989E-10
  1.9500E+03  5.3223E-11  1.2200E-10  2.5368E-10  6.8649E-10
  1.9700E+03  4.5620E-11  9.1283E-11  2.3944E-10  4.9268E-10
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-abmp16-05-06-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   5.125   5.375   5.625   5.875
  1.0000E+01  1.5127E-01  1.0069E-01  6.0211E-02  3.3907E-02
  3.0000E+01  1.0029E-01  9.3701E-02  8.3284E-02  6.5705E-02
  5.0000E+01  5.3794E-02  4.8125E-02  4.2842E-02  3.9546E-02
  7.0000E+01  3.4435E-02  3.3270E-02  2.8778E-02  2.4691E-02
  9.0000E+01  2.0885E-02  2.3812E-02  2.1940E-02  1.8665E-02
  1.1000E+02  1.2737E-02  1.6261E-02  1.6850E-02  1.5321E-02
  1.3000E+02  7.7176E-03  1.0456E-02  1.2389E-02  1.2381E-02
  1.5000E+02  4.8213E-03  7.0231E-03  9.0536E-03  9.8535E-03
  1.7000E+02  3.4522E-03  4.7510E-03  6.5353E-03  7.7835E-03
  1.9000E+02  1.9900E-03  3.2382E-03  4.7510E-03  5.9859E-03
  2.1000E+02  1.3396E-03  2.2401E-03  3.4461E-03  4.5927E-03
  2.3000E+02  9.0185E-04  1.5752E-03  2.5012E-03  3.5529E-03
  2.5000E+02  6.4210E-04  1.1119E-03  1.8727E-03  2.7657E-03
  2.7000E+02  4.4169E-04  8.2669E-04  1.3734E-03  2.1311E-03
  2.9000E+02  3.2114E-04  5.9068E-04  1.0135E-03  1.6384E-03
  3.1000E+02  2.3091E-04  4.3005E-04  7.6648E-04  1.2890E-03
  3.3000E+02  1.7369E-04  3.2206E-04  5.8101E-04  9.9062E-04
  3.5000E+02  1.3093E-04  2.4423E-04  4.4609E-04  7.6868E-04
  3.7000E+02  9.9370E-05  1.9105E-04  3.5067E-04  6.0826E-04
  3.9000E+02  7.6780E-05  1.4415E-04  2.6510E-04  4.9048E-04
  4.1000E+02  5.9815E-05  1.1216E-04  2.1122E-04  3.8223E-04
  4.3000E+02  4.6631E-05  8.7723E-05  1.6723E-04  3.0677E-04
  4.5000E+02  3.6997E-05  6.9001E-05  1.3391E-04  2.4146E-04
  4.7000E+02  3.0101E-05  5.6651E-05  1.0860E-04  1.9711E-04
  4.9000E+02  2.3684E-05  4.6543E-05  8.9613E-05  1.6006E-04
  5.1000E+02  1.9131E-05  3.6553E-05  7.4055E-05  1.2948E-04
  5.3000E+02  1.5387E-05  2.9749E-05  5.7970E-05  1.1080E-04
  5.5000E+02  1.2781E-05  2.5847E-05  4.5664E-05  8.5614E-05
  5.7000E+02  1.0289E-05  1.9953E-05  3.7801E-05  7.2209E-05
  5.9000E+02  8.3548E-06  1.7505E-05  3.2241E-05  6.0299E-05
  6.1000E+02  7.0539E-06  1.4161E-05  2.6405E-05  4.9839E-05
  6.3000E+02  5.8409E-06  1.1510E-05  2.3381E-05  4.2508E-05
  6.5000E+02  4.9224E-06  9.7480E-06  1.8090E-05  3.6953E-05
  6.7000E+02  3.9045E-06  7.8758E-06  1.5541E-05  3.0255E-05
  6.9000E+02  3.3595E-06  7.3396E-06  1.3369E-05  2.6475E-05
  7.1000E+02  2.9007E-06  6.0607E-06  1.1585E-05  2.2203E-05
  7.3000E+02  2.4770E-06  4.9751E-06  9.8667E-06  1.8002E-05
  7.5000E+02  2.2098E-06  4.2403E-06  8.4207E-06  1.6371E-05
  7.7000E+02  1.8758E-06  3.5001E-06  7.4011E-06  1.3827E-05
  7.9000E+02  1.6275E-06  3.0009E-06  5.8277E-06  1.1787E-05
  8.1000E+02  1.3765E-06  2.5420E-06  5.0806E-06  9.9766E-06
  8.3000E+02  1.1493E-06  2.3979E-06  4.2561E-06  9.0097E-06
  8.5000E+02  9.5195E-07  1.8599E-06  3.5371E-06  7.4187E-06
  8.7000E+02  7.8230E-07  1.6226E-06  3.2874E-06  6.5309E-06
  8.9000E+02  6.8737E-07  1.4499E-06  2.8585E-06  5.5508E-06
  9.1000E+02  5.7047E-07  1.3198E-06  2.4401E-06  5.0498E-06
  9.3000E+02  5.1289E-07  1.0240E-06  2.1272E-06  4.1190E-06
  9.5000E+02  4.8081E-07  9.3876E-07  1.8230E-06  3.7656E-06
  9.7000E+02  4.0926E-07  8.2933E-07  1.6068E-06  3.0079E-06
  9.9000E+02  3.4685E-07  6.9045E-07  1.3563E-06  2.9921E-06
  1.0100E+03  3.1626E-07  6.3375E-07  1.1840E-06  2.6053E-06
  1.0300E+03  2.5245E-07  5.8673E-07  1.0662E-06  2.1869E-06
  1.0500E+03  2.3030E-07  4.7290E-07  9.7876E-07  1.8441E-06
  1.0700E+03  2.0902E-07  4.6279E-07  7.8230E-07  1.6573E-06
  1.0900E+03  1.8775E-07  3.7234E-07  7.1989E-07  1.4178E-06
  1.1100E+03  1.5215E-07  3.0730E-07  6.7243E-07  1.3040E-06
  1.1300E+03  1.3396E-07  2.7548E-07  6.0650E-07  1.0979E-06
  1.1500E+03  1.1844E-07  2.2783E-07  5.2652E-07  1.0649E-06
  1.1700E+03  1.0007E-07  2.1166E-07  4.5400E-07  9.1855E-07
  1.1900E+03  1.0183E-07  2.0604E-07  4.1313E-07  8.2537E-07
  1.2100E+03  8.0955E-08  1.7650E-07  3.6812E-07  6.8517E-07
  1.2300E+03  7.2165E-08  1.3919E-07  3.2663E-07  6.2277E-07
  1.2500E+03  7.1902E-08  1.3290E-07  2.8374E-07  5.8805E-07
  1.2700E+03  5.7047E-08  1.1405E-07  2.2028E-07  5.1245E-07
  1.2900E+03  5.2036E-08  1.0346E-07  2.1412E-07  4.6543E-07
  1.3100E+03  4.5795E-08  9.1108E-08  1.8512E-07  4.0469E-07
  1.3300E+03  4.2051E-08  7.8098E-08  1.7189E-07  3.3753E-07
  1.3500E+03  3.6689E-08  7.4714E-08  1.7008E-07  2.9622E-07
  1.3700E+03  3.1503E-08  6.4870E-08  1.4319E-07  2.7407E-07
  1.3900E+03  2.6616E-08  6.6364E-08  1.2152E-07  2.4629E-07
  1.4100E+03  2.6282E-08  5.4629E-08  1.0530E-07  2.1149E-07
  1.4300E+03  2.2942E-08  4.7290E-08  9.4975E-08  1.8758E-07
  1.4500E+03  2.0111E-08  4.5708E-08  9.1943E-08  1.7448E-07
  1.4700E+03  1.8265E-08  3.5564E-08  7.1946E-08  1.4626E-07
  1.4900E+03  1.7861E-08  2.9393E-08  6.2452E-08  1.2965E-07
  1.5100E+03  1.6393E-08  2.9411E-08  5.4190E-08  1.2728E-07
  1.5300E+03  1.3101E-08  2.8567E-08  5.6299E-08  1.2508E-07
  1.5500E+03  1.0618E-08  2.2871E-08  4.6674E-08  9.9326E-08
  1.5700E+03  9.6162E-09  2.1483E-08  3.8359E-08  9.8491E-08
  1.5900E+03  8.7899E-09  1.9074E-08  4.2367E-08  8.1131E-08
  1.6100E+03  7.9856E-09  1.5945E-08  3.5195E-08  7.1902E-08
  1.6300E+03  6.6891E-09  1.4785E-08  3.0308E-08  5.7047E-08
  1.6500E+03  6.3507E-09  1.3783E-08  2.8954E-08  6.0826E-08
  1.6700E+03  5.9112E-09  1.1084E-08  2.6159E-08  5.2827E-08
  1.6900E+03  5.3575E-09  1.0012E-08  2.3961E-08  4.6367E-08
  1.7100E+03  4.9707E-09  1.1084E-08  2.1342E-08  4.6147E-08
  1.7300E+03  4.4521E-09  8.9965E-09  1.9848E-08  3.6988E-08
  1.7500E+03  3.6232E-09  1.0117E-08  1.7931E-08  4.4389E-08
  1.7700E+03  3.1960E-09  6.9045E-09  1.5426E-08  3.3331E-08
  1.7900E+03  2.8673E-09  6.1749E-09  1.7272E-08  3.1749E-08
  1.8100E+03  2.7495E-09  6.4079E-09  1.4600E-08  2.9130E-08
  1.8300E+03  2.3381E-09  5.5464E-09  9.6953E-09  2.5262E-08
  1.8500E+03  2.2907E-09  5.2036E-09  1.3805E-08  2.0639E-08
  1.8700E+03  2.2309E-09  4.0574E-09  9.2646E-09  1.9549E-08
  1.8900E+03  1.8301E-09  3.6285E-09  8.8602E-09  2.0955E-08
  1.9100E+03  1.3440E-09  3.3701E-09  8.5570E-09  1.9461E-08
  1.9300E+03  1.4965E-09  3.3894E-09  7.4626E-09  1.3088E-08
  1.9500E+03  1.3655E-09  2.6001E-09  6.0299E-09  1.6679E-08
  1.9700E+03  1.2640E-09  2.9780E-09  6.8298E-09  1.3743E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-abmp16-06-07-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   6.125   6.375   6.625   6.875
  1.0000E+01  1.8745E-02  1.0640E-02  6.2189E-03  3.7713E-03
  3.0000E+01  4.3888E-02  2.6018E-02  1.4587E-02  8.3988E-03
  5.0000E+01  3.5643E-02  2.8633E-02  1.8485E-02  1.1449E-02
  7.0000E+01  2.2243E-02  2.0133E-02  1.6965E-02  1.1959E-02
  9.0000E+01  1.5576E-02  1.3633E-02  1.2451E-02  1.0504E-02
  1.1000E+02  1.2442E-02  1.0166E-02  8.8866E-03  7.7439E-03
  1.3000E+02  1.0579E-02  8.3988E-03  6.7814E-03  5.9771E-03
  1.5000E+02  9.1239E-03  7.2956E-03  5.6212E-03  4.7202E-03
  1.7000E+02  7.6912E-03  6.4870E-03  4.9004E-03  3.8289E-03
  1.9000E+02  6.4386E-03  5.7091E-03  4.4345E-03  3.3270E-03
  2.1000E+02  5.3311E-03  5.0015E-03  4.0355E-03  2.9934E-03
  2.3000E+02  4.2811E-03  4.3994E-03  3.6483E-03  2.7543E-03
  2.5000E+02  3.5498E-03  3.7586E-03  3.3991E-03  2.5618E-03
  2.7000E+02  2.8229E-03  3.3270E-03  3.0743E-03  2.3843E-03
  2.9000E+02  2.3003E-03  2.7846E-03  2.7684E-03  2.2133E-03
  3.1000E+02  1.8454E-03  2.3636E-03  2.3812E-03  2.0683E-03
  3.3000E+02  1.5031E-03  1.9289E-03  2.0810E-03  1.8951E-03
  3.5000E+02  1.2328E-03  1.6534E-03  1.8832E-03  1.7589E-03
  3.7000E+02  9.7348E-04  1.3818E-03  1.6305E-03  1.5760E-03
  3.9000E+02  8.0032E-04  1.1638E-03  1.4336E-03  1.4257E-03
  4.1000E+02  6.4518E-04  9.6777E-04  1.2350E-03  1.2987E-03
  4.3000E+02  5.3355E-04  8.0560E-04  1.0838E-03  1.1466E-03
  4.5000E+02  4.2671E-04  6.7507E-04  9.1195E-04  1.0416E-03
  4.7000E+02  3.5454E-04  5.6915E-04  8.0867E-04  9.2690E-04
  4.9000E+02  2.8822E-04  4.7729E-04  6.8957E-04  8.2362E-04
  5.1000E+02  2.3878E-04  3.9234E-04  5.8585E-04  7.3264E-04
  5.3000E+02  1.9483E-04  3.3463E-04  5.2564E-04  6.5749E-04
  5.5000E+02  1.6745E-04  2.8730E-04  4.4609E-04  5.8365E-04
  5.7000E+02  1.3769E-04  2.4669E-04  3.7977E-04  5.1685E-04
  5.9000E+02  1.1225E-04  2.0270E-04  3.3670E-04  4.5224E-04
  6.1000E+02  9.6030E-05  1.7470E-04  2.8290E-04  4.0157E-04
  6.3000E+02  7.9241E-05  1.4367E-04  2.4594E-04  3.5059E-04
  6.5000E+02  6.6847E-05  1.2086E-04  2.1500E-04  3.0752E-04
  6.7000E+02  5.7134E-05  1.0385E-04  1.8019E-04  2.7688E-04
  6.9000E+02  4.9224E-05  9.1283E-05  1.6310E-04  2.4243E-04
  7.1000E+02  4.1242E-05  7.8494E-05  1.3536E-04  2.1834E-04
  7.3000E+02  3.6724E-05  6.7331E-05  1.1875E-04  1.9127E-04
  7.5000E+02  2.9569E-05  5.6343E-05  1.0381E-04  1.6784E-04
  7.7000E+02  2.7706E-05  4.9883E-05  8.9921E-05  1.5193E-04
  7.9000E+02  2.3030E-05  4.4345E-05  7.7967E-05  1.2618E-04
  8.1000E+02  1.9531E-05  3.8289E-05  6.8869E-05  1.1528E-04
  8.3000E+02  1.7008E-05  3.2224E-05  5.8321E-05  1.0438E-04
  8.5000E+02  1.4156E-05  2.7442E-05  5.4322E-05  8.9393E-05
  8.7000E+02  1.2605E-05  2.3223E-05  4.4609E-05  7.7879E-05
  8.9000E+02  1.0763E-05  2.1922E-05  4.0979E-05  6.9089E-05
  9.1000E+02  9.6689E-06  1.8582E-05  3.4720E-05  6.2848E-05
  9.3000E+02  8.6581E-06  1.6938E-05  3.0712E-05  5.5420E-05
  9.5000E+02  7.1594E-06  1.3813E-05  2.6370E-05  4.7597E-05
  9.7000E+02  6.2936E-06  1.1954E-05  2.3575E-05  4.4125E-05
  9.9000E+02  5.6168E-06  1.0429E-05  2.0621E-05  3.7129E-05
  1.0100E+03  4.9092E-06  9.0976E-06  1.8230E-05  3.4650E-05
  1.0300E+03  4.4916E-06  7.9593E-06  1.6973E-05  3.1732E-05
  1.0500E+03  3.7902E-06  6.9177E-06  1.3677E-05  2.7776E-05
  1.0700E+03  3.4035E-06  6.1354E-06  1.2134E-05  2.3205E-05
  1.0900E+03  2.7425E-06  5.7926E-06  1.0851E-05  2.1078E-05
  1.1100E+03  2.5895E-06  5.2915E-06  1.0051E-05  1.8723E-05
  1.1300E+03  2.2854E-06  4.5356E-06  8.7064E-06  1.6081E-05
  1.1500E+03  2.0516E-06  4.0522E-06  7.4451E-06  1.4561E-05
  1.1700E+03  1.7967E-06  3.3138E-06  7.0495E-06  1.3057E-05
  1.1900E+03  1.5998E-06  3.0677E-06  6.0211E-06  1.2082E-05
  1.2100E+03  1.5123E-06  2.7899E-06  5.8189E-06  1.0926E-05
  1.2300E+03  1.3457E-06  2.4207E-06  4.8257E-06  9.9985E-06
  1.2500E+03  1.2315E-06  2.2731E-06  4.3827E-06  8.5878E-06
  1.2700E+03  1.1721E-06  2.0727E-06  3.6127E-06  7.7527E-06
  1.2900E+03  9.6865E-07  1.7791E-06  3.3736E-06  6.6188E-06
  1.3100E+03  8.1351E-07  1.5308E-06  2.9534E-06  5.9068E-06
  1.3300E+03  7.1638E-07  1.3919E-06  2.6282E-06  5.5333E-06
  1.3500E+03  6.3903E-07  1.2420E-06  2.3662E-06  4.8432E-06
  1.3700E+03  5.3311E-07  1.0192E-06  2.0604E-06  4.2438E-06
  1.3900E+03  5.0542E-07  9.1415E-07  2.0059E-06  3.8869E-06
  1.4100E+03  4.4609E-07  9.2162E-07  1.7949E-06  3.6988E-06
  1.4300E+03  3.9326E-07  8.2493E-07  1.5747E-06  3.4070E-06
  1.4500E+03  3.5423E-07  6.8693E-07  1.4477E-06  3.0044E-06
  1.4700E+03  3.0941E-07  6.4342E-07  1.4266E-06  2.7372E-06
  1.4900E+03  2.9112E-07  5.3443E-07  1.2631E-06  2.5157E-06
  1.5100E+03  2.6071E-07  4.9663E-07  1.1638E-06  2.1658E-06
  1.5300E+03  2.4366E-07  4.9443E-07  1.0447E-06  1.9391E-06
  1.5500E+03  2.1008E-07  4.4038E-07  9.1943E-07  1.6573E-06
  1.5700E+03  1.8301E-07  3.4456E-07  7.9725E-07  1.5382E-06
  1.5900E+03  1.6622E-07  3.2030E-07  6.8166E-07  1.4112E-06
  1.6100E+03  1.5760E-07  2.9464E-07  5.9815E-07  1.2789E-06
  1.6300E+03  1.3765E-07  2.7829E-07  5.3750E-07  1.1036E-06
  1.6500E+03  1.4442E-07  2.5913E-07  4.8696E-07  1.0627E-06
  1.6700E+03  1.2956E-07  2.4436E-07  4.4477E-07  9.4316E-07
  1.6900E+03  8.7284E-08  2.1078E-07  4.1295E-07  8.4383E-07
  1.7100E+03  1.0280E-07  1.9373E-07  3.7621E-07  8.2362E-07
  1.7300E+03  8.1966E-08  1.7949E-07  3.0079E-07  7.5945E-07
  1.7500E+03  8.0472E-08  1.4873E-07  2.8515E-07  6.4254E-07
  1.7700E+03  7.2781E-08  1.3365E-07  2.7846E-07  5.7838E-07
  1.7900E+03  6.3595E-08  1.2420E-07  2.3838E-07  4.9487E-07
  1.8100E+03  6.2452E-08  1.0926E-07  2.4260E-07  4.7817E-07
  1.8300E+03  5.1157E-08  9.8271E-08  1.8406E-07  3.8254E-07
  1.8500E+03  5.2432E-08  1.1119E-07  1.7391E-07  3.3490E-07
  1.8700E+03  3.5898E-08  8.5570E-08  1.7149E-07  3.3560E-07
  1.8900E+03  3.3103E-08  7.3220E-08  1.5176E-07  3.2452E-07
  1.9100E+03  3.7920E-08  7.4363E-08  1.4640E-07  3.0519E-07
  1.9300E+03  2.8163E-08  6.8430E-08  1.2363E-07  2.4032E-07
  1.9500E+03  2.7126E-08  5.3487E-08  1.1045E-07  2.3873E-07
  1.9700E+03  2.3188E-08  6.5133E-08  1.0658E-07  1.9197E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-abmp16-07-08-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   7.125   7.375   7.625   7.875
  1.0000E+01  2.3192E-03  1.3879E-03  8.1175E-04  5.0059E-04
  3.0000E+01  4.8828E-03  2.9130E-03  1.7246E-03  1.0587E-03
  5.0000E+01  6.3375E-03  3.7137E-03  2.2177E-03  1.3506E-03
  7.0000E+01  7.1550E-03  4.1497E-03  2.4462E-03  1.4578E-03
  9.0000E+01  7.0803E-03  4.2706E-03  2.4862E-03  1.5084E-03
  1.1000E+02  6.2408E-03  4.1431E-03  2.5245E-03  1.5079E-03
  1.3000E+02  5.0542E-03  3.7392E-03  2.3500E-03  1.4490E-03
  1.5000E+02  4.0012E-03  3.2026E-03  2.2028E-03  1.3730E-03
  1.7000E+02  3.2501E-03  2.6581E-03  1.9219E-03  1.2592E-03
  1.9000E+02  2.7020E-03  2.2071E-03  1.6951E-03  1.1480E-03
  2.1000E+02  2.3043E-03  1.6437E-03  1.4468E-03  1.0227E-03
  2.3000E+02  1.9927E-03  1.5725E-03  1.2574E-03  8.8207E-04
  2.5000E+02  1.8296E-03  1.3655E-03  1.0842E-03  7.9109E-04
  2.7000E+02  1.7004E-03  1.2187E-03  9.3876E-04  6.9001E-04
  2.9000E+02  1.5743E-03  1.1216E-03  8.1658E-04  6.0738E-04
  3.1000E+02  1.4692E-03  1.0377E-03  7.5901E-04  5.5904E-04
  3.3000E+02  1.3783E-03  9.7392E-04  6.8254E-04  4.9575E-04
  3.5000E+02  1.3057E-03  9.0668E-04  6.3419E-04  4.2121E-04
  3.7000E+02  1.2271E-03  8.6361E-04  5.8189E-04  4.0434E-04
  3.9000E+02  1.1713E-03  8.1175E-04  5.4805E-04  3.7410E-04
  4.1000E+02  1.0886E-03  7.7439E-04  5.1597E-04  3.4347E-04
  4.3000E+02  1.0267E-03  7.3879E-04  5.0190E-04  3.3336E-04
  4.5000E+02  9.4667E-04  6.9352E-04  4.8520E-04  3.2215E-04
  4.7000E+02  8.7855E-04  6.7331E-04  4.5048E-04  2.9815E-04
  4.9000E+02  7.8230E-04  6.3243E-04  4.2451E-04  2.8220E-04
  5.1000E+02  7.2781E-04  5.9815E-04  4.0930E-04  2.6875E-04
  5.3000E+02  6.7551E-04  5.5728E-04  4.0139E-04  2.5636E-04
  5.5000E+02  6.1837E-04  5.3267E-04  3.8689E-04  2.4590E-04
  5.7000E+02  5.5333E-04  5.0234E-04  3.5428E-04  2.3847E-04
  5.9000E+02  5.1245E-04  4.5839E-04  3.4698E-04  2.2977E-04
  6.1000E+02  4.5883E-04  4.3277E-04  3.2395E-04  2.1966E-04
  6.3000E+02  4.2200E-04  4.0614E-04  3.1160E-04  2.1456E-04
  6.5000E+02  3.9067E-04  3.7247E-04  2.9741E-04  1.9984E-04
  6.7000E+02  3.5146E-04  3.4307E-04  2.7530E-04  1.9382E-04
  6.9000E+02  3.1696E-04  3.2633E-04  2.6699E-04  1.8547E-04
  7.1000E+02  2.8515E-04  2.9820E-04  2.4673E-04  1.8107E-04
  7.3000E+02  2.5438E-04  2.7600E-04  2.3263E-04  1.7202E-04
  7.5000E+02  2.3100E-04  2.5368E-04  2.2278E-04  1.5861E-04
  7.7000E+02  2.1254E-04  2.3223E-04  2.1025E-04  1.5505E-04
  7.9000E+02  1.8810E-04  2.1412E-04  1.9162E-04  1.5048E-04
  8.1000E+02  1.7321E-04  1.9725E-04  1.8424E-04  1.4231E-04
  8.3000E+02  1.5066E-04  1.8178E-04  1.7523E-04  1.3532E-04
  8.5000E+02  1.3550E-04  1.6604E-04  1.6314E-04  1.2644E-04
  8.7000E+02  1.2003E-04  1.5523E-04  1.4921E-04  1.1888E-04
  8.9000E+02  1.1576E-04  1.3791E-04  1.4314E-04  1.1532E-04
  9.1000E+02  9.8799E-05  1.3128E-04  1.3743E-04  1.0886E-04
  9.3000E+02  9.0229E-05  1.1972E-04  1.2266E-04  1.0275E-04
  9.5000E+02  8.0120E-05  1.0763E-04  1.1458E-04  9.8359E-05
  9.7000E+02  7.3000E-05  9.5854E-05  1.0772E-04  8.9306E-05
  9.9000E+02  6.2364E-05  8.8251E-05  9.9853E-05  8.7240E-05
  1.0100E+03  5.7354E-05  8.2625E-05  9.3173E-05  8.2362E-05
  1.0300E+03  5.2520E-05  7.4802E-05  8.7372E-05  7.8758E-05
  1.0500E+03  4.8389E-05  6.7858E-05  7.8142E-05  7.3396E-05
  1.0700E+03  4.5136E-05  6.3727E-05  7.5681E-05  6.9880E-05
  1.0900E+03  3.9695E-05  5.6959E-05  6.7067E-05  6.4474E-05
  1.1100E+03  3.5511E-05  5.1641E-05  6.3024E-05  6.2848E-05
  1.1300E+03  3.0308E-05  4.7949E-05  5.8277E-05  5.9244E-05
  1.1500E+03  2.7319E-05  4.3598E-05  5.5552E-05  5.5552E-05
  1.1700E+03  2.5438E-05  4.0504E-05  5.0586E-05  4.9839E-05
  1.1900E+03  2.3399E-05  3.6109E-05  4.8301E-05  4.5356E-05
  1.2100E+03  1.9742E-05  3.4316E-05  4.3950E-05  4.4038E-05
  1.2300E+03  1.7914E-05  2.9938E-05  4.0117E-05  4.0152E-05
  1.2500E+03  1.6692E-05  2.7794E-05  3.7269E-05  3.9941E-05
  1.2700E+03  1.4495E-05  2.4840E-05  3.4527E-05  3.6390E-05
  1.2900E+03  1.2728E-05  2.2643E-05  3.1837E-05  3.2259E-05
  1.3100E+03  1.1932E-05  2.0938E-05  2.9587E-05  3.0167E-05
  1.3300E+03  1.1418E-05  1.9426E-05  2.8673E-05  2.9569E-05
  1.3500E+03  9.9897E-06  1.7967E-05  2.5069E-05  2.7389E-05
  1.3700E+03  9.4140E-06  1.6094E-05  2.3170E-05  2.6106E-05
  1.3900E+03  9.0229E-06  1.3686E-05  2.2449E-05  2.4524E-05
  1.4100E+03  7.4934E-06  1.3202E-05  2.1272E-05  2.3698E-05
  1.4300E+03  6.6056E-06  1.1708E-05  1.9355E-05  2.2485E-05
  1.4500E+03  5.8892E-06  1.1431E-05  1.8195E-05  2.1061E-05
  1.4700E+03  5.2300E-06  1.0214E-05  1.6371E-05  1.9443E-05
  1.4900E+03  4.7290E-06  9.1415E-06  1.4899E-05  1.8178E-05
  1.5100E+03  4.5312E-06  8.3856E-06  1.3989E-05  1.6899E-05
  1.5300E+03  3.7498E-06  7.4582E-06  1.3018E-05  1.6156E-05
  1.5500E+03  3.4246E-06  6.8034E-06  1.1765E-05  1.4446E-05
  1.5700E+03  3.1538E-06  6.5485E-06  1.0526E-05  1.3954E-05
  1.5900E+03  2.8620E-06  5.4981E-06  1.0275E-05  1.2442E-05
  1.6100E+03  2.7249E-06  5.0630E-06  9.2118E-06  1.1568E-05
  1.6300E+03  2.3803E-06  4.8608E-06  8.7987E-06  1.1423E-05
  1.6500E+03  2.0727E-06  4.6850E-06  7.7571E-06  1.0785E-05
  1.6700E+03  2.0410E-06  3.9449E-06  6.7638E-06  9.2734E-06
  1.6900E+03  1.7044E-06  3.5423E-06  6.0475E-06  8.8075E-06
  1.7100E+03  1.5040E-06  3.1855E-06  5.7486E-06  8.2625E-06
  1.7300E+03  1.4169E-06  2.9763E-06  5.4937E-06  8.0560E-06
  1.7500E+03  1.1950E-06  2.8251E-06  5.1553E-06  6.9792E-06
  1.7700E+03  1.2534E-06  2.3504E-06  4.5004E-06  6.6715E-06
  1.7900E+03  1.0407E-06  2.2010E-06  4.2877E-06  6.3771E-06
  1.8100E+03  9.9282E-07  1.8705E-06  3.9115E-06  5.8057E-06
  1.8300E+03  9.4184E-07  1.8283E-06  3.7832E-06  5.6299E-06
  1.8500E+03  8.7723E-07  1.5545E-06  3.1925E-06  5.2783E-06
  1.8700E+03  6.7331E-07  1.4635E-06  2.9517E-06  4.4873E-06
  1.8900E+03  6.4430E-07  1.3550E-06  2.6299E-06  4.1348E-06
  1.9100E+03  6.1266E-07  1.2855E-06  2.6159E-06  3.8447E-06
  1.9300E+03  5.1509E-07  1.1493E-06  2.3487E-06  3.7990E-06
  1.9500E+03  5.1377E-07  1.0042E-06  2.2432E-06  3.4615E-06
  1.9700E+03  4.1559E-07  8.8295E-07  1.9355E-06  3.1362E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-abmp16-08-09-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   8.125   8.375   8.625   8.875
  1.0000E+01  3.2514E-04  1.9307E-04  1.0908E-04  6.8298E-05
  3.0000E+01  6.4342E-04  3.9067E-04  2.2797E-04  1.4134E-04
  5.0000E+01  7.6165E-04  4.8828E-04  2.9446E-04  1.7641E-04
  7.0000E+01  8.8471E-04  5.1904E-04  3.3881E-04  1.9936E-04
  9.0000E+01  9.0756E-04  5.3882E-04  3.3279E-04  2.0274E-04
  1.1000E+02  8.8339E-04  5.3487E-04  3.3019E-04  2.0344E-04
  1.3000E+02  8.9613E-04  5.3179E-04  3.2479E-04  1.9276E-04
  1.5000E+02  8.3241E-04  4.9927E-04  3.0883E-04  1.8362E-04
  1.7000E+02  7.7791E-04  4.8389E-04  2.9490E-04  1.7272E-04
  1.9000E+02  7.3703E-04  4.5092E-04  2.7108E-04  1.6653E-04
  2.1000E+02  6.6232E-04  4.1295E-04  2.5302E-04  1.5598E-04
  2.3000E+02  6.0958E-04  3.7682E-04  2.3539E-04  1.4297E-04
  2.5000E+02  5.4146E-04  3.4896E-04  2.1737E-04  1.3312E-04
  2.7000E+02  4.9048E-04  3.2118E-04  1.9997E-04  1.2293E-04
  2.9000E+02  4.3141E-04  2.8462E-04  1.7918E-04  1.1401E-04
  3.1000E+02  3.8676E-04  2.6080E-04  1.7004E-04  1.0724E-04
  3.3000E+02  3.5168E-04  2.3109E-04  1.5426E-04  9.9853E-05
  3.5000E+02  3.1609E-04  2.1188E-04  1.3941E-04  8.8514E-05
  3.7000E+02  2.8475E-04  1.9971E-04  1.2697E-04  8.4032E-05
  3.9000E+02  2.6348E-04  1.7914E-04  1.1805E-04  7.5857E-05
  4.1000E+02  2.4352E-04  1.6587E-04  1.0864E-04  6.8957E-05
  4.3000E+02  2.2616E-04  1.5264E-04  9.9766E-05  6.4430E-05
  4.5000E+02  2.0982E-04  1.4099E-04  9.3217E-05  6.0431E-05
  4.7000E+02  1.9663E-04  1.2948E-04  8.4383E-05  5.4849E-05
  4.9000E+02  1.8718E-04  1.2473E-04  8.0428E-05  5.1113E-05
  5.1000E+02  1.7694E-04  1.1765E-04  7.5813E-05  4.8125E-05
  5.3000E+02  1.6956E-04  1.0807E-04  7.0539E-05  4.4038E-05
  5.5000E+02  1.6191E-04  1.0570E-04  6.7287E-05  4.1453E-05
  5.7000E+02  1.5642E-04  9.8447E-05  6.3200E-05  3.9287E-05
  5.9000E+02  1.4930E-04  9.5898E-05  6.1266E-05  3.7384E-05
  6.1000E+02  1.4380E-04  9.1767E-05  5.7047E-05  3.6421E-05
  6.3000E+02  1.3822E-04  8.6976E-05  5.5245E-05  3.4250E-05
  6.5000E+02  1.3273E-04  8.3416E-05  5.3399E-05  3.2180E-05
  6.7000E+02  1.2556E-04  8.2406E-05  5.0278E-05  3.1490E-05
  6.9000E+02  1.2139E-04  7.8802E-05  4.8520E-05  3.0690E-05
  7.1000E+02  1.1787E-04  7.5813E-05  4.5971E-05  2.8919E-05
  7.3000E+02  1.1238E-04  7.2209E-05  4.5312E-05  2.8119E-05
  7.5000E+02  1.0948E-04  6.9177E-05  4.3950E-05  2.6818E-05
  7.7000E+02  1.0504E-04  6.7770E-05  4.2701E-05  2.5856E-05
  7.9000E+02  1.0069E-04  6.5089E-05  4.0711E-05  2.5486E-05
  8.1000E+02  9.5502E-05  6.2408E-05  3.9238E-05  2.3873E-05
  8.3000E+02  8.9525E-05  6.1617E-05  3.7832E-05  2.3350E-05
  8.5000E+02  8.8734E-05  5.7442E-05  3.6285E-05  2.2968E-05
  8.7000E+02  8.5306E-05  5.5464E-05  3.4755E-05  2.1935E-05
  8.9000E+02  8.1790E-05  5.3926E-05  3.4364E-05  2.1505E-05
  9.1000E+02  7.8054E-05  5.1245E-05  3.2602E-05  2.0045E-05
  9.3000E+02  7.4363E-05  4.9707E-05  3.2356E-05  1.9896E-05
  9.5000E+02  7.1330E-05  4.7817E-05  3.0941E-05  1.9408E-05
  9.7000E+02  6.8473E-05  4.5708E-05  2.8998E-05  1.8331E-05
  9.9000E+02  6.5661E-05  4.4257E-05  2.8154E-05  1.7395E-05
  1.0100E+03  6.2277E-05  4.2653E-05  2.7534E-05  1.7378E-05
  1.0300E+03  5.8936E-05  4.0275E-05  2.6286E-05  1.6565E-05
  1.0500E+03  5.7530E-05  3.9467E-05  2.5508E-05  1.5945E-05
  1.0700E+03  5.5376E-05  3.7041E-05  2.4383E-05  1.5220E-05
  1.0900E+03  5.1157E-05  3.5037E-05  2.3715E-05  1.5237E-05
  1.1100E+03  4.9971E-05  3.4105E-05  2.2643E-05  1.4517E-05
  1.1300E+03  4.6059E-05  3.2699E-05  2.1940E-05  1.3914E-05
  1.1500E+03  4.4697E-05  3.1292E-05  2.1184E-05  1.3167E-05
  1.1700E+03  4.2192E-05  2.9798E-05  2.0322E-05  1.2288E-05
  1.1900E+03  3.9643E-05  2.9481E-05  1.9373E-05  1.2205E-05
  1.2100E+03  3.7779E-05  2.7495E-05  1.8758E-05  1.1866E-05
  1.2300E+03  3.6056E-05  2.6247E-05  1.7931E-05  1.1365E-05
  1.2500E+03  3.3665E-05  2.5368E-05  1.6956E-05  1.0979E-05
  1.2700E+03  3.2013E-05  2.3926E-05  1.6613E-05  1.0513E-05
  1.2900E+03  3.1134E-05  2.2432E-05  1.5725E-05  1.0064E-05
  1.3100E+03  2.9165E-05  2.2151E-05  1.4952E-05  9.5283E-06
  1.3300E+03  2.7970E-05  2.1113E-05  1.4561E-05  9.4755E-06
  1.3500E+03  2.5965E-05  1.9830E-05  1.3651E-05  8.8690E-06
  1.3700E+03  2.4735E-05  1.9197E-05  1.3418E-05  8.6669E-06
  1.3900E+03  2.3311E-05  1.8054E-05  1.2570E-05  8.4911E-06
  1.4100E+03  2.2045E-05  1.7597E-05  1.2165E-05  8.1043E-06
  1.4300E+03  2.0498E-05  1.6481E-05  1.1686E-05  7.6912E-06
  1.4500E+03  1.9812E-05  1.5945E-05  1.1009E-05  7.5242E-06
  1.4700E+03  1.8617E-05  1.4758E-05  1.0737E-05  7.0188E-06
  1.4900E+03  1.7685E-05  1.4279E-05  1.0429E-05  6.7023E-06
  1.5100E+03  1.6622E-05  1.3554E-05  9.9062E-06  6.4562E-06
  1.5300E+03  1.5831E-05  1.2829E-05  9.3349E-06  6.2804E-06
  1.5500E+03  1.4890E-05  1.2332E-05  8.8954E-06  6.1442E-06
  1.5700E+03  1.3840E-05  1.1840E-05  8.5921E-06  5.7222E-06
  1.5900E+03  1.3290E-05  1.1045E-05  8.4999E-06  5.6607E-06
  1.6100E+03  1.2394E-05  1.0478E-05  7.9856E-06  5.4146E-06
  1.6300E+03  1.1735E-05  9.9766E-06  7.6648E-06  5.2344E-06
  1.6500E+03  1.1154E-05  9.5546E-06  7.1242E-06  4.9443E-06
  1.6700E+03  1.0478E-05  8.8383E-06  6.6847E-06  4.7202E-06
  1.6900E+03  9.6338E-06  8.7152E-06  6.5485E-06  4.5400E-06
  1.7100E+03  9.3261E-06  8.1922E-06  6.1705E-06  4.4345E-06
  1.7300E+03  8.6976E-06  8.0164E-06  5.9156E-06  4.1488E-06
  1.7500E+03  8.1746E-06  7.3572E-06  5.6871E-06  3.9607E-06
  1.7700E+03  7.7000E-06  6.9221E-06  5.3135E-06  3.8658E-06
  1.7900E+03  7.0979E-06  6.6100E-06  5.1861E-06  3.5546E-06
  1.8100E+03  6.5617E-06  6.1442E-06  4.7378E-06  3.5019E-06
  1.8300E+03  6.3727E-06  5.8189E-06  4.6674E-06  3.2101E-06
  1.8500E+03  6.0782E-06  5.6168E-06  4.3616E-06  3.1169E-06
  1.8700E+03  5.5552E-06  5.3091E-06  4.2350E-06  2.9886E-06
  1.8900E+03  5.2300E-06  5.0542E-06  3.8851E-06  2.8374E-06
  1.9100E+03  4.8213E-06  4.6279E-06  3.8008E-06  2.7653E-06
  1.9300E+03  4.6499E-06  4.4653E-06  3.6707E-06  2.6915E-06
  1.9500E+03  4.5268E-06  4.3053E-06  3.4896E-06  2.6088E-06
  1.9700E+03  4.0135E-06  4.0047E-06  3.3560E-06  2.4084E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-abmp16-09-10-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   9.125   9.375   9.625   9.875
  1.0000E+01  4.0464E-05  2.2529E-05  1.5664E-05  1.0856E-05
  3.0000E+01  8.3372E-05  4.8125E-05  3.5138E-05  1.8907E-05
  5.0000E+01  1.0157E-04  6.3419E-05  3.8355E-05  2.3328E-05
  7.0000E+01  1.2288E-04  6.7419E-05  4.3695E-05  2.5262E-05
  9.0000E+01  1.1853E-04  7.0188E-05  5.1729E-05  2.6418E-05
  1.1000E+02  1.1805E-04  6.9836E-05  4.3950E-05  2.6308E-05
  1.3000E+02  1.1277E-04  7.1374E-05  4.0948E-05  2.5438E-05
  1.5000E+02  1.0768E-04  6.7770E-05  4.0016E-05  2.4524E-05
  1.7000E+02  1.0429E-04  6.5221E-05  3.7933E-05  2.2761E-05
  1.9000E+02  9.9853E-05  6.0694E-05  3.7594E-05  2.1557E-05
  2.1000E+02  9.4975E-05  5.8233E-05  3.5546E-05  2.0199E-05
  2.3000E+02  8.6317E-05  5.3355E-05  3.4474E-05  1.9483E-05
  2.5000E+02  7.9373E-05  4.8257E-05  3.2202E-05  1.7870E-05
  2.7000E+02  7.3879E-05  4.4477E-05  2.8638E-05  1.7299E-05
  2.9000E+02  6.8386E-05  4.1717E-05  2.5658E-05  1.6103E-05
  3.1000E+02  6.6540E-05  4.0675E-05  2.4229E-05  1.4987E-05
  3.3000E+02  5.9376E-05  3.8122E-05  2.2322E-05  1.4108E-05
  3.5000E+02  5.5860E-05  3.4386E-05  2.0995E-05  1.2803E-05
  3.7000E+02  4.9311E-05  3.1028E-05  1.9052E-05  1.1585E-05
  3.9000E+02  4.5092E-05  2.9011E-05  1.7351E-05  1.0886E-05
  4.1000E+02  4.3616E-05  2.7548E-05  1.6841E-05  1.0293E-05
  4.3000E+02  3.9511E-05  2.5284E-05  1.5193E-05  9.1064E-06
  4.5000E+02  3.7221E-05  2.2366E-05  1.4358E-05  8.7987E-06
  4.7000E+02  3.4615E-05  2.0226E-05  1.2860E-05  8.2889E-06
  4.9000E+02  3.2400E-05  1.9540E-05  1.1827E-05  8.0076E-06
  5.1000E+02  3.1266E-05  1.8626E-05  1.1524E-05  7.0671E-06
  5.3000E+02  2.8563E-05  1.7299E-05  1.0561E-05  6.4650E-06
  5.5000E+02  2.6673E-05  1.6415E-05  9.8227E-06  6.0519E-06
  5.7000E+02  2.5139E-05  1.5171E-05  9.3525E-06  5.8980E-06
  5.9000E+02  2.3627E-05  1.4248E-05  8.8734E-06  5.4146E-06
  6.1000E+02  2.2019E-05  1.3576E-05  8.4163E-06  5.0718E-06
  6.3000E+02  2.1505E-05  1.2868E-05  8.0076E-06  4.9180E-06
  6.5000E+02  2.0155E-05  1.2600E-05  7.6560E-06  4.7422E-06
  6.7000E+02  1.9219E-05  1.2086E-05  7.4319E-06  4.5795E-06
  6.9000E+02  1.8358E-05  1.1168E-05  6.9836E-06  4.1611E-06
  7.1000E+02  1.7918E-05  1.0943E-05  6.7243E-06  3.9950E-06
  7.3000E+02  1.7215E-05  1.0535E-05  6.3639E-06  3.8807E-06
  7.5000E+02  1.7092E-05  1.0205E-05  6.0914E-06  3.6487E-06
  7.7000E+02  1.6200E-05  9.7656E-06  5.9376E-06  3.5968E-06
  7.9000E+02  1.5835E-05  9.2690E-06  5.6783E-06  3.5283E-06
  8.1000E+02  1.4890E-05  9.2030E-06  5.5245E-06  3.4786E-06
  8.3000E+02  1.4477E-05  8.8822E-06  5.4322E-06  3.3389E-06
  8.5000E+02  1.4073E-05  8.4515E-06  5.3267E-06  3.3169E-06
  8.7000E+02  1.3862E-05  8.2406E-06  5.0586E-06  3.0664E-06
  8.9000E+02  1.3009E-05  8.0911E-06  4.9839E-06  2.9947E-06
  9.1000E+02  1.2359E-05  7.6868E-06  4.7202E-06  2.9147E-06
  9.3000E+02  1.2236E-05  7.4407E-06  4.5180E-06  2.8040E-06
  9.5000E+02  1.1967E-05  7.3528E-06  4.2561E-06  2.7675E-06
  9.7000E+02  1.1260E-05  7.1023E-06  4.1357E-06  2.6185E-06
  9.9000E+02  1.0763E-05  6.6979E-06  4.0319E-06  2.5508E-06
  1.0100E+03  1.0311E-05  6.5837E-06  3.9309E-06  2.3834E-06
  1.0300E+03  1.0539E-05  6.3595E-06  3.8654E-06  2.2559E-06
  1.0500E+03  9.9546E-06  6.1002E-06  3.7401E-06  2.2348E-06
  1.0700E+03  9.8843E-06  5.8849E-06  3.5393E-06  2.1909E-06
  1.0900E+03  9.5854E-06  5.7486E-06  3.4070E-06  2.0885E-06
  1.1100E+03  9.1767E-06  5.4234E-06  3.4228E-06  2.0305E-06
  1.1300E+03  8.5965E-06  5.2520E-06  3.2593E-06  1.9496E-06
  1.1500E+03  8.5306E-06  5.2300E-06  3.1679E-06  1.8301E-06
  1.1700E+03  8.0384E-06  4.9136E-06  3.0466E-06  1.7650E-06
  1.1900E+03  7.6912E-06  4.8432E-06  2.9376E-06  1.7597E-06
  1.2100E+03  7.3220E-06  4.6323E-06  2.8180E-06  1.7184E-06
  1.2300E+03  7.1462E-06  4.4609E-06  2.7196E-06  1.6358E-06
  1.2500E+03  6.9880E-06  4.3282E-06  2.5965E-06  1.6112E-06
  1.2700E+03  6.5968E-06  4.1840E-06  2.4823E-06  1.5611E-06
  1.2900E+03  6.3331E-06  4.0838E-06  2.4295E-06  1.4996E-06
  1.3100E+03  6.2452E-06  3.8728E-06  2.2994E-06  1.4389E-06
  1.3300E+03  6.0519E-06  3.7480E-06  2.1641E-06  1.3756E-06
  1.3500E+03  5.7091E-06  3.6970E-06  2.1412E-06  1.3018E-06
  1.3700E+03  5.4058E-06  3.6338E-06  2.0797E-06  1.2403E-06
  1.3900E+03  5.2959E-06  3.3876E-06  1.9812E-06  1.2104E-06
  1.4100E+03  4.9883E-06  3.2892E-06  1.8758E-06  1.1673E-06
  1.4300E+03  5.0278E-06  3.2171E-06  1.8494E-06  1.1409E-06
  1.4500E+03  4.7993E-06  3.0220E-06  1.8178E-06  1.0957E-06
  1.4700E+03  4.5532E-06  2.9411E-06  1.7668E-06  1.0860E-06
  1.4900E+03  4.4081E-06  2.7899E-06  1.6714E-06  1.0772E-06
  1.5100E+03  4.2684E-06  2.5684E-06  1.6094E-06  1.0425E-06
  1.5300E+03  3.9906E-06  2.5526E-06  1.5853E-06  9.7392E-07
  1.5500E+03  3.8183E-06  2.4137E-06  1.4947E-06  9.4711E-07
  1.5700E+03  3.6918E-06  2.3961E-06  1.4248E-06  9.1195E-07
  1.5900E+03  3.6707E-06  2.2713E-06  1.3536E-06  8.7987E-07
  1.6100E+03  3.4949E-06  2.1412E-06  1.3216E-06  8.6581E-07
  1.6300E+03  3.3542E-06  2.1131E-06  1.2838E-06  8.3988E-07
  1.6500E+03  3.2786E-06  1.9777E-06  1.2671E-06  7.9461E-07
  1.6700E+03  3.1855E-06  1.9303E-06  1.2134E-06  7.4451E-07
  1.6900E+03  3.0642E-06  1.8230E-06  1.1906E-06  7.0759E-07
  1.7100E+03  2.9833E-06  1.7272E-06  1.1427E-06  7.0188E-07
  1.7300E+03  2.8268E-06  1.6433E-06  1.0759E-06  6.3287E-07
  1.7500E+03  2.5684E-06  1.6042E-06  1.0012E-06  6.0914E-07
  1.7700E+03  2.6299E-06  1.5237E-06  9.6250E-07  5.9552E-07
  1.7900E+03  2.4629E-06  1.4380E-06  9.4096E-07  5.7398E-07
  1.8100E+03  2.3381E-06  1.4112E-06  8.9042E-07  5.6168E-07
  1.8300E+03  2.2168E-06  1.3308E-06  8.5086E-07  5.2871E-07
  1.8500E+03  2.0727E-06  1.3462E-06  8.6976E-07  5.1465E-07
  1.8700E+03  1.9303E-06  1.2851E-06  8.1439E-07  4.9707E-07
  1.8900E+03  1.9707E-06  1.2701E-06  7.9109E-07  4.4785E-07
  1.9100E+03  1.7914E-06  1.2275E-06  7.1638E-07  4.3994E-07
  1.9300E+03  1.7158E-06  1.1436E-06  6.9704E-07  4.2262E-07
  1.9500E+03  1.6472E-06  1.0601E-06  7.1418E-07  4.0662E-07
  1.9700E+03  1.6042E-06  1.0363E-06  6.8957E-07  3.6039E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-abmp16-10-11-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,  10.125  10.375  10.625  10.875
  1.0000E+01  5.6431E-06  3.1231E-06  1.6543E-06  1.3870E-06
  3.0000E+01  1.1757E-05  6.3287E-06  4.6587E-06  2.0190E-06
  5.0000E+01  1.6718E-05  6.8737E-06  5.3838E-06  3.1512E-06
  7.0000E+01  1.8494E-05  8.6185E-06  6.6672E-06  3.5889E-06
  9.0000E+01  1.7677E-05  9.8447E-06  5.2344E-06  4.1414E-06
  1.1000E+02  1.5299E-05  1.0500E-05  6.3859E-06  3.5858E-06
  1.3000E+02  1.6147E-05  9.3437E-06  4.8916E-06  3.3270E-06
  1.5000E+02  1.3840E-05  9.4623E-06  6.9484E-06  3.8104E-06
  1.7000E+02  1.4754E-05  9.1943E-06  4.6543E-06  2.1597E-06
  1.9000E+02  1.4974E-05  7.9329E-06  5.0498E-06  2.3689E-06
  2.1000E+02  1.3334E-05  8.1614E-06  5.7838E-06  2.6972E-06
  2.3000E+02  1.1603E-05  7.2517E-06  4.4785E-06  2.5174E-06
  2.5000E+02  1.1238E-05  6.9177E-06  4.2772E-06  2.6906E-06
  2.7000E+02  1.0086E-05  6.7594E-06  4.0750E-06  2.8053E-06
  2.9000E+02  9.2426E-06  6.2321E-06  3.6557E-06  2.1478E-06
  3.1000E+02  8.8514E-06  5.2036E-06  3.1956E-06  1.9338E-06
  3.3000E+02  9.2338E-06  3.2452E-06  3.3885E-06  1.7716E-06
  3.5000E+02  7.9021E-06  4.7114E-06  2.7816E-06  1.7958E-06
  3.7000E+02  7.0319E-06  4.6015E-06  2.5517E-06  1.4960E-06
  3.9000E+02  6.5001E-06  3.7937E-06  2.3434E-06  1.4363E-06
  4.1000E+02  6.0255E-06  3.6496E-06  2.4541E-06  1.3035E-06
  4.3000E+02  5.2476E-06  3.5924E-06  2.1553E-06  1.2570E-06
  4.5000E+02  5.2432E-06  3.1217E-06  2.0292E-06  1.0596E-06
  4.7000E+02  5.0718E-06  2.9147E-06  1.8643E-06  1.3682E-06
  4.9000E+02  4.5312E-06  2.5069E-06  1.6371E-06  9.1020E-07
  5.1000E+02  3.9581E-06  2.5987E-06  1.5246E-06  9.2602E-07
  5.3000E+02  4.0711E-06  2.4563E-06  1.4670E-06  8.4823E-07
  5.5000E+02  3.7028E-06  2.3478E-06  1.4442E-06  8.4251E-07
  5.7000E+02  3.5406E-06  2.2458E-06  1.3361E-06  7.6560E-07
  5.9000E+02  3.0444E-06  2.1461E-06  1.2016E-06  8.1131E-07
  6.1000E+02  3.2668E-06  2.0494E-06  1.1541E-06  7.2297E-07
  6.3000E+02  3.0097E-06  1.9153E-06  1.0592E-06  7.4978E-07
  6.5000E+02  2.9288E-06  1.6947E-06  1.0658E-06  6.6496E-07
  6.7000E+02  2.8734E-06  1.7510E-06  1.0513E-06  5.4849E-07
  6.9000E+02  2.6989E-06  1.4525E-06  9.3261E-07  6.0123E-07
  7.1000E+02  2.4594E-06  1.4745E-06  9.2382E-07  5.6387E-07
  7.3000E+02  2.5095E-06  1.4916E-06  8.7020E-07  5.7662E-07
  7.5000E+02  2.3030E-06  1.3822E-06  8.5438E-07  4.6499E-07
  7.7000E+02  2.3917E-06  1.2262E-06  8.7636E-07  4.9224E-07
  7.9000E+02  2.1017E-06  1.4402E-06  7.2385E-07  4.9004E-07
  8.1000E+02  2.1021E-06  1.2864E-06  7.5461E-07  4.4169E-07
  8.3000E+02  1.9250E-06  1.2930E-06  7.0935E-07  4.4213E-07
  8.5000E+02  2.0441E-06  1.2886E-06  7.3923E-07  3.9190E-07
  8.7000E+02  1.7386E-06  1.1348E-06  6.2980E-07  4.0350E-07
  8.9000E+02  1.8213E-06  1.0596E-06  7.9812E-07  4.0271E-07
  9.1000E+02  1.6472E-06  1.0592E-06  6.6803E-07  4.0623E-07
  9.3000E+02  1.6784E-06  1.0948E-06  6.3639E-07  3.5415E-07
  9.5000E+02  1.7870E-06  9.7656E-07  5.4937E-07  3.7643E-07
  9.7000E+02  1.5681E-06  9.6997E-07  5.5289E-07  3.6201E-07
  9.9000E+02  1.5628E-06  9.2118E-07  5.1201E-07  3.3046E-07
  1.0100E+03  1.4820E-06  9.5898E-07  5.3882E-07  3.8161E-07
  1.0300E+03  1.4310E-06  9.1108E-07  5.0103E-07  3.3969E-07
  1.0500E+03  1.4178E-06  9.0888E-07  6.0079E-07  3.1824E-07
  1.0700E+03  1.5053E-06  7.7263E-07  5.1069E-07  3.0993E-07
  1.0900E+03  1.3101E-06  8.0428E-07  5.4849E-07  2.9253E-07
  1.1100E+03  1.2886E-06  6.9177E-07  4.9575E-07  2.5473E-07
  1.1300E+03  1.1888E-06  6.8561E-07  4.5971E-07  3.5388E-07
  1.1500E+03  1.1717E-06  6.9968E-07  3.9889E-07  2.4700E-07
  1.1700E+03  1.1449E-06  6.7682E-07  4.3827E-07  2.9358E-07
  1.1900E+03  1.0609E-06  6.4474E-07  3.8570E-07  2.4682E-07
  1.2100E+03  1.0249E-06  6.7946E-07  3.7445E-07  2.5667E-07
  1.2300E+03  9.4052E-07  6.1354E-07  3.7849E-07  2.8251E-07
  1.2500E+03  9.4008E-07  5.6168E-07  3.8570E-07  1.9566E-07
  1.2700E+03  9.7304E-07  5.5376E-07  3.1609E-07  2.0041E-07
  1.2900E+03  9.4184E-07  4.9927E-07  3.5634E-07  2.0727E-07
  1.3100E+03  9.1767E-07  5.4102E-07  2.6528E-07  1.7756E-07
  1.3300E+03  8.2098E-07  5.5376E-07  3.1978E-07  2.3680E-07
  1.3500E+03  8.8822E-07  5.5772E-07  3.0431E-07  2.2186E-07
  1.3700E+03  8.2669E-07  5.0103E-07  2.9851E-07  1.5338E-07
  1.3900E+03  7.8714E-07  4.5532E-07  2.6299E-07  2.1430E-07
  1.4100E+03  7.8098E-07  4.3545E-07  2.5192E-07  2.0252E-07
  1.4300E+03  7.0144E-07  4.6147E-07  2.3733E-07  1.5334E-07
  1.4500E+03  6.5880E-07  3.7533E-07  2.7600E-07  1.7496E-07
  1.4700E+03  6.5133E-07  3.9379E-07  2.2555E-07  1.4653E-07
  1.4900E+03  6.1969E-07  4.0996E-07  2.3786E-07  1.2099E-07
  1.5100E+03  6.7023E-07  3.6443E-07  2.6141E-07  1.3471E-07
  1.5300E+03  6.8210E-07  3.3191E-07  1.9936E-07  1.2069E-07
  1.5500E+03  5.4234E-07  3.3753E-07  2.2063E-07  1.1299E-07
  1.5700E+03  4.9707E-07  3.5388E-07  1.8863E-07  1.3189E-07
  1.5900E+03  5.1904E-07  3.2224E-07  1.8828E-07  1.2086E-07
  1.6100E+03  5.0674E-07  2.9692E-07  2.0938E-07  1.0768E-07
  1.6300E+03  4.7861E-07  2.7548E-07  1.6912E-07  1.0218E-07
  1.6500E+03  4.6147E-07  2.9604E-07  2.0727E-07  1.2512E-07
  1.6700E+03  4.2772E-07  2.8356E-07  1.6327E-07  1.0763E-07
  1.6900E+03  4.0697E-07  2.6124E-07  1.5664E-07  1.1765E-07
  1.7100E+03  4.1471E-07  2.4665E-07  1.3506E-07  1.1800E-07
  1.7300E+03  3.5687E-07  2.5930E-07  1.4925E-07  7.0891E-08
  1.7500E+03  3.9098E-07  2.2028E-07  1.2965E-07  9.4580E-08
  1.7700E+03  3.4386E-07  2.1166E-07  1.3383E-07  8.7855E-08
  1.7900E+03  3.7304E-07  1.9004E-07  1.3699E-07  9.5766E-08
  1.8100E+03  3.4351E-07  2.1852E-07  1.2846E-07  7.4363E-08
  1.8300E+03  3.4035E-07  2.1342E-07  1.1080E-07  6.4079E-08
  1.8500E+03  3.0185E-07  1.9514E-07  1.1770E-07  7.1814E-08
  1.8700E+03  2.9218E-07  2.1553E-07  1.0231E-07  7.5593E-08
  1.8900E+03  2.9130E-07  1.6951E-07  1.0891E-07  6.6847E-08
  1.9100E+03  2.9253E-07  1.5075E-07  1.0240E-07  7.2297E-08
  1.9300E+03  2.6686E-07  1.6006E-07  9.3613E-08  5.9684E-08
  1.9500E+03  2.6985E-07  1.6072E-07  1.0214E-07  4.3703E-08
  1.9700E+03  2.4981E-07  1.6776E-07  9.3525E-08  6.0870E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-abmp16-11-12-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,  11.125  11.375  11.625  11.875
  1.0000E+01  9.9546E-07  2.4203E-07  2.9020E-07  3.3828E-08
  3.0000E+01  1.1827E-06  9.2514E-07  4.4081E-07  3.0123E-07
  5.0000E+01  1.9975E-06  1.3475E-06  1.1743E-06  5.0103E-07
  7.0000E+01  2.1768E-06  3.3463E-06  1.2091E-06  3.5520E-07
  9.0000E+01  1.7035E-06  1.5712E-06  4.3791E-07  5.2256E-07
  1.1000E+02  1.6560E-06  1.7285E-06  9.5546E-07  4.8740E-07
  1.3000E+02  1.9896E-06  9.3349E-07  5.6036E-07  5.2124E-07
  1.5000E+02  2.0349E-06  1.2657E-06  5.4805E-07  5.4278E-07
  1.7000E+02  2.2238E-06  1.0636E-06  7.1067E-07  2.8062E-07
  1.9000E+02  1.8230E-06  1.0816E-06  7.1506E-07  2.2977E-07
  2.1000E+02  2.0911E-06  7.8933E-07  5.7310E-07  4.6543E-07
  2.3000E+02  2.0476E-06  7.5725E-07  2.9982E-07  3.8597E-07
  2.5000E+02  1.7492E-06  8.0735E-07  5.9112E-07  5.9728E-07
  2.7000E+02  1.0284E-06  1.2763E-06  5.0498E-07  2.9024E-07
  2.9000E+02  1.4578E-06  7.5505E-07  3.3318E-07  2.3267E-07
  3.1000E+02  8.1351E-07  9.5019E-07  3.9049E-07  2.9152E-07
  3.3000E+02  1.0042E-06  6.6803E-07  3.1727E-07  2.3091E-07
  3.5000E+02  1.0315E-06  5.1948E-07  3.2637E-07  1.8239E-07
  3.7000E+02  8.1175E-07  4.9004E-07  4.0311E-07  1.9057E-07
  3.9000E+02  6.5309E-07  5.4673E-07  3.8755E-07  1.4226E-07
  4.1000E+02  1.0082E-06  1.2003E-06  3.8438E-07  2.1456E-07
  4.3000E+02  6.5705E-07  4.6059E-07  3.0883E-07  1.3919E-07
  4.5000E+02  6.3507E-07  3.9660E-07  2.0401E-07  8.8207E-08
  4.7000E+02  7.2253E-07  4.5752E-07  2.8413E-07  1.5659E-07
  4.9000E+02  7.0231E-07  5.0542E-07  2.1597E-07  1.1946E-07
  5.1000E+02  5.0894E-07  3.4988E-07  2.2445E-07  1.5343E-07
  5.3000E+02  5.3970E-07  3.6676E-07  2.6853E-07  7.0583E-08
  5.5000E+02  4.9224E-07  2.6866E-07  1.5277E-07  1.0328E-07
  5.7000E+02  4.7949E-07  2.6352E-07  1.6173E-07  1.0935E-07
  5.9000E+02  4.7334E-07  2.8664E-07  1.2899E-07  8.5921E-08
  6.1000E+02  4.2605E-07  2.1078E-07  1.9456E-07  9.9370E-08
  6.3000E+02  4.1269E-07  2.7719E-07  1.9865E-07  9.1943E-08
  6.5000E+02  3.9379E-07  2.3416E-07  1.4741E-07  7.1154E-08
  6.7000E+02  4.3682E-07  2.1641E-07  1.3132E-07  9.7480E-08
  6.9000E+02  3.6918E-07  2.3227E-07  1.2723E-07  9.3349E-08
  7.1000E+02  3.8139E-07  1.9804E-07  1.7105E-07  7.5901E-08
  7.3000E+02  2.9886E-07  1.9013E-07  1.0069E-07  6.7243E-08
  7.5000E+02  2.7715E-07  1.7593E-07  1.0684E-07  5.1992E-08
  7.7000E+02  2.9354E-07  1.8494E-07  9.5898E-08  7.8670E-08
  7.9000E+02  2.8651E-07  1.6288E-07  1.1994E-07  5.6299E-08
  8.1000E+02  3.0958E-07  7.3440E-08  9.0492E-08  6.0431E-08
  8.3000E+02  2.4546E-07  1.9439E-07  1.3739E-07  6.9001E-08
  8.5000E+02  2.8536E-07  9.8623E-08  7.2781E-08  6.1529E-08
  8.7000E+02  2.4889E-07  1.7980E-07  6.7770E-08  5.5069E-08
  8.9000E+02  2.1562E-07  1.8560E-07  7.8933E-08  3.3701E-08
  9.1000E+02  2.0423E-07  1.5870E-07  1.0293E-07  6.3947E-08
  9.3000E+02  2.3601E-07  9.9634E-08  6.7594E-08  5.3838E-08
  9.5000E+02  2.4629E-07  1.2996E-07  6.1617E-08  5.2344E-08
  9.7000E+02  2.0916E-07  1.4372E-07  1.0346E-07  4.4960E-08
  9.9000E+02  2.1531E-07  1.0684E-07  5.7398E-08  4.2477E-08
  1.0100E+03  2.2911E-07  1.2038E-07  6.0167E-08  3.3696E-08
  1.0300E+03  1.7488E-07  9.6162E-08  5.1685E-08  4.9619E-08
  1.0500E+03  2.0204E-07  1.4688E-07  6.3419E-08  3.9247E-08
  1.0700E+03  2.0375E-07  1.0706E-07  7.5418E-08  4.2249E-08
  1.0900E+03  1.4165E-07  1.0152E-07  1.1418E-07  5.0850E-08
  1.1100E+03  1.4938E-07  1.1036E-07  4.7466E-08  3.9959E-08
  1.1300E+03  1.3769E-07  1.2433E-07  6.8869E-08  3.1450E-08
  1.1500E+03  2.0287E-07  7.9812E-08  6.0650E-08  2.5262E-08
  1.1700E+03  1.8389E-07  1.3224E-07  4.9487E-08  3.0800E-08
  1.1900E+03  1.5053E-07  8.9789E-08  4.7993E-08  3.1749E-08
  1.2100E+03  1.5646E-07  8.8690E-08  5.4717E-08  3.0132E-08
  1.2300E+03  1.1154E-07  7.7351E-08  6.3112E-08  6.0035E-08
  1.2500E+03  6.0211E-08  9.5678E-08  3.3912E-08  1.9566E-08
  1.2700E+03  9.8975E-08  5.9859E-08  7.3616E-08  3.5142E-08
  1.2900E+03  1.0930E-07  9.2030E-08  4.1383E-08  2.3522E-08
  1.3100E+03  6.1705E-08  5.8321E-08  3.9643E-08  2.6880E-08
  1.3300E+03  1.0952E-07  8.4647E-08  3.7515E-08  2.0691E-08
  1.3500E+03  1.1321E-07  7.2824E-08  3.4527E-08  3.1081E-08
  1.3700E+03  9.4228E-08  8.1219E-08  3.4369E-08  1.8283E-08
  1.3900E+03  9.8183E-08  5.0234E-08  2.5385E-08  1.8599E-08
  1.4100E+03  7.9109E-08  4.7422E-08  3.4861E-08  2.8708E-08
  1.4300E+03  1.3932E-07  4.9180E-08  3.1275E-08  1.3519E-08
  1.4500E+03  1.0526E-07  5.0894E-08  3.5142E-08  1.5439E-08
  1.4700E+03  8.8910E-08  4.1910E-08  2.9815E-08  1.6499E-08
  1.4900E+03  8.6009E-08  4.9839E-08  2.7442E-08  2.5262E-08
  1.5100E+03  8.5306E-08  4.3229E-08  3.0624E-08  2.1570E-08
  1.5300E+03  6.2760E-08  5.3443E-08  2.5438E-08  1.3985E-08
  1.5500E+03  7.6648E-08  5.6519E-08  4.0768E-08  1.6978E-08
  1.5700E+03  6.0299E-08  5.2827E-08  2.6704E-08  1.1884E-08
  1.5900E+03  6.8869E-08  3.3718E-08  3.4896E-08  1.7479E-08
  1.6100E+03  6.2980E-08  4.0293E-08  2.1518E-08  1.4596E-08
  1.6300E+03  7.4099E-08  4.3493E-08  2.2942E-08  1.4112E-08
  1.6500E+03  6.8517E-08  4.2930E-08  1.7597E-08  2.6423E-08
  1.6700E+03  5.7882E-08  3.8975E-08  2.2889E-08  1.0596E-08
  1.6900E+03  6.1837E-08  4.3616E-08  3.1151E-08  1.5176E-08
  1.7100E+03  4.9971E-08  3.9115E-08  2.5069E-08  8.6141E-09
  1.7300E+03  5.7706E-08  3.0958E-08  1.5198E-08  9.6997E-09
  1.7500E+03  5.0366E-08  3.6443E-08  2.4243E-08  6.4914E-09
  1.7700E+03  5.2168E-08  3.0501E-08  2.0955E-08  1.4108E-08
  1.7900E+03  5.2080E-08  3.2857E-08  1.8459E-08  8.8515E-09
  1.8100E+03  4.0609E-08  3.2241E-08  1.7136E-08  1.0069E-08
  1.8300E+03  4.0627E-08  3.2136E-08  1.7224E-08  7.4451E-09
  1.8500E+03  4.2877E-08  4.1735E-08  1.7413E-08  1.1001E-08
  1.8700E+03  4.3299E-08  3.2874E-08  2.4401E-08  8.0604E-09
  1.8900E+03  3.5160E-08  2.5139E-08  1.9777E-08  1.1154E-08
  1.9100E+03  4.8257E-08  2.3645E-08  2.8989E-08  5.7398E-09
  1.9300E+03  3.8465E-08  1.8424E-08  1.5018E-08  6.0826E-09
  1.9500E+03  3.6619E-08  2.0445E-08  1.0183E-08  7.4099E-09
  1.9700E+03  3.2962E-08  2.1746E-08  1.0614E-08  6.1617E-09
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-ct14-04-05-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   4.125   4.375   4.625   4.875
  1.0000E+01  4.1071E-01  3.4017E-01  2.6897E-01  2.0700E-01
  3.0000E+01  1.0878E-01  1.1669E-01  1.1449E-01  1.0583E-01
  5.0000E+01  3.1459E-02  4.2991E-02  5.1948E-02  5.5684E-02
  7.0000E+01  1.0412E-02  1.6485E-02  2.3698E-02  3.0360E-02
  9.0000E+01  3.9853E-03  6.9968E-03  1.1168E-02  1.6121E-02
  1.1000E+02  1.7817E-03  3.1929E-03  5.5025E-03  8.7504E-03
  1.3000E+02  8.7855E-04  1.6275E-03  2.8932E-03  4.9443E-03
  1.5000E+02  4.7422E-04  8.9306E-04  1.6455E-03  2.8862E-03
  1.7000E+02  2.7811E-04  5.2212E-04  9.7392E-04  1.7483E-03
  1.9000E+02  1.7395E-04  3.2092E-04  6.0123E-04  1.1009E-03
  2.1000E+02  1.0570E-04  2.0208E-04  3.9493E-04  7.1330E-04
  2.3000E+02  6.9792E-05  1.3787E-04  2.5878E-04  4.8872E-04
  2.5000E+02  4.7026E-05  9.0492E-05  1.7742E-04  3.2558E-04
  2.7000E+02  3.2061E-05  6.4210E-05  1.2803E-04  2.2964E-04
  2.9000E+02  2.2898E-05  4.4829E-05  9.0448E-05  1.6710E-04
  3.1000E+02  1.6384E-05  3.3507E-05  6.4079E-05  1.2227E-04
  3.3000E+02  1.2833E-05  2.4489E-05  4.6894E-05  9.1635E-05
  3.5000E+02  8.9042E-06  1.8490E-05  3.7023E-05  6.9221E-05
  3.7000E+02  6.7990E-06  1.3888E-05  2.6497E-05  5.2344E-05
  3.9000E+02  5.2256E-06  1.0605E-05  2.0771E-05  4.1444E-05
  4.1000E+02  4.2244E-06  8.3109E-06  1.5919E-05  3.1622E-05
  4.3000E+02  3.2145E-06  6.5177E-06  1.2987E-05  2.5012E-05
  4.5000E+02  2.5214E-06  5.0674E-06  1.0025E-05  1.9505E-05
  4.7000E+02  1.9518E-06  3.9247E-06  8.1527E-06  1.5554E-05
  4.9000E+02  1.4956E-06  3.2246E-06  6.4035E-06  1.3110E-05
  5.1000E+02  1.2271E-06  2.6778E-06  5.5464E-06  1.0144E-05
  5.3000E+02  1.0170E-06  2.1201E-06  4.2442E-06  8.3812E-06
  5.5000E+02  8.4735E-07  1.7597E-06  3.4900E-06  6.9133E-06
  5.7000E+02  6.7814E-07  1.4301E-06  2.9692E-06  5.7222E-06
  5.9000E+02  5.9815E-07  1.1515E-06  2.3399E-06  4.8608E-06
  6.1000E+02  5.4454E-07  9.5634E-07  1.9725E-06  3.9150E-06
  6.3000E+02  4.1506E-07  8.2186E-07  1.7896E-06  3.3947E-06
  6.5000E+02  3.1028E-07  6.8913E-07  1.3756E-06  2.7970E-06
  6.7000E+02  2.5983E-07  5.4717E-07  1.2376E-06  2.3030E-06
  6.9000E+02  2.2045E-07  4.7597E-07  9.3217E-07  1.9953E-06
  7.1000E+02  1.8283E-07  3.8535E-07  7.3440E-07  1.7158E-06
  7.3000E+02  1.4706E-07  3.2101E-07  6.8869E-07  1.4081E-06
  7.5000E+02  1.2943E-07  2.9077E-07  5.9376E-07  1.2350E-06
  7.7000E+02  1.0987E-07  2.4295E-07  5.2696E-07  1.0051E-06
  7.9000E+02  9.1195E-08  2.1553E-07  4.2209E-07  8.5130E-07
  8.1000E+02  7.3308E-08  1.6578E-07  3.5951E-07  7.4846E-07
  8.3000E+02  6.5045E-08  1.3945E-07  3.0800E-07  6.1925E-07
  8.5000E+02  6.1222E-08  1.3413E-07  2.5473E-07  5.6212E-07
  8.7000E+02  5.6915E-08  1.2280E-07  2.2485E-07  4.7641E-07
  8.9000E+02  4.3827E-08  1.0100E-07  1.9391E-07  4.2965E-07
  9.1000E+02  3.4632E-08  8.1439E-08  1.8353E-07  3.2611E-07
  9.3000E+02  3.4896E-08  7.3484E-08  1.4780E-07  2.9024E-07
  9.5000E+02  2.9815E-08  6.3024E-08  1.2447E-07  2.6387E-07
  9.7000E+02  2.5825E-08  5.8189E-08  1.0970E-07  2.3487E-07
  9.9000E+02  1.9936E-08  5.5640E-08  1.0091E-07  2.0551E-07
  1.0100E+03  1.8564E-08  4.4565E-08  9.0888E-08  1.8072E-07
  1.0300E+03  1.7914E-08  3.5933E-08  7.1154E-08  1.5976E-07
  1.0500E+03  1.5765E-08  3.0431E-08  5.5860E-08  1.5954E-07
  1.0700E+03  1.2684E-08  2.5403E-08  5.2124E-08  1.3106E-07
  1.0900E+03  1.1172E-08  2.2080E-08  4.8784E-08  1.0592E-07
  1.1100E+03  9.8447E-09  2.1149E-08  4.2666E-08  9.3788E-08
  1.1300E+03  8.0076E-09  1.9391E-08  3.7586E-08  8.1219E-08
  1.1500E+03  7.3044E-09  1.5993E-08  3.4984E-08  7.7923E-08
  1.1700E+03  6.4870E-09  1.4697E-08  2.9868E-08  6.2057E-08
  1.1900E+03  5.8497E-09  1.2416E-08  2.6176E-08  5.5113E-08
  1.2100E+03  4.2438E-09  1.0851E-08  2.4032E-08  5.3223E-08
  1.2300E+03  3.8113E-09  9.8183E-09  2.0305E-08  4.6147E-08
  1.2500E+03  3.3859E-09  8.3636E-09  1.8898E-08  4.1858E-08
  1.2700E+03  2.8532E-09  8.7284E-09  1.6143E-08  3.7691E-08
  1.2900E+03  2.4190E-09  7.5857E-09  1.5154E-08  3.0607E-08
  1.3100E+03  2.2573E-09  6.5265E-09  1.2719E-08  2.6844E-08
  1.3300E+03  2.0604E-09  5.3135E-09  1.1049E-08  2.4366E-08
  1.3500E+03  1.7325E-09  5.2740E-09  9.4492E-09  2.4735E-08
  1.3700E+03  1.5207E-09  4.4785E-09  8.8690E-09  2.1694E-08
  1.3900E+03  1.4670E-09  3.6373E-09  8.1702E-09  1.7545E-08
  1.4100E+03  1.3585E-09  3.6056E-09  7.1945E-09  1.5844E-08
  1.4300E+03  1.1752E-09  3.9502E-09  6.3903E-09  1.4829E-08
  1.4500E+03  9.7392E-10  2.7143E-09  5.7442E-09  1.2723E-08
  1.4700E+03  8.9306E-10  2.2256E-09  5.0146E-09  1.2262E-08
  1.4900E+03  8.5702E-10  2.3311E-09  5.2827E-09  9.9326E-09
  1.5100E+03  7.5945E-10  1.7615E-09  4.1102E-09  9.3393E-09
  1.5300E+03  6.5309E-10  1.7505E-09  3.5283E-09  8.3416E-09
  1.5500E+03  5.1201E-10  1.6253E-09  2.9886E-09  7.7835E-09
  1.5700E+03  4.9311E-10  1.2816E-09  2.5473E-09  7.1726E-09
  1.5900E+03  4.8389E-10  1.0482E-09  2.8901E-09  5.7838E-09
  1.6100E+03  4.5356E-10  9.4272E-10  2.5526E-09  6.2452E-09
  1.6300E+03  3.9256E-10  7.7483E-10  2.5438E-09  4.5312E-09
  1.6500E+03  3.3156E-10  8.0120E-10  2.2221E-09  4.7993E-09
  1.6700E+03  3.0800E-10  7.0627E-10  2.2819E-09  3.8851E-09
  1.6900E+03  2.7653E-10  6.2760E-10  1.9355E-09  4.1260E-09
  1.7100E+03  2.2080E-10  4.9575E-10  1.2987E-09  3.2962E-09
  1.7300E+03  2.4471E-10  4.7993E-10  1.5079E-09  2.7864E-09
  1.7500E+03  2.2379E-10  4.2332E-10  1.3699E-09  2.7987E-09
  1.7700E+03  1.8389E-10  5.8145E-10  1.0412E-09  2.0357E-09
  1.7900E+03  1.9197E-10  3.9941E-10  8.0779E-10  2.4084E-09
  1.8100E+03  1.5875E-10  5.4278E-10  8.2845E-10  1.7413E-09
  1.8300E+03  1.1827E-10  3.7744E-10  6.6584E-10  1.8635E-09
  1.8500E+03  1.0623E-10  2.9147E-10  7.6165E-10  2.0270E-09
  1.8700E+03  1.0372E-10  2.2151E-10  6.9968E-10  1.5185E-09
  1.8900E+03  9.0932E-11  2.2414E-10  5.7970E-10  1.8459E-09
  1.9100E+03  7.9021E-11  2.6018E-10  4.2930E-10  1.3066E-09
  1.9300E+03  6.6496E-11  1.4842E-10  3.8096E-10  1.2614E-09
  1.9500E+03  6.4254E-11  1.4016E-10  3.3753E-10  8.4823E-10
  1.9700E+03  5.2080E-11  8.9525E-11  3.3349E-10  7.9505E-10
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-ct14-05-06-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   5.125   5.375   5.625   5.875
  1.0000E+01  1.4895E-01  9.9546E-02  6.0167E-02  3.3753E-02
  3.0000E+01  9.8535E-02  9.2338E-02  8.2757E-02  6.4958E-02
  5.0000E+01  5.2827E-02  4.6894E-02  4.2526E-02  3.9643E-02
  7.0000E+01  3.3876E-02  3.2778E-02  2.8343E-02  2.4656E-02
  9.0000E+01  2.0621E-02  2.3570E-02  2.1790E-02  1.8670E-02
  1.1000E+02  1.2482E-02  1.5404E-02  1.6569E-02  1.5202E-02
  1.3000E+02  7.5022E-03  1.0328E-02  1.2315E-02  1.2367E-02
  1.5000E+02  5.2915E-03  6.8561E-03  8.8866E-03  9.8096E-03
  1.7000E+02  3.0207E-03  4.6367E-03  6.4254E-03  7.8011E-03
  1.9000E+02  1.9566E-03  3.1934E-03  4.6938E-03  5.9200E-03
  2.1000E+02  1.2899E-03  2.2019E-03  3.4109E-03  4.5664E-03
  2.3000E+02  8.9306E-04  1.5501E-03  2.4726E-03  3.5823E-03
  2.5000E+02  6.0167E-04  1.1212E-03  1.8340E-03  2.7732E-03
  2.7000E+02  4.3884E-04  7.8933E-04  1.3673E-03  2.1478E-03
  2.9000E+02  3.1248E-04  5.7354E-04  1.0016E-03  1.6173E-03
  3.1000E+02  2.3333E-04  4.3207E-04  7.5813E-04  1.2785E-03
  3.3000E+02  1.7672E-04  3.2026E-04  5.8145E-04  9.8711E-04
  3.5000E+02  1.3167E-04  2.3957E-04  4.4609E-04  7.8230E-04
  3.7000E+02  1.0069E-04  1.8955E-04  3.5533E-04  6.4035E-04
  3.9000E+02  7.7176E-05  1.4473E-04  2.7205E-04  4.9487E-04
  4.1000E+02  5.9464E-05  1.1453E-04  2.1166E-04  3.8662E-04
  4.3000E+02  4.8125E-05  9.0141E-05  1.7492E-04  3.0752E-04
  4.5000E+02  3.7955E-05  7.4363E-05  1.4086E-04  2.5456E-04
  4.7000E+02  3.1723E-05  6.0519E-05  1.1062E-04  2.0595E-04
  4.9000E+02  2.5425E-05  4.8520E-05  9.6513E-05  1.6617E-04
  5.1000E+02  2.0520E-05  3.9528E-05  7.5857E-05  1.3739E-04
  5.3000E+02  1.6701E-05  3.1859E-05  6.0299E-05  1.1572E-04
  5.5000E+02  1.3809E-05  2.6198E-05  5.0806E-05  9.4843E-05
  5.7000E+02  1.1067E-05  2.1417E-05  4.0842E-05  7.9461E-05
  5.9000E+02  8.8822E-06  1.8336E-05  3.5322E-05  6.7375E-05
  6.1000E+02  7.8714E-06  1.5325E-05  2.8765E-05  5.5376E-05
  6.3000E+02  6.6672E-06  1.2288E-05  2.3873E-05  4.7510E-05
  6.5000E+02  5.6168E-06  1.0930E-05  2.1395E-05  3.8676E-05
  6.7000E+02  4.4916E-06  9.3085E-06  1.7949E-05  3.2945E-05
  6.9000E+02  3.7551E-06  7.6033E-06  1.5650E-05  2.8690E-05
  7.1000E+02  3.3085E-06  6.6188E-06  1.3207E-05  2.5772E-05
  7.3000E+02  2.8128E-06  5.5684E-06  1.0157E-05  2.1781E-05
  7.5000E+02  2.5403E-06  4.7773E-06  9.6118E-06  1.7984E-05
  7.7000E+02  1.9900E-06  4.1541E-06  8.1878E-06  1.6077E-05
  7.9000E+02  1.8301E-06  3.5248E-06  7.1902E-06  1.3062E-05
  8.1000E+02  1.5035E-06  3.1081E-06  6.1002E-06  1.1352E-05
  8.3000E+02  1.3387E-06  2.6387E-06  5.0718E-06  1.0592E-05
  8.5000E+02  1.2548E-06  2.3434E-06  4.4125E-06  8.7020E-06
  8.7000E+02  1.0047E-06  2.0164E-06  4.0451E-06  7.4714E-06
  8.9000E+02  8.3944E-07  1.7158E-06  3.4896E-06  6.8122E-06
  9.1000E+02  6.9616E-07  1.5193E-06  3.1345E-06  6.0255E-06
  9.3000E+02  6.2980E-07  1.3501E-06  2.4981E-06  5.2915E-06
  9.5000E+02  5.4761E-07  1.1620E-06  2.3399E-06  4.4785E-06
  9.7000E+02  4.7773E-07  9.9722E-07  2.0234E-06  3.9941E-06
  9.9000E+02  4.4477E-07  9.2953E-07  1.6965E-06  3.6619E-06
  1.0100E+03  3.8570E-07  8.4032E-07  1.5084E-06  3.3138E-06
  1.0300E+03  3.3402E-07  7.3352E-07  1.2970E-06  2.5772E-06
  1.0500E+03  2.9253E-07  5.8321E-07  1.2411E-06  2.1606E-06
  1.0700E+03  2.6651E-07  5.1992E-07  1.1141E-06  1.9988E-06
  1.0900E+03  2.2098E-07  5.0586E-07  9.2118E-07  1.8336E-06
  1.1100E+03  2.1606E-07  4.2420E-07  8.9437E-07  1.5519E-06
  1.1300E+03  1.8178E-07  3.4896E-07  6.8473E-07  1.5470E-06
  1.1500E+03  1.7026E-07  3.2716E-07  6.4562E-07  1.2939E-06
  1.1700E+03  1.3528E-07  2.8532E-07  5.9684E-07  1.2091E-06
  1.1900E+03  1.1770E-07  2.5737E-07  5.3003E-07  1.0091E-06
  1.2100E+03  1.1458E-07  2.4313E-07  4.9224E-07  9.3085E-07
  1.2300E+03  9.6601E-08  2.0779E-07  3.8289E-07  8.3065E-07
  1.2500E+03  9.4008E-08  1.8072E-07  3.7480E-07  7.0100E-07
  1.2700E+03  7.4363E-08  1.6108E-07  3.4193E-07  6.5221E-07
  1.2900E+03  6.7155E-08  1.3519E-07  2.5807E-07  6.1442E-07
  1.3100E+03  6.1793E-08  1.3084E-07  2.5297E-07  5.3399E-07
  1.3300E+03  5.1641E-08  1.1260E-07  2.3346E-07  4.9136E-07
  1.3500E+03  4.2104E-08  1.1097E-07  2.3944E-07  4.5620E-07
  1.3700E+03  4.0908E-08  9.0888E-08  1.7879E-07  4.0908E-07
  1.3900E+03  3.4527E-08  8.1131E-08  1.8547E-07  3.9115E-07
  1.4100E+03  3.5441E-08  7.2121E-08  1.6020E-07  3.2417E-07
  1.4300E+03  2.6528E-08  6.5485E-08  1.4147E-07  3.0905E-07
  1.4500E+03  2.5631E-08  6.2013E-08  1.3484E-07  2.5368E-07
  1.4700E+03  2.3082E-08  5.1948E-08  1.1357E-07  2.0252E-07
  1.4900E+03  2.1957E-08  4.3598E-08  1.0587E-07  1.9426E-07
  1.5100E+03  1.9109E-08  4.2842E-08  8.4032E-08  1.6815E-07
  1.5300E+03  1.8582E-08  4.1119E-08  7.9153E-08  1.9830E-07
  1.5500E+03  1.7879E-08  4.2192E-08  6.8122E-08  1.7984E-07
  1.5700E+03  1.5035E-08  3.5177E-08  5.7134E-08  1.4389E-07
  1.5900E+03  1.1475E-08  3.1890E-08  5.2696E-08  1.2029E-07
  1.6100E+03  1.1532E-08  2.4559E-08  4.9136E-08  9.7832E-08
  1.6300E+03  1.0042E-08  2.4999E-08  4.7553E-08  9.5151E-08
  1.6500E+03  8.5790E-09  2.0023E-08  3.9379E-08  9.4887E-08
  1.6700E+03  7.3000E-09  1.7404E-08  3.9027E-08  8.3416E-08
  1.6900E+03  6.4035E-09  1.8107E-08  3.4650E-08  7.3044E-08
  1.7100E+03  6.1617E-09  1.9338E-08  2.9587E-08  5.7574E-08
  1.7300E+03  7.1418E-09  1.2939E-08  2.7231E-08  5.7926E-08
  1.7500E+03  5.7398E-09  1.0864E-08  2.3364E-08  4.9839E-08
  1.7700E+03  4.4916E-09  1.0864E-08  2.5596E-08  5.3838E-08
  1.7900E+03  4.4785E-09  8.6493E-09  2.0129E-08  5.3399E-08
  1.8100E+03  4.1401E-09  9.8843E-09  2.2221E-08  4.3703E-08
  1.8300E+03  3.7814E-09  8.5834E-09  1.7228E-08  3.8957E-08
  1.8500E+03  3.3138E-09  6.6715E-09  1.4341E-08  4.1805E-08
  1.8700E+03  2.8708E-09  5.6915E-09  1.3958E-08  2.6598E-08
  1.8900E+03  3.1960E-09  7.0671E-09  1.2152E-08  2.4893E-08
  1.9100E+03  2.4032E-09  5.3706E-09  1.1146E-08  2.7477E-08
  1.9300E+03  2.1623E-09  4.5048E-09  9.8887E-09  2.6546E-08
  1.9500E+03  2.0779E-09  4.0943E-09  1.0451E-08  2.9306E-08
  1.9700E+03  1.7105E-09  3.9414E-09  9.6469E-09  1.7896E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-ct14-06-07-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   6.125   6.375   6.625   6.875
  1.0000E+01  1.8784E-02  1.0750E-02  5.9947E-03  3.7436E-03
  3.0000E+01  4.4301E-02  2.6695E-02  1.4881E-02  8.4427E-03
  5.0000E+01  3.5626E-02  2.9468E-02  1.9413E-02  1.1954E-02
  7.0000E+01  2.2432E-02  2.0674E-02  1.7830E-02  1.2636E-02
  9.0000E+01  1.5730E-02  1.4011E-02  1.3132E-02  1.1005E-02
  1.1000E+02  1.2543E-02  1.0495E-02  9.3041E-03  8.3153E-03
  1.3000E+02  1.0689E-02  8.6713E-03  7.1506E-03  6.3991E-03
  1.5000E+02  9.1723E-03  7.5769E-03  5.9947E-03  5.1069E-03
  1.7000E+02  7.8098E-03  6.6891E-03  5.1773E-03  4.1739E-03
  1.9000E+02  6.4826E-03  5.9332E-03  4.6982E-03  3.6184E-03
  2.1000E+02  5.3311E-03  5.1553E-03  4.2732E-03  3.2681E-03
  2.3000E+02  4.3031E-03  4.4653E-03  3.8931E-03  3.0092E-03
  2.5000E+02  3.5595E-03  3.8649E-03  3.5327E-03  2.7983E-03
  2.7000E+02  2.8453E-03  3.3802E-03  3.2699E-03  2.6198E-03
  2.9000E+02  2.3548E-03  2.8765E-03  2.9367E-03  2.4414E-03
  3.1000E+02  1.9004E-03  2.4207E-03  2.6462E-03  2.2718E-03
  3.3000E+02  1.5409E-03  1.9966E-03  2.2449E-03  2.0863E-03
  3.5000E+02  1.2345E-03  1.6850E-03  2.0085E-03  1.9496E-03
  3.7000E+02  1.0126E-03  1.4372E-03  1.7356E-03  1.7408E-03
  3.9000E+02  8.1922E-04  1.1638E-03  1.5176E-03  1.5602E-03
  4.1000E+02  6.6935E-04  1.0223E-03  1.3466E-03  1.4341E-03
  4.3000E+02  5.5113E-04  8.4559E-04  1.1493E-03  1.2811E-03
  4.5000E+02  4.4653E-04  7.1594E-04  9.9282E-04  1.1647E-03
  4.7000E+02  3.6694E-04  6.0035E-04  8.4867E-04  1.0333E-03
  4.9000E+02  3.0409E-04  5.0454E-04  7.5110E-04  9.3217E-04
  5.1000E+02  2.5605E-04  4.2596E-04  6.4035E-04  8.1439E-04
  5.3000E+02  2.0731E-04  3.6245E-04  5.6607E-04  7.3264E-04
  5.5000E+02  1.7496E-04  3.0721E-04  4.9399E-04  6.5177E-04
  5.7000E+02  1.4978E-04  2.6075E-04  4.0992E-04  5.8585E-04
  5.9000E+02  1.2363E-04  2.1628E-04  3.6663E-04  5.1948E-04
  6.1000E+02  1.0152E-04  1.9355E-04  3.1543E-04  4.5795E-04
  6.3000E+02  8.6976E-05  1.5497E-04  2.7095E-04  4.1269E-04
  6.5000E+02  7.4846E-05  1.3945E-04  2.4489E-04  3.5691E-04
  6.7000E+02  6.3903E-05  1.2170E-04  1.9988E-04  3.1859E-04
  6.9000E+02  5.6783E-05  1.0258E-04  1.8301E-04  2.8550E-04
  7.1000E+02  4.9224E-05  8.9569E-05  1.5215E-04  2.4647E-04
  7.3000E+02  3.9432E-05  7.7483E-05  1.3730E-04  2.1711E-04
  7.5000E+02  3.5669E-05  6.8693E-05  1.1550E-04  1.9953E-04
  7.7000E+02  3.1292E-05  5.6475E-05  1.0741E-04  1.7844E-04
  7.9000E+02  2.6862E-05  5.3003E-05  9.1987E-05  1.5668E-04
  8.1000E+02  2.2274E-05  4.7729E-05  8.2010E-05  1.3884E-04
  8.3000E+02  1.9654E-05  3.7832E-05  7.1242E-05  1.2556E-04
  8.5000E+02  1.7439E-05  3.3788E-05  6.1134E-05  1.1493E-04
  8.7000E+02  1.5374E-05  2.9692E-05  5.5640E-05  9.8711E-05
  8.9000E+02  1.3123E-05  2.5473E-05  5.0454E-05  9.1371E-05
  9.1000E+02  1.1743E-05  2.2362E-05  4.3994E-05  7.7835E-05
  9.3000E+02  1.0583E-05  2.1360E-05  3.6496E-05  7.0715E-05
  9.5000E+02  8.4823E-06  1.6982E-05  3.4580E-05  6.3595E-05
  9.7000E+02  8.0560E-06  1.5941E-05  2.9745E-05  5.4937E-05
  9.9000E+02  7.0759E-06  1.3818E-05  2.6598E-05  4.8345E-05
  1.0100E+03  6.1969E-06  1.3321E-05  2.2573E-05  4.3932E-05
  1.0300E+03  5.4541E-06  1.1251E-05  2.1395E-05  4.0697E-05
  1.0500E+03  4.9883E-06  8.8998E-06  1.8459E-05  3.5828E-05
  1.0700E+03  4.5532E-06  8.2889E-06  1.7215E-05  3.1556E-05
  1.0900E+03  4.0346E-06  7.7176E-06  1.5031E-05  2.7548E-05
  1.1100E+03  3.3859E-06  6.6232E-06  1.2934E-05  2.5895E-05
  1.1300E+03  3.1187E-06  6.1529E-06  1.1743E-05  2.2854E-05
  1.1500E+03  2.8093E-06  5.7091E-06  1.0482E-05  2.0463E-05
  1.1700E+03  2.4366E-06  5.1245E-06  9.0712E-06  1.8617E-05
  1.1900E+03  2.1201E-06  4.5400E-06  8.3636E-06  1.7861E-05
  1.2100E+03  2.0428E-06  3.8060E-06  7.7000E-06  1.5215E-05
  1.2300E+03  1.9232E-06  3.4122E-06  7.0144E-06  1.4275E-05
  1.2500E+03  1.6521E-06  3.2874E-06  6.3375E-06  1.2288E-05
  1.2700E+03  1.4380E-06  2.9077E-06  5.2300E-06  1.0280E-05
  1.2900E+03  1.3326E-06  2.3170E-06  4.9663E-06  9.5590E-06
  1.3100E+03  1.1836E-06  2.1922E-06  4.6762E-06  8.9262E-06
  1.3300E+03  1.1216E-06  2.0199E-06  3.9924E-06  7.8977E-06
  1.3500E+03  9.1943E-07  1.6305E-06  3.8939E-06  7.2077E-06
  1.3700E+03  7.9153E-07  1.7316E-06  3.3015E-06  6.0826E-06
  1.3900E+03  6.9089E-07  1.3980E-06  2.7266E-06  5.6519E-06
  1.4100E+03  6.1617E-07  1.2583E-06  2.6669E-06  5.3135E-06
  1.4300E+03  5.6871E-07  1.0750E-06  2.3944E-06  4.8389E-06
  1.4500E+03  5.5025E-07  1.0653E-06  2.0270E-06  4.5136E-06
  1.4700E+03  5.0630E-07  1.0122E-06  1.9619E-06  4.0803E-06
  1.4900E+03  4.3932E-07  7.7175E-07  1.6560E-06  3.5793E-06
  1.5100E+03  3.9484E-07  9.1020E-07  1.6578E-06  3.1767E-06
  1.5300E+03  3.2452E-07  6.8957E-07  1.3541E-06  3.2470E-06
  1.5500E+03  3.6056E-07  5.7266E-07  1.2411E-06  2.9253E-06
  1.5700E+03  2.8057E-07  6.9792E-07  1.1629E-06  2.3258E-06
  1.5900E+03  2.7636E-07  6.7682E-07  9.1943E-07  2.2959E-06
  1.6100E+03  2.2696E-07  4.5092E-07  9.9458E-07  1.9197E-06
  1.6300E+03  1.9355E-07  4.1735E-07  7.7132E-07  1.7861E-06
  1.6500E+03  1.7949E-07  3.4404E-07  7.1770E-07  1.5787E-06
  1.6700E+03  1.6050E-07  4.2666E-07  7.3220E-07  1.4763E-06
  1.6900E+03  1.7879E-07  3.2206E-07  6.0914E-07  1.3976E-06
  1.7100E+03  1.3536E-07  3.6232E-07  5.9464E-07  1.3115E-06
  1.7300E+03  1.4029E-07  2.4155E-07  5.3003E-07  1.0645E-06
  1.7500E+03  1.1247E-07  2.3065E-07  4.7553E-07  9.5678E-07
  1.7700E+03  9.6645E-08  2.3768E-07  4.6279E-07  8.4955E-07
  1.7900E+03  1.0820E-07  1.5919E-07  3.6390E-07  7.5418E-07
  1.8100E+03  9.2426E-08  1.6916E-07  3.6355E-07  7.6560E-07
  1.8300E+03  7.9637E-08  1.8758E-07  2.8550E-07  6.1749E-07
  1.8500E+03  6.9616E-08  1.6024E-07  3.0835E-07  5.8936E-07
  1.8700E+03  6.5441E-08  1.3207E-07  2.6053E-07  5.7047E-07
  1.8900E+03  5.9332E-08  1.1765E-07  2.1834E-07  5.0454E-07
  1.9100E+03  4.8740E-08  1.1374E-07  2.1658E-07  4.3405E-07
  1.9300E+03  5.1641E-08  1.0908E-07  1.9953E-07  4.2983E-07
  1.9500E+03  4.0803E-08  7.7879E-08  1.9092E-07  3.7199E-07
  1.9700E+03  4.1699E-08  8.3241E-08  1.5422E-07  3.2329E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-ct14-07-08-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   7.125   7.375   7.625   7.875
  1.0000E+01  2.2942E-03  1.3528E-03  8.4207E-04  4.9839E-04
  3.0000E+01  4.8652E-03  2.9152E-03  1.7663E-03  1.0267E-03
  5.0000E+01  6.4166E-03  3.7423E-03  2.2173E-03  1.3431E-03
  7.0000E+01  7.6648E-03  4.2389E-03  2.4814E-03  1.4881E-03
  9.0000E+01  7.5989E-03  4.5576E-03  2.6453E-03  1.5492E-03
  1.1000E+02  6.9045E-03  4.5444E-03  2.7152E-03  1.6024E-03
  1.3000E+02  5.6519E-03  4.2855E-03  2.6875E-03  1.5883E-03
  1.5000E+02  4.5224E-03  3.7419E-03  2.5491E-03  1.5567E-03
  1.7000E+02  3.6399E-03  3.1165E-03  2.3223E-03  1.4895E-03
  1.9000E+02  2.9925E-03  2.5891E-03  2.0757E-03  1.4165E-03
  2.1000E+02  2.5640E-03  2.1294E-03  1.8015E-03  1.2794E-03
  2.3000E+02  2.2493E-03  1.8573E-03  1.5404E-03  1.1576E-03
  2.5000E+02  2.0810E-03  1.6015E-03  1.3844E-03  1.0416E-03
  2.7000E+02  1.8942E-03  1.4073E-03  1.1409E-03  9.1415E-04
  2.9000E+02  1.7558E-03  1.2873E-03  1.0003E-03  8.2098E-04
  3.1000E+02  1.6846E-03  1.1796E-03  8.9174E-04  7.2517E-04
  3.3000E+02  1.5527E-03  1.1102E-03  8.1131E-04  6.3727E-04
  3.5000E+02  1.4855E-03  1.0214E-03  7.4670E-04  5.6915E-04
  3.7000E+02  1.3980E-03  9.7920E-04  6.9572E-04  5.1157E-04
  3.9000E+02  1.3224E-03  9.6338E-04  6.5133E-04  4.7026E-04
  4.1000E+02  1.2385E-03  8.9965E-04  6.1310E-04  4.3747E-04
  4.3000E+02  1.1880E-03  8.6537E-04  6.0255E-04  4.0741E-04
  4.5000E+02  1.0803E-03  8.1263E-04  5.5596E-04  3.7656E-04
  4.7000E+02  9.9546E-04  7.9109E-04  5.3750E-04  3.6579E-04
  4.9000E+02  9.3788E-04  7.5330E-04  5.2740E-04  3.4131E-04
  5.1000E+02  8.6405E-04  7.2385E-04  4.9751E-04  3.2993E-04
  5.3000E+02  7.9153E-04  6.7111E-04  4.7993E-04  3.1297E-04
  5.5000E+02  7.0627E-04  6.4914E-04  4.6191E-04  3.0650E-04
  5.7000E+02  6.5001E-04  6.0123E-04  4.4609E-04  2.9600E-04
  5.9000E+02  6.1002E-04  5.6036E-04  4.3396E-04  2.9143E-04
  6.1000E+02  5.4893E-04  5.3311E-04  4.0434E-04  2.7051E-04
  6.3000E+02  4.9883E-04  4.9839E-04  3.9269E-04  2.6708E-04
  6.5000E+02  4.5795E-04  4.7290E-04  3.7449E-04  2.5882E-04
  6.7000E+02  4.0772E-04  4.3594E-04  3.6395E-04  2.4621E-04
  6.9000E+02  3.8434E-04  4.1796E-04  3.4391E-04  2.4484E-04
  7.1000E+02  3.4777E-04  3.7432E-04  3.2734E-04  2.2968E-04
  7.3000E+02  3.1151E-04  3.5322E-04  3.1987E-04  2.3043E-04
  7.5000E+02  2.8901E-04  3.3226E-04  2.9473E-04  2.1795E-04
  7.7000E+02  2.5790E-04  2.9604E-04  2.8132E-04  2.1021E-04
  7.9000E+02  2.3082E-04  2.8022E-04  2.7095E-04  2.0168E-04
  8.1000E+02  2.1465E-04  2.5719E-04  2.5157E-04  1.9764E-04
  8.3000E+02  1.9250E-04  2.3627E-04  2.3504E-04  1.8991E-04
  8.5000E+02  1.6885E-04  2.2151E-04  2.2115E-04  1.7984E-04
  8.7000E+02  1.5822E-04  1.9830E-04  2.1324E-04  1.7808E-04
  8.9000E+02  1.4248E-04  1.8810E-04  2.0867E-04  1.6587E-04
  9.1000E+02  1.2921E-04  1.7268E-04  1.8810E-04  1.6217E-04
  9.3000E+02  1.1822E-04  1.6090E-04  1.7176E-04  1.5655E-04
  9.5000E+02  1.0478E-04  1.4745E-04  1.6688E-04  1.4657E-04
  9.7000E+02  9.6425E-05  1.3361E-04  1.5312E-04  1.3567E-04
  9.9000E+02  8.7460E-05  1.2899E-04  1.4424E-04  1.3686E-04
  1.0100E+03  7.5461E-05  1.1748E-04  1.3427E-04  1.2701E-04
  1.0300E+03  7.0144E-05  1.0711E-04  1.3211E-04  1.1981E-04
  1.0500E+03  6.2189E-05  9.6381E-05  1.1708E-04  1.1647E-04
  1.0700E+03  5.8585E-05  8.6713E-05  1.1071E-04  1.0878E-04
  1.0900E+03  5.3091E-05  8.1658E-05  1.0627E-04  1.0100E-04
  1.1100E+03  4.7949E-05  7.5418E-05  9.9238E-05  9.5898E-05
  1.1300E+03  4.2174E-05  6.8913E-05  9.1899E-05  9.4184E-05
  1.1500E+03  4.0240E-05  6.4254E-05  8.4163E-05  8.6185E-05
  1.1700E+03  3.5441E-05  5.9244E-05  7.7791E-05  8.2933E-05
  1.1900E+03  3.1978E-05  5.3135E-05  7.2341E-05  7.6692E-05
  1.2100E+03  2.8110E-05  4.8608E-05  6.9352E-05  7.3835E-05
  1.2300E+03  2.6282E-05  4.4873E-05  6.3331E-05  7.0583E-05
  1.2500E+03  2.3223E-05  4.1647E-05  5.8717E-05  6.6584E-05
  1.2700E+03  2.0867E-05  3.6654E-05  5.5948E-05  6.1310E-05
  1.2900E+03  1.9514E-05  3.6109E-05  5.1685E-05  5.8805E-05
  1.3100E+03  1.7597E-05  3.1380E-05  5.0146E-05  5.6343E-05
  1.3300E+03  1.5497E-05  3.0167E-05  4.4389E-05  5.2300E-05
  1.3500E+03  1.3985E-05  2.5772E-05  3.9730E-05  5.0454E-05
  1.3700E+03  1.3000E-05  2.4928E-05  3.7515E-05  4.6279E-05
  1.3900E+03  1.1831E-05  2.1799E-05  3.7287E-05  4.5444E-05
  1.4100E+03  1.0574E-05  2.0920E-05  3.4316E-05  4.2420E-05
  1.4300E+03  1.0082E-05  1.9092E-05  3.1398E-05  3.8412E-05
  1.4500E+03  9.5634E-06  1.7720E-05  2.8743E-05  3.5722E-05
  1.4700E+03  7.8626E-06  1.5084E-05  2.6493E-05  3.3577E-05
  1.4900E+03  6.9572E-06  1.4407E-05  2.4207E-05  3.2945E-05
  1.5100E+03  6.7551E-06  1.3497E-05  2.2291E-05  3.0659E-05
  1.5300E+03  5.8541E-06  1.2139E-05  2.1360E-05  2.8163E-05
  1.5500E+03  5.3706E-06  1.0333E-05  2.0357E-05  2.7108E-05
  1.5700E+03  4.8476E-06  9.5107E-06  1.8195E-05  2.4489E-05
  1.5900E+03  4.4521E-06  9.4448E-06  1.6806E-05  2.2836E-05
  1.6100E+03  3.7164E-06  7.9681E-06  1.5347E-05  2.3082E-05
  1.6300E+03  3.7340E-06  7.9505E-06  1.3844E-05  2.1852E-05
  1.6500E+03  3.4210E-06  6.6056E-06  1.3044E-05  1.8846E-05
  1.6700E+03  3.0519E-06  6.5089E-06  1.2258E-05  1.9180E-05
  1.6900E+03  2.5438E-06  5.9332E-06  1.1748E-05  1.7228E-05
  1.7100E+03  2.6370E-06  5.0190E-06  1.0368E-05  1.5708E-05
  1.7300E+03  2.4788E-06  5.0410E-06  1.0086E-05  1.3950E-05
  1.7500E+03  2.0727E-06  4.4697E-06  8.5790E-06  1.3620E-05
  1.7700E+03  1.8213E-06  4.3528E-06  8.0779E-06  1.2807E-05
  1.7900E+03  1.8617E-06  4.0293E-06  7.6868E-06  1.1146E-05
  1.8100E+03  1.5703E-06  3.2611E-06  7.5637E-06  1.1405E-05
  1.8300E+03  1.2798E-06  3.1398E-06  6.3112E-06  1.0064E-05
  1.8500E+03  1.4103E-06  2.6616E-06  5.7486E-06  1.0293E-05
  1.8700E+03  1.2310E-06  2.6299E-06  5.1025E-06  9.3393E-06
  1.8900E+03  1.2156E-06  2.4999E-06  4.9575E-06  8.7548E-06
  1.9100E+03  1.0091E-06  2.1342E-06  4.8257E-06  8.1043E-06
  1.9300E+03  1.0442E-06  2.3487E-06  4.6235E-06  7.3132E-06
  1.9500E+03  8.5921E-07  1.6349E-06  4.0029E-06  6.7375E-06
  1.9700E+03  8.2625E-07  2.0059E-06  3.5388E-06  6.5529E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-ct14-08-09-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   8.125   8.375   8.625   8.875
  1.0000E+01  3.0237E-04  1.8380E-04  1.1370E-04  6.4738E-05
  3.0000E+01  6.4738E-04  3.7924E-04  2.2212E-04  1.3519E-04
  5.0000E+01  8.0428E-04  4.2332E-04  2.9767E-04  1.7940E-04
  7.0000E+01  8.6976E-04  5.3619E-04  3.1639E-04  1.9333E-04
  9.0000E+01  9.2646E-04  5.6651E-04  3.2778E-04  2.0639E-04
  1.1000E+02  9.6689E-04  5.6299E-04  3.4228E-04  2.1131E-04
  1.3000E+02  9.5195E-04  5.5640E-04  3.3419E-04  2.0696E-04
  1.5000E+02  9.4052E-04  5.5684E-04  3.4079E-04  2.0314E-04
  1.7000E+02  9.1855E-04  5.5069E-04  3.3367E-04  2.0155E-04
  1.9000E+02  8.7064E-04  5.2520E-04  3.2035E-04  1.9826E-04
  2.1000E+02  8.2625E-04  5.0674E-04  3.1376E-04  1.8929E-04
  2.3000E+02  7.6692E-04  4.9136E-04  2.9174E-04  1.8345E-04
  2.5000E+02  7.1726E-04  4.4741E-04  2.8005E-04  1.7483E-04
  2.7000E+02  6.5441E-04  4.3194E-04  2.6739E-04  1.6736E-04
  2.9000E+02  5.9200E-04  3.9660E-04  2.5130E-04  1.5646E-04
  3.1000E+02  5.3311E-04  3.6386E-04  2.3258E-04  1.4442E-04
  3.3000E+02  4.8608E-04  3.3441E-04  2.1957E-04  1.4016E-04
  3.5000E+02  4.1770E-04  3.0202E-04  2.0059E-04  1.3031E-04
  3.7000E+02  3.9256E-04  2.7574E-04  1.8476E-04  1.2165E-04
  3.9000E+02  3.5823E-04  2.5732E-04  1.6943E-04  1.0965E-04
  4.1000E+02  3.2224E-04  2.2854E-04  1.5690E-04  1.0328E-04
  4.3000E+02  2.9657E-04  2.1258E-04  1.4367E-04  9.3788E-05
  4.5000E+02  2.7420E-04  1.9118E-04  1.3268E-04  8.6229E-05
  4.7000E+02  2.4818E-04  1.7492E-04  1.2323E-04  7.9021E-05
  4.9000E+02  2.3328E-04  1.6881E-04  1.1220E-04  7.4099E-05
  5.1000E+02  2.2335E-04  1.5365E-04  1.0464E-04  6.7726E-05
  5.3000E+02  2.1320E-04  1.4451E-04  9.7392E-05  6.5133E-05
  5.5000E+02  2.0410E-04  1.3479E-04  9.0492E-05  5.9903E-05
  5.7000E+02  1.9360E-04  1.3057E-04  8.4076E-05  5.6299E-05
  5.9000E+02  1.8718E-04  1.2319E-04  8.0999E-05  5.0982E-05
  6.1000E+02  1.8059E-04  1.1778E-04  7.6868E-05  4.9751E-05
  6.3000E+02  1.7567E-04  1.1234E-04  7.3572E-05  4.6894E-05
  6.5000E+02  1.7079E-04  1.0921E-04  7.0627E-05  4.4169E-05
  6.7000E+02  1.6393E-04  1.0627E-04  6.7990E-05  4.2745E-05
  6.9000E+02  1.6037E-04  1.0170E-04  6.4826E-05  4.0346E-05
  7.1000E+02  1.5453E-04  9.9150E-05  6.2540E-05  3.9581E-05
  7.3000E+02  1.5035E-04  9.6997E-05  5.9332E-05  3.7792E-05
  7.5000E+02  1.4547E-04  9.2558E-05  5.8892E-05  3.7085E-05
  7.7000E+02  1.4183E-04  9.0536E-05  5.6651E-05  3.6667E-05
  7.9000E+02  1.3580E-04  9.0053E-05  5.5596E-05  3.4456E-05
  8.1000E+02  1.3422E-04  8.7372E-05  5.3750E-05  3.3046E-05
  8.3000E+02  1.2939E-04  8.4471E-05  5.2608E-05  3.2786E-05
  8.5000E+02  1.2561E-04  8.1043E-05  5.1465E-05  3.2013E-05
  8.7000E+02  1.2192E-04  7.9285E-05  5.0454E-05  3.0954E-05
  8.9000E+02  1.1568E-04  7.7219E-05  4.8828E-05  3.0646E-05
  9.1000E+02  1.1444E-04  7.5681E-05  4.7070E-05  2.9525E-05
  9.3000E+02  1.1075E-04  7.2737E-05  4.6323E-05  2.8646E-05
  9.5000E+02  1.0702E-04  7.1989E-05  4.4916E-05  2.8471E-05
  9.7000E+02  1.0223E-04  6.8342E-05  4.3791E-05  2.7411E-05
  9.9000E+02  9.7964E-05  6.6056E-05  4.3286E-05  2.7051E-05
  1.0100E+03  9.4404E-05  6.4298E-05  4.1748E-05  2.5706E-05
  1.0300E+03  9.2734E-05  6.3200E-05  4.1009E-05  2.5856E-05
  1.0500E+03  8.9218E-05  6.0958E-05  3.9124E-05  2.4832E-05
  1.0700E+03  8.4559E-05  5.7662E-05  3.7766E-05  2.4515E-05
  1.0900E+03  8.1307E-05  5.7398E-05  3.7028E-05  2.3772E-05
  1.1100E+03  7.8054E-05  5.4498E-05  3.5850E-05  2.2788E-05
  1.1300E+03  7.6165E-05  5.3135E-05  3.5001E-05  2.2115E-05
  1.1500E+03  7.1682E-05  5.1641E-05  3.4105E-05  2.1377E-05
  1.1700E+03  6.9572E-05  4.9575E-05  3.3577E-05  2.1272E-05
  1.1900E+03  6.5924E-05  4.7729E-05  3.2488E-05  2.0815E-05
  1.2100E+03  6.3595E-05  4.5883E-05  3.1187E-05  1.9672E-05
  1.2300E+03  6.0343E-05  4.4389E-05  3.0237E-05  1.9672E-05
  1.2500E+03  5.8453E-05  4.2965E-05  2.9358E-05  1.9092E-05
  1.2700E+03  5.4849E-05  4.1752E-05  2.7829E-05  1.8898E-05
  1.2900E+03  5.3135E-05  3.9432E-05  2.6950E-05  1.7914E-05
  1.3100E+03  5.0542E-05  3.8799E-05  2.6071E-05  1.7008E-05
  1.3300E+03  4.8125E-05  3.6847E-05  2.6036E-05  1.6358E-05
  1.3500E+03  4.6103E-05  3.6056E-05  2.4893E-05  1.5993E-05
  1.3700E+03  4.3950E-05  3.4421E-05  2.4383E-05  1.5681E-05
  1.3900E+03  4.2033E-05  3.2540E-05  2.3205E-05  1.5097E-05
  1.4100E+03  4.0100E-05  3.1450E-05  2.2221E-05  1.5084E-05
  1.4300E+03  3.8166E-05  3.0272E-05  2.1412E-05  1.4306E-05
  1.4500E+03  3.6232E-05  2.9218E-05  2.1131E-05  1.3743E-05
  1.4700E+03  3.4931E-05  2.8444E-05  2.0586E-05  1.3488E-05
  1.4900E+03  3.2699E-05  2.6862E-05  1.9830E-05  1.3115E-05
  1.5100E+03  3.0817E-05  2.6124E-05  1.8564E-05  1.2262E-05
  1.5300E+03  2.9974E-05  2.4612E-05  1.7738E-05  1.2051E-05
  1.5500E+03  2.8391E-05  2.3522E-05  1.7720E-05  1.1414E-05
  1.5700E+03  2.6423E-05  2.3100E-05  1.6995E-05  1.1247E-05
  1.5900E+03  2.5034E-05  2.1606E-05  1.5945E-05  1.0825E-05
  1.6100E+03  2.3680E-05  2.0621E-05  1.5664E-05  1.0390E-05
  1.6300E+03  2.2748E-05  1.9303E-05  1.4582E-05  1.0284E-05
  1.6500E+03  2.1570E-05  1.8846E-05  1.4011E-05  9.8139E-06
  1.6700E+03  2.0498E-05  1.7826E-05  1.3809E-05  9.6513E-06
  1.6900E+03  1.8933E-05  1.7228E-05  1.3224E-05  9.3744E-06
  1.7100E+03  1.8687E-05  1.6569E-05  1.3093E-05  8.8778E-06
  1.7300E+03  1.7685E-05  1.5479E-05  1.2288E-05  8.7284E-06
  1.7500E+03  1.6551E-05  1.5026E-05  1.1989E-05  8.2889E-06
  1.7700E+03  1.5567E-05  1.4301E-05  1.1234E-05  7.6868E-06
  1.7900E+03  1.4407E-05  1.3721E-05  1.0763E-05  7.4231E-06
  1.8100E+03  1.3506E-05  1.3312E-05  1.0117E-05  7.4011E-06
  1.8300E+03  1.2886E-05  1.2113E-05  1.0135E-05  6.8825E-06
  1.8500E+03  1.2033E-05  1.1800E-05  9.4843E-06  6.7946E-06
  1.8700E+03  1.1488E-05  1.0961E-05  8.9657E-06  6.2145E-06
  1.8900E+03  1.1023E-05  1.0776E-05  8.9745E-06  6.1398E-06
  1.9100E+03  1.0297E-05  9.9897E-06  8.4515E-06  5.9376E-06
  1.9300E+03  9.4316E-06  9.8052E-06  8.1527E-06  5.7486E-06
  1.9500E+03  9.1767E-06  8.9569E-06  7.5857E-06  5.4805E-06
  1.9700E+03  8.7328E-06  8.9569E-06  7.5066E-06  5.3970E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-ct14-09-10-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   9.125   9.375   9.625   9.875
  1.0000E+01  4.2319E-05  2.4770E-05  1.4240E-05  1.0768E-05
  3.0000E+01  8.5306E-05  5.0366E-05  3.1626E-05  2.3109E-05
  5.0000E+01  1.0741E-04  6.2452E-05  3.8021E-05  2.4621E-05
  7.0000E+01  1.2280E-04  6.6891E-05  4.2003E-05  2.6141E-05
  9.0000E+01  1.2605E-04  7.0803E-05  4.3853E-05  2.8049E-05
  1.1000E+02  1.2297E-04  7.4846E-05  4.6674E-05  2.8690E-05
  1.3000E+02  1.2904E-04  7.3660E-05  4.7510E-05  2.6440E-05
  1.5000E+02  1.2398E-04  7.4011E-05  4.9619E-05  2.6124E-05
  1.7000E+02  1.2130E-04  7.6428E-05  4.6982E-05  2.7341E-05
  1.9000E+02  1.1752E-04  7.2605E-05  4.3585E-05  2.6049E-05
  2.1000E+02  1.1097E-04  7.3572E-05  3.9867E-05  2.6519E-05
  2.3000E+02  1.0816E-04  7.0056E-05  3.8315E-05  2.3821E-05
  2.5000E+02  1.0425E-04  6.3068E-05  3.9379E-05  2.4225E-05
  2.7000E+02  9.8623E-05  5.9024E-05  3.5850E-05  2.3803E-05
  2.9000E+02  9.5195E-05  5.8409E-05  3.5415E-05  2.2586E-05
  3.1000E+02  9.0756E-05  5.4014E-05  3.4672E-05  1.9008E-05
  3.3000E+02  8.6361E-05  5.1641E-05  3.1468E-05  1.8828E-05
  3.5000E+02  7.9065E-05  4.9971E-05  3.0681E-05  1.7378E-05
  3.7000E+02  7.5505E-05  4.4741E-05  2.7455E-05  1.7905E-05
  3.9000E+02  6.9748E-05  4.1471E-05  2.5100E-05  1.5769E-05
  4.1000E+02  6.5837E-05  3.7603E-05  2.3522E-05  1.5690E-05
  4.3000E+02  6.0738E-05  3.6346E-05  2.3016E-05  1.3580E-05
  4.5000E+02  5.6168E-05  3.4061E-05  2.1825E-05  1.2666E-05
  4.7000E+02  4.9487E-05  3.1824E-05  2.0858E-05  1.1902E-05
  4.9000E+02  4.7641E-05  2.9064E-05  1.7633E-05  1.1664E-05
  5.1000E+02  4.5444E-05  2.7741E-05  1.5883E-05  1.0803E-05
  5.3000E+02  4.0456E-05  2.5258E-05  1.4952E-05  9.7480E-06
  5.5000E+02  3.8742E-05  2.3399E-05  1.4701E-05  9.2822E-06
  5.7000E+02  3.5933E-05  2.2810E-05  1.3589E-05  8.4515E-06
  5.9000E+02  3.3450E-05  2.0208E-05  1.2697E-05  8.1483E-06
  6.1000E+02  3.1310E-05  1.9791E-05  1.2025E-05  7.4714E-06
  6.3000E+02  2.8914E-05  1.8577E-05  1.1915E-05  6.9396E-06
  6.5000E+02  2.7688E-05  1.7277E-05  1.0385E-05  6.5924E-06
  6.7000E+02  2.6796E-05  1.6617E-05  1.0394E-05  6.2540E-06
  6.9000E+02  2.5350E-05  1.6191E-05  9.4711E-06  5.9332E-06
  7.1000E+02  2.4247E-05  1.5000E-05  9.1327E-06  6.0255E-06
  7.3000E+02  2.2981E-05  1.4336E-05  9.1327E-06  5.5464E-06
  7.5000E+02  2.3060E-05  1.4002E-05  8.3328E-06  5.1904E-06
  7.7000E+02  2.1592E-05  1.3312E-05  8.5394E-06  5.0498E-06
  7.9000E+02  2.1381E-05  1.3264E-05  7.7703E-06  4.6015E-06
  8.1000E+02  2.0933E-05  1.2297E-05  8.0560E-06  4.7114E-06
  8.3000E+02  1.9742E-05  1.2113E-05  7.6165E-06  4.6543E-06
  8.5000E+02  1.9382E-05  1.2113E-05  7.3967E-06  4.6015E-06
  8.7000E+02  1.8450E-05  1.1849E-05  7.0451E-06  4.4873E-06
  8.9000E+02  1.8349E-05  1.1304E-05  7.1023E-06  4.2104E-06
  9.1000E+02  1.8173E-05  1.0957E-05  6.5968E-06  4.4741E-06
  9.3000E+02  1.7492E-05  1.1067E-05  6.6320E-06  4.2280E-06
  9.5000E+02  1.7118E-05  1.0759E-05  6.2277E-06  3.9216E-06
  9.7000E+02  1.6868E-05  1.0346E-05  6.2980E-06  3.8680E-06
  9.9000E+02  1.6384E-05  1.0350E-05  6.2057E-06  3.8619E-06
  1.0100E+03  1.5897E-05  9.7129E-06  6.1749E-06  3.7208E-06
  1.0300E+03  1.5765E-05  1.0007E-05  5.9024E-06  3.5779E-06
  1.0500E+03  1.4934E-05  9.5327E-06  5.7442E-06  3.4742E-06
  1.0700E+03  1.5215E-05  8.9086E-06  5.5245E-06  3.4944E-06
  1.0900E+03  1.4925E-05  8.4559E-06  5.4454E-06  3.3898E-06
  1.1100E+03  1.4139E-05  8.3592E-06  5.6212E-06  3.3160E-06
  1.1300E+03  1.3651E-05  8.3592E-06  5.4278E-06  3.2716E-06
  1.1500E+03  1.3998E-05  8.1219E-06  5.1421E-06  3.0905E-06
  1.1700E+03  1.3739E-05  7.9725E-06  4.9971E-06  3.0185E-06
  1.1900E+03  1.2552E-05  7.9241E-06  5.0674E-06  2.8409E-06
  1.2100E+03  1.2121E-05  7.5066E-06  4.6543E-06  2.7741E-06
  1.2300E+03  1.2710E-05  7.6956E-06  4.5312E-06  2.9288E-06
  1.2500E+03  1.1814E-05  7.3264E-06  4.2280E-06  2.8919E-06
  1.2700E+03  1.1396E-05  7.2209E-06  4.4785E-06  2.8180E-06
  1.2900E+03  1.1453E-05  7.0407E-06  4.2262E-06  2.5842E-06
  1.3100E+03  1.1005E-05  6.6144E-06  4.1154E-06  2.4366E-06
  1.3300E+03  1.0372E-05  6.5924E-06  4.2350E-06  2.4981E-06
  1.3500E+03  1.0157E-05  6.3068E-06  3.8764E-06  2.4647E-06
  1.3700E+03  1.0007E-05  6.1969E-06  3.9027E-06  2.3557E-06
  1.3900E+03  9.2382E-06  6.1837E-06  3.5793E-06  2.2520E-06
  1.4100E+03  9.5942E-06  5.9024E-06  3.7867E-06  2.2098E-06
  1.4300E+03  9.1899E-06  5.5816E-06  3.6408E-06  2.2063E-06
  1.4500E+03  9.0141E-06  5.5552E-06  3.4474E-06  2.2045E-06
  1.4700E+03  8.6713E-06  5.2783E-06  3.4421E-06  2.0410E-06
  1.4900E+03  8.5570E-06  5.0498E-06  3.2118E-06  2.0041E-06
  1.5100E+03  8.2977E-06  5.0542E-06  3.1591E-06  2.0041E-06
  1.5300E+03  7.6472E-06  4.8872E-06  2.9393E-06  1.8599E-06
  1.5500E+03  7.7000E-06  4.5708E-06  2.9956E-06  1.8512E-06
  1.5700E+03  7.0451E-06  4.5708E-06  2.9147E-06  1.7791E-06
  1.5900E+03  6.8517E-06  4.4257E-06  2.7020E-06  1.7307E-06
  1.6100E+03  6.9528E-06  4.3176E-06  2.6458E-06  1.6340E-06
  1.6300E+03  6.5441E-06  3.9695E-06  2.5368E-06  1.6411E-06
  1.6500E+03  6.4298E-06  4.1049E-06  2.5491E-06  1.4719E-06
  1.6700E+03  5.9112E-06  3.9555E-06  2.5350E-06  1.4960E-06
  1.6900E+03  6.0607E-06  3.6865E-06  2.3979E-06  1.5290E-06
  1.7100E+03  5.6915E-06  3.7902E-06  2.3715E-06  1.3783E-06
  1.7300E+03  5.4761E-06  3.3841E-06  2.1975E-06  1.4029E-06
  1.7500E+03  5.3838E-06  3.5318E-06  2.1096E-06  1.3972E-06
  1.7700E+03  5.1992E-06  3.4175E-06  2.0604E-06  1.2069E-06
  1.7900E+03  4.9971E-06  2.9552E-06  2.0059E-06  1.2139E-06
  1.8100E+03  4.8696E-06  3.1011E-06  1.8951E-06  1.1673E-06
  1.8300E+03  4.5488E-06  2.8462E-06  1.9039E-06  1.1251E-06
  1.8500E+03  4.5092E-06  2.9341E-06  1.7720E-06  1.0719E-06
  1.8700E+03  4.3088E-06  2.7143E-06  1.7013E-06  1.1040E-06
  1.8900E+03  4.2244E-06  2.6985E-06  1.5835E-06  1.0372E-06
  1.9100E+03  4.0750E-06  2.5649E-06  1.5413E-06  1.0381E-06
  1.9300E+03  3.8271E-06  2.5086E-06  1.4908E-06  9.5986E-07
  1.9500E+03  3.7797E-06  2.5280E-06  1.5624E-06  9.3525E-07
  1.9700E+03  3.6127E-06  2.3469E-06  1.3800E-06  8.6229E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-ct14-10-11-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,  10.125  10.375  10.625  10.875
  1.0000E+01  5.4058E-06  3.9076E-06  2.3104E-06  1.6960E-06
  3.0000E+01  1.0798E-05  7.3088E-06  4.0741E-06  3.2971E-06
  5.0000E+01  1.4464E-05  9.7964E-06  3.8447E-06  3.8368E-06
  7.0000E+01  1.6833E-05  7.9549E-06  4.8784E-06  4.7334E-06
  9.0000E+01  1.8054E-05  1.2504E-05  6.0738E-06  4.2394E-06
  1.1000E+02  1.9021E-05  8.6053E-06  4.6455E-06  5.0718E-06
  1.3000E+02  1.7993E-05  1.1277E-05  6.6364E-06  3.2312E-06
  1.5000E+02  1.4837E-05  1.0003E-05  6.3375E-06  2.7987E-06
  1.7000E+02  1.3879E-05  1.0398E-05  5.0982E-06  3.6210E-06
  1.9000E+02  1.4895E-05  9.5151E-06  5.7266E-06  2.7706E-06
  2.1000E+02  1.4780E-05  9.3788E-06  5.7134E-06  3.5511E-06
  2.3000E+02  1.6011E-05  9.3525E-06  5.7926E-06  4.3137E-06
  2.5000E+02  1.3431E-05  9.6733E-06  4.6938E-06  3.4931E-06
  2.7000E+02  1.4024E-05  8.0164E-06  5.3662E-06  2.6238E-06
  2.9000E+02  1.1994E-05  8.2757E-06  5.9859E-06  3.4030E-06
  3.1000E+02  1.2306E-05  7.5022E-06  4.8740E-06  2.2638E-06
  3.3000E+02  8.7020E-06  7.3923E-06  3.7515E-06  3.1226E-06
  3.5000E+02  1.1427E-05  6.2848E-06  4.2341E-06  2.8189E-06
  3.7000E+02  1.0100E-05  7.3967E-06  4.0482E-06  1.8345E-06
  3.9000E+02  9.5459E-06  5.3003E-06  3.0541E-06  2.0784E-06
  4.1000E+02  8.9218E-06  5.6343E-06  3.2083E-06  1.6103E-06
  4.3000E+02  7.9681E-06  5.5201E-06  3.2874E-06  1.9514E-06
  4.5000E+02  8.0208E-06  4.6499E-06  2.9745E-06  2.4418E-06
  4.7000E+02  6.9089E-06  4.5092E-06  2.5350E-06  1.7312E-06
  4.9000E+02  7.0144E-06  4.0768E-06  2.5337E-06  1.5246E-06
  5.1000E+02  6.9528E-06  3.9229E-06  2.3012E-06  1.4640E-06
  5.3000E+02  6.1398E-06  3.6210E-06  1.8608E-06  1.2820E-06
  5.5000E+02  5.4893E-06 -3.2325E-05  1.9487E-06  1.1691E-06
  5.7000E+02  5.5289E-06  3.1415E-06  2.0116E-06  1.2596E-06
  5.9000E+02  4.7773E-06  3.0549E-06  1.8274E-06  9.9106E-07
  6.1000E+02  4.4565E-06  2.8229E-06  1.6222E-06  1.0724E-06
  6.3000E+02  3.9955E-06  2.7495E-06  1.7079E-06  9.8931E-07
  6.5000E+02  3.8834E-06  2.3807E-06  1.4895E-06  9.0580E-07
  6.7000E+02  3.7709E-06  2.1711E-06  1.4670E-06  8.4207E-07
  6.9000E+02  3.8926E-06  2.2511E-06  1.3651E-06  7.5989E-07
  7.1000E+02  3.3824E-06  2.1636E-06  1.3018E-06  7.7132E-07
  7.3000E+02  3.3103E-06  2.1223E-06  1.5075E-06  7.0144E-07
  7.5000E+02  3.0848E-06  2.0661E-06  1.1814E-06  6.4826E-07
  7.7000E+02  3.2879E-06  2.0168E-06  1.0926E-06  7.2781E-07
  7.9000E+02  3.0396E-06  1.7589E-06  1.1163E-06  6.8386E-07
  8.1000E+02  2.9196E-06  1.8002E-06  1.1110E-06  6.6408E-07
  8.3000E+02  2.9402E-06  1.8134E-06  1.0952E-06  5.8673E-07
  8.5000E+02  2.5267E-06  1.7536E-06  9.6250E-07  5.9420E-07
  8.7000E+02  2.5939E-06  1.5453E-06  9.8271E-07  5.5333E-07
  8.9000E+02  2.5306E-06  1.5795E-06  1.0346E-06  5.5508E-07
  9.1000E+02  2.3847E-06  1.5404E-06  8.6932E-07  5.1157E-07
  9.3000E+02  2.3887E-06  1.4345E-06  9.6206E-07  5.1289E-07
  9.5000E+02  2.3223E-06  1.2499E-06  8.8514E-07  5.6607E-07
  9.7000E+02  2.4067E-06  1.4530E-06  8.8910E-07  5.1948E-07
  9.9000E+02  2.3698E-06  1.5119E-06  8.6449E-07  4.8960E-07
  1.0100E+03  2.3408E-06  1.4376E-06  9.0932E-07  4.4345E-07
  1.0300E+03  2.0797E-06  1.1625E-06  7.6956E-07  4.8696E-07
  1.0500E+03  2.0437E-06  1.2218E-06  7.7615E-07  4.9180E-07
  1.0700E+03  2.1012E-06  1.4024E-06  7.5418E-07  4.8345E-07
  1.0900E+03  2.0977E-06  1.2767E-06  8.4603E-07  4.5488E-07
  1.1100E+03  1.9953E-06  1.1396E-06  7.4319E-07  4.2161E-07
  1.1300E+03  1.8547E-06  1.2574E-06  6.8210E-07  3.7471E-07
  1.1500E+03  1.8705E-06  1.1664E-06  7.9241E-07  4.2385E-07
  1.1700E+03  1.7567E-06  1.1282E-06  7.2605E-07  4.9839E-07
  1.1900E+03  1.8125E-06  1.1418E-06  6.1442E-07  3.4316E-07
  1.2100E+03  1.8090E-06  1.0921E-06  5.6563E-07  3.6074E-07
  1.2300E+03  1.9496E-06  1.0851E-06  6.1925E-07  4.1629E-07
  1.2500E+03  1.5092E-06  9.1899E-07  5.8541E-07  3.8939E-07
  1.2700E+03  1.6134E-06  9.4404E-07  5.7310E-07  3.5300E-07
  1.2900E+03  1.6455E-06  9.4448E-07  5.1553E-07  3.5687E-07
  1.3100E+03  1.5905E-06  7.4582E-07  5.2827E-07  4.0275E-07
  1.3300E+03  1.4881E-06  9.0844E-07  5.1597E-07  3.1468E-07
  1.3500E+03  1.4960E-06  9.1855E-07  5.2036E-07  3.5845E-07
  1.3700E+03  1.4231E-06  8.6976E-07  5.0850E-07  3.6988E-07
  1.3900E+03  1.3932E-06  8.5746E-07  5.0498E-07  3.9379E-07
  1.4100E+03  1.1875E-06  8.3328E-07  5.2080E-07  3.0237E-07
  1.4300E+03  1.3246E-06  8.6229E-07  4.5092E-07  2.5649E-07
  1.4500E+03  1.1831E-06  7.4626E-07  4.9048E-07  3.0149E-07
  1.4700E+03  1.2042E-06  7.1550E-07  4.4301E-07  2.8532E-07
  1.4900E+03  1.2130E-06  7.2429E-07  4.7378E-07  2.5772E-07
  1.5100E+03  1.1677E-06  7.2737E-07  4.2526E-07  2.6247E-07
  1.5300E+03  1.1664E-06  6.4606E-07  3.9730E-07  1.8793E-07
  1.5500E+03  1.1067E-06  6.8034E-07  3.9607E-07  2.7214E-07
  1.5700E+03  1.0746E-06  6.9265E-07  4.0856E-07  2.6475E-07
  1.5900E+03  9.9326E-07  5.9068E-07  4.1787E-07  2.5473E-07
  1.6100E+03  1.0082E-06  6.2277E-07  3.2769E-07  1.9654E-07
  1.6300E+03  9.2690E-07  5.9771E-07  3.7287E-07  2.6686E-07
  1.6500E+03  9.4228E-07  5.3838E-07  4.7202E-07  2.2907E-07
  1.6700E+03  9.2866E-07  6.2496E-07  3.3753E-07  2.0199E-07
  1.6900E+03  9.5766E-07  5.7442E-07  3.6496E-07  2.1729E-07
  1.7100E+03  8.3197E-07  5.6255E-07  2.6370E-07  2.0322E-07
  1.7300E+03  7.5286E-07  5.4629E-07  2.9534E-07  1.9971E-07
  1.7500E+03  8.2362E-07  5.0542E-07  2.7266E-07  1.8793E-07
  1.7700E+03  8.4120E-07  5.0410E-07  3.4861E-07  1.4455E-07
  1.7900E+03  7.3220E-07  4.7026E-07  2.6563E-07  1.9355E-07
  1.8100E+03  7.7879E-07  4.0152E-07  3.1239E-07  1.5413E-07
  1.8300E+03  7.7044E-07  4.2121E-07  2.7301E-07  1.3892E-07
  1.8500E+03  6.4738E-07  4.2578E-07  2.6528E-07  1.4481E-07
  1.8700E+03  6.0211E-07  4.1559E-07  2.3539E-07  1.4873E-07
  1.8900E+03  6.1002E-07  3.7199E-07  2.2326E-07  1.4139E-07
  1.9100E+03  6.1002E-07  3.8060E-07  2.4225E-07  1.1225E-07
  1.9300E+03  6.1529E-07  3.0712E-07  2.1078E-07  1.7057E-07
  1.9500E+03  5.5025E-07  3.8060E-07  2.1377E-07  1.2895E-07
  1.9700E+03  5.2564E-07  3.6021E-07  2.3469E-07  3.0923E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-ct14-11-12-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,  11.125  11.375  11.625  11.875
  1.0000E+01  6.0431E-07  4.8564E-07  5.6695E-07  1.4934E-07
  3.0000E+01  2.2568E-06  1.0491E-06  2.6515E-07  2.3570E-07
  5.0000E+01  1.7413E-06  1.0825E-06  1.7879E-07  8.3460E-07
  7.0000E+01  3.1244E-06  1.3110E-06  1.6679E-06  5.0586E-07
  9.0000E+01  2.4093E-06  1.7716E-06  5.5948E-07  4.2697E-07
  1.1000E+02  3.6702E-06  1.1023E-06  9.3349E-07  8.3241E-07
  1.3000E+02  2.2234E-06  1.1717E-06  5.5025E-07  4.8037E-07
  1.5000E+02  2.3882E-06  1.3633E-06  8.1043E-07  5.5245E-07
  1.7000E+02  1.8318E-06  1.1822E-06  7.5154E-07  5.7574E-07
  1.9000E+02  1.2974E-06  9.2909E-07  1.0218E-06  5.3091E-07
  2.1000E+02  2.4405E-06  1.0565E-06  6.4474E-07  3.4812E-07
  2.3000E+02  1.5813E-06  1.1172E-06  9.4623E-07  4.3356E-07
  2.5000E+02  2.3210E-06  1.0398E-06  7.3616E-07  4.3334E-07
  2.7000E+02  2.2616E-06  9.5019E-07  7.1418E-07  1.6679E-07
  2.9000E+02  1.8046E-06  8.7020E-07  5.4805E-07  3.5300E-07
  3.1000E+02  1.5932E-06  9.3085E-07  7.0144E-07  3.6751E-07
  3.3000E+02  1.6758E-06  1.1115E-06  6.5001E-07  3.1859E-07
  3.5000E+02  1.4723E-06  9.7436E-07  3.8359E-07  3.9001E-07
  3.7000E+02  1.1651E-06  8.0735E-07  4.6543E-07  2.1654E-07
  3.9000E+02  1.3260E-06  8.3636E-07  5.0366E-07  1.8098E-07
  4.1000E+02  1.2886E-06  7.0056E-07  3.9045E-07  3.0396E-07
  4.3000E+02  9.3657E-07  6.2936E-07  4.7158E-07  1.4626E-07
  4.5000E+02  9.3613E-07  8.3021E-07  4.3387E-07  2.8347E-07
  4.7000E+02  1.1321E-06  7.0979E-07  2.7301E-07  2.4669E-07
  4.9000E+02  8.9262E-07  5.5552E-07  4.7026E-07  1.8336E-07
  5.1000E+02  8.2537E-07  5.5772E-07  2.6097E-07  1.9065E-07
  5.3000E+02  9.1899E-07  5.2300E-07  3.5195E-07  1.4793E-07
  5.5000E+02  8.0032E-07  6.2628E-07  3.6307E-07  1.3769E-07
  5.7000E+02  8.7811E-07  4.3510E-07  2.2159E-07  2.0599E-07
  5.9000E+02  7.1594E-07  4.2319E-07  2.4651E-07  1.3422E-07
  6.1000E+02  6.3112E-07  4.0899E-07  2.7556E-07  1.4481E-07
  6.3000E+02  7.4055E-07  3.2637E-07  2.4146E-07  1.3493E-07
  6.5000E+02  4.9268E-07  3.9933E-07  1.7914E-07  1.4921E-07
  6.7000E+02  5.2432E-07  3.3736E-07  1.4952E-07  9.3393E-08
  6.9000E+02  5.1333E-07  2.6027E-07  1.6776E-07  1.2003E-07
  7.1000E+02  4.9883E-07  2.7934E-07  1.4169E-07  9.9502E-08
  7.3000E+02  5.2915E-07  3.4224E-07  1.6973E-07  8.7811E-08
  7.5000E+02  3.9388E-07  2.0116E-07  1.4433E-07  1.8318E-07
  7.7000E+02  3.9199E-07  2.4524E-07  1.2306E-07  1.0689E-07
  7.9000E+02  4.6718E-07  2.3227E-07  1.7874E-07  8.3592E-08
  8.1000E+02  3.7173E-07  2.4102E-07  1.3906E-07  8.4471E-08
  8.3000E+02  3.7274E-07  2.4392E-07  1.2732E-07  7.9593E-08
  8.5000E+02  3.9418E-07  2.1360E-07  1.5870E-07  8.2845E-08
  8.7000E+02  3.7406E-07  2.0731E-07  1.8367E-07  8.8471E-08
  8.9000E+02  3.5059E-07  2.1008E-07  1.0935E-07  7.8626E-08
  9.1000E+02  2.7016E-07  2.4357E-07  1.0429E-07  7.4011E-08
  9.3000E+02  2.9613E-07  1.9791E-07  1.1387E-07  6.9880E-08
  9.5000E+02  3.0866E-07  1.9931E-07  1.1910E-07  6.9748E-08
  9.7000E+02  2.7627E-07  2.0199E-07  1.6428E-07  6.3859E-08
  9.9000E+02  3.2382E-07  9.1591E-08  1.2684E-07  6.3595E-08
  1.0100E+03  5.0015E-07  1.7391E-07  1.1392E-07  7.1946E-08
  1.0300E+03  3.0716E-07  1.4684E-07  1.0152E-07  6.5309E-08
  1.0500E+03  3.1679E-07  2.2463E-07  1.0891E-07  6.2013E-08
  1.0700E+03  2.6009E-07  1.7088E-07  1.3049E-07  7.1989E-08
  1.0900E+03  2.9363E-07  1.7061E-07  1.0029E-07  3.5190E-08
  1.1100E+03  2.6757E-07  1.6749E-07  7.0363E-08  6.4562E-08
  1.1300E+03  2.7214E-07  1.7685E-07  7.7351E-08  6.3419E-08
  1.1500E+03  2.5438E-07  1.4213E-07  8.7460E-08  6.1617E-08
  1.1700E+03  2.3557E-07  1.4547E-07  7.8230E-08  5.5904E-08
  1.1900E+03  2.5983E-07  1.4350E-07  9.5063E-08  6.2277E-08
  1.2100E+03  2.0990E-07  1.5787E-07  9.1151E-08  4.2737E-08
  1.2300E+03  2.3241E-07  1.2121E-07  9.0360E-08  2.3821E-08
  1.2500E+03  2.5192E-07  1.3835E-07  9.2338E-08  3.5142E-08
  1.2700E+03  2.1008E-07  1.5523E-07  8.4295E-08  4.5488E-08
  1.2900E+03  2.2871E-07  1.3018E-07  9.0272E-08  5.5113E-08
  1.3100E+03  1.8389E-07  1.3018E-07  1.0706E-07  3.5775E-08
  1.3300E+03  1.9215E-07  9.6338E-08  9.8843E-08  3.9519E-08
  1.3500E+03  2.3592E-07  9.5942E-08  1.0627E-07  3.4791E-08
  1.3700E+03  2.0744E-07  1.0016E-07  7.1814E-08  3.4140E-08
  1.3900E+03  1.9830E-07  1.2134E-07  7.2824E-08  4.8872E-08
  1.4100E+03  2.0270E-07  9.0976E-08  6.6364E-08  2.0762E-08
  1.4300E+03  1.6156E-07  1.1330E-07  5.3926E-08  5.1597E-08
  1.4500E+03  1.7984E-07  1.0245E-07  1.0935E-07  3.6672E-08
  1.4700E+03  1.6305E-07  8.8602E-08  6.6364E-08  5.5904E-08
  1.4900E+03  1.5919E-07  9.7436E-08  8.7723E-08  3.7164E-08
  1.5100E+03  1.8195E-07  9.5239E-08  5.7486E-08  3.7129E-08
  1.5300E+03  1.9584E-07  8.6317E-08  5.3003E-08  3.3999E-08
  1.5500E+03  1.6899E-07  7.3967E-08  4.2543E-08  3.5019E-08
  1.5700E+03  1.1308E-07  8.4120E-08  5.5157E-08  2.9604E-08
  1.5900E+03  1.2341E-07  7.2473E-08  4.2948E-08  3.1907E-08
  1.6100E+03  1.4011E-07  9.1064E-08  5.4761E-08  3.0220E-08
  1.6300E+03  1.5611E-07  5.3003E-08  4.5752E-08  3.0114E-08
  1.6500E+03  1.1172E-07  1.0649E-07  4.6411E-08  2.5034E-08
  1.6700E+03  9.7217E-08  7.4187E-08  3.8570E-08  2.2291E-08
  1.6900E+03  1.0579E-07  7.0100E-08  3.9853E-08  2.0445E-08
  1.7100E+03  1.1976E-07  6.8825E-08  4.7729E-08  3.8834E-08
  1.7300E+03  1.2473E-07  7.0056E-08  3.6004E-08  2.3803E-08
  1.7500E+03  1.0188E-07  8.5570E-08  5.9112E-08  3.0026E-08
  1.7700E+03  1.2200E-07  5.4146E-08  3.2839E-08  1.7030E-08
  1.7900E+03  9.8887E-08  4.9443E-08  3.0255E-08  2.7899E-08
  1.8100E+03  9.4272E-08  5.0718E-08  3.9062E-08  2.0779E-08
  1.8300E+03  1.2420E-07  6.5661E-08  3.9519E-08  2.9745E-08
  1.8500E+03  6.8517E-08  5.1465E-08  5.0190E-08  4.1488E-08
  1.8700E+03  8.1043E-08  3.8289E-08  2.9868E-08  1.8705E-08
  1.8900E+03  8.6229E-08  5.0806E-08  3.5089E-08  2.1623E-08
  1.9100E+03  7.2341E-08  5.0278E-08  3.2628E-08  3.2786E-08
  1.9300E+03  6.6672E-08  4.0012E-08  3.1222E-08  1.5760E-08
  1.9500E+03  9.0009E-08  6.0650E-08  3.7041E-08  2.1447E-08
  1.9700E+03  7.8142E-08  3.2593E-08  3.1907E-08  1.6182E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-nnpdf3.1-04-05-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   4.125   4.375   4.625   4.875
  1.0000E+01  3.1894E-01  2.6304E-01  2.1043E-01  1.6134E-01
  3.0000E+01  8.4999E-02  9.1415E-02  8.9437E-02  8.3153E-02
  5.0000E+01  2.5724E-02  3.4478E-02  4.1291E-02  4.3994E-02
  7.0000E+01  8.8822E-03  1.3721E-02  1.9162E-02  2.3970E-02
  9.0000E+01  3.5828E-03  5.9552E-03  9.3305E-03  1.3093E-02
  1.1000E+02  1.6165E-03  2.8510E-03  4.6982E-03  7.2781E-03
  1.3000E+02  8.0867E-04  1.4644E-03  2.5403E-03  4.1805E-03
  1.5000E+02  4.3901E-04  8.0999E-04  1.4582E-03  2.4836E-03
  1.7000E+02  2.5341E-04  4.7510E-04  8.7240E-04  1.5369E-03
  1.9000E+02  1.5501E-04  2.9367E-04  5.4278E-04  9.6250E-04
  2.1000E+02  1.0188E-04  1.8986E-04  3.5151E-04  6.3727E-04
  2.3000E+02  6.3947E-05  1.2280E-04  2.3047E-04  4.2895E-04
  2.5000E+02  4.3510E-05  8.9789E-05  1.6442E-04  2.9767E-04
  2.7000E+02  3.0439E-05  5.8057E-05  1.1176E-04  2.0960E-04
  2.9000E+02  2.1122E-05  4.1401E-05  8.1395E-05  1.5092E-04
  3.1000E+02  1.5294E-05  3.0760E-05  5.7222E-05  1.1009E-04
  3.3000E+02  1.1084E-05  2.2063E-05  4.2306E-05  8.2142E-05
  3.5000E+02  8.1131E-06  1.6881E-05  3.2567E-05  6.1925E-05
  3.7000E+02  6.6276E-06  1.2284E-05  2.4313E-05  4.6631E-05
  3.9000E+02  4.5883E-06  1.0289E-05  1.8503E-05  3.5801E-05
  4.1000E+02  3.6087E-06  7.5242E-06  1.4556E-05  2.8264E-05
  4.3000E+02  2.8695E-06  5.6739E-06  1.1449E-05  2.1737E-05
  4.5000E+02  2.2278E-06  4.5356E-06  8.9789E-06  1.7435E-05
  4.7000E+02  1.7523E-06  3.5357E-06  7.0012E-06  1.4099E-05
  4.9000E+02  1.3567E-06  2.9169E-06  5.6387E-06  1.1374E-05
  5.1000E+02  1.0992E-06  2.1821E-06  4.5312E-06  9.3657E-06
  5.3000E+02  8.7548E-07  1.9162E-06  3.7326E-06  7.4319E-06
  5.5000E+02  7.1462E-07  1.4723E-06  3.0624E-06  5.9684E-06
  5.7000E+02  6.0563E-07  1.1787E-06  2.3873E-06  4.8257E-06
  5.9000E+02  4.7861E-07  1.0231E-06  1.9848E-06  4.1682E-06
  6.1000E+02  3.8676E-07  8.7723E-07  1.7048E-06  3.3349E-06
  6.3000E+02  3.5880E-07  6.9001E-07  1.4415E-06  2.8304E-06
  6.5000E+02  2.7055E-07  5.7178E-07  1.1519E-06  2.4366E-06
  6.7000E+02  2.4577E-07  4.8037E-07  1.0214E-06  2.0973E-06
  6.9000E+02  1.9215E-07  4.1102E-07  8.7372E-07  1.6705E-06
  7.1000E+02  1.5765E-07  3.5230E-07  7.0231E-07  1.4266E-06
  7.3000E+02  1.2649E-07  2.8427E-07  5.9991E-07  1.1814E-06
  7.5000E+02  1.1190E-07  2.4366E-07  4.7905E-07  1.0719E-06
  7.7000E+02  9.6997E-08  2.1219E-07  4.2350E-07  8.6273E-07
  7.9000E+02  8.1966E-08  1.8810E-07  3.6566E-07  8.3241E-07
  8.1000E+02  6.7594E-08  1.5330E-07  3.2154E-07  6.4870E-07
  8.3000E+02  5.8189E-08  1.2640E-07  2.6405E-07  5.3706E-07
  8.5000E+02  5.3047E-08  1.1585E-07  2.2783E-07  5.0322E-07
  8.7000E+02  4.7202E-08  9.7832E-08  1.9215E-07  4.1014E-07
  8.9000E+02  3.6584E-08  8.0164E-08  1.5690E-07  3.7674E-07
  9.1000E+02  3.2646E-08  7.2209E-08  1.4477E-07  3.0782E-07
  9.3000E+02  2.7970E-08  6.4870E-08  1.3317E-07  2.6774E-07
  9.5000E+02  2.2959E-08  5.5904E-08  1.1792E-07  2.2678E-07
  9.7000E+02  2.1570E-08  4.6279E-08  9.2470E-08  2.0305E-07
  9.9000E+02  1.9848E-08  3.9309E-08  8.1527E-08  1.7703E-07
  1.0100E+03  1.6059E-08  3.6548E-08  7.1726E-08  1.5752E-07
  1.0300E+03  1.4292E-08  3.0870E-08  6.4650E-08  1.4235E-07
  1.0500E+03  1.2706E-08  2.8567E-08  5.6036E-08  1.2732E-07
  1.0700E+03  1.1427E-08  2.2731E-08  4.6894E-08  1.1234E-07
  1.0900E+03  9.8183E-09  2.1360E-08  4.3246E-08  9.4843E-08
  1.1100E+03  8.3944E-09  1.8459E-08  3.9045E-08  8.4911E-08
  1.1300E+03  7.4714E-09  1.5769E-08  3.5125E-08  7.8582E-08
  1.1500E+03  6.4694E-09  1.3888E-08  3.1204E-08  6.8605E-08
  1.1700E+03  5.4014E-09  1.1858E-08  2.4629E-08  5.5113E-08
  1.1900E+03  4.8564E-09  1.0522E-08  2.3733E-08  5.2564E-08
  1.2100E+03  4.3422E-09  9.5766E-09  2.2414E-08  4.5532E-08
  1.2300E+03  3.6478E-09  8.2933E-09  1.7826E-08  4.0574E-08
  1.2500E+03  3.2997E-09  7.7967E-09  1.6455E-08  4.0662E-08
  1.2700E+03  2.8550E-09  6.9001E-09  1.3374E-08  3.3929E-08
  1.2900E+03  2.6317E-09  6.2452E-09  1.2460E-08  2.9147E-08
  1.3100E+03  2.2977E-09  5.3794E-09  1.1216E-08  2.4102E-08
  1.3300E+03  2.0850E-09  4.3088E-09  9.6777E-09  2.1975E-08
  1.3500E+03  1.8758E-09  3.9572E-09  9.7392E-09  1.9250E-08
  1.3700E+03  1.7241E-09  3.3454E-09  8.4251E-09  1.7773E-08
  1.3900E+03  1.3756E-09  3.0870E-09  7.2165E-09  1.5870E-08
  1.4100E+03  1.2236E-09  2.9253E-09  6.4079E-09  1.3844E-08
  1.4300E+03  1.1423E-09  2.4295E-09  5.8101E-09  1.4103E-08
  1.4500E+03  1.0908E-09  2.2151E-09  5.2256E-09  1.2262E-08
  1.4700E+03  9.4228E-10  2.0867E-09  4.5048E-09  1.0021E-08
  1.4900E+03  7.9021E-10  1.7523E-09  3.9766E-09  9.2690E-09
  1.5100E+03  7.5066E-10  1.6890E-09  3.5019E-09  7.5593E-09
  1.5300E+03  6.7726E-10  1.4345E-09  3.0202E-09  7.7439E-09
  1.5500E+03  6.5001E-10  1.2657E-09  2.7055E-09  6.5133E-09
  1.5700E+03  5.4454E-10  1.1611E-09  2.9007E-09  6.9001E-09
  1.5900E+03  4.7070E-10  1.0398E-09  2.5403E-09  5.2827E-09
  1.6100E+03  4.1067E-10  9.0624E-10  2.2063E-09  5.0982E-09
  1.6300E+03  3.7674E-10  7.5066E-10  2.2713E-09  4.9619E-09
  1.6500E+03  3.3894E-10  6.7375E-10  1.9461E-09  4.0926E-09
  1.6700E+03  2.9024E-10  6.5441E-10  1.6433E-09  3.3243E-09
  1.6900E+03  2.4155E-10  6.1354E-10  1.3783E-09  3.4333E-09
  1.7100E+03  2.0990E-10  5.8365E-10  1.2429E-09  3.1485E-09
  1.7300E+03  2.2309E-10  4.9224E-10  1.0645E-09  2.8145E-09
  1.7500E+03  1.8863E-10  4.5664E-10  1.0249E-09  2.5930E-09
  1.7700E+03  1.7685E-10  3.9906E-10  8.3944E-10  1.9742E-09
  1.7900E+03  1.6042E-10  3.5916E-10  6.5001E-10  1.7738E-09
  1.8100E+03  1.3238E-10  3.2593E-10  7.2077E-10  1.6257E-09
  1.8300E+03  9.9853E-11  2.9675E-10  6.3068E-10  1.4161E-09
  1.8500E+03  1.1225E-10  2.5913E-10  6.1529E-10  1.4424E-09
  1.8700E+03  9.7524E-11  2.3293E-10  6.1442E-10  1.2693E-09
  1.8900E+03  8.3416E-11  1.9496E-10  4.9839E-10  9.8887E-10
  1.9100E+03  6.4914E-11  1.5998E-10  4.1735E-10  1.0825E-09
  1.9300E+03  5.3706E-11  1.5084E-10  3.1468E-10  9.4799E-10
  1.9500E+03  7.0759E-11  1.4068E-10  3.9748E-10  1.0021E-09
  1.9700E+03  5.3750E-11  1.2636E-10  2.4084E-10  6.1881E-10
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-nnpdf3.1-05-06-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   5.125   5.375   5.625   5.875
  1.0000E+01  1.1541E-01  7.5945E-02  4.5795E-02  2.6027E-02
  3.0000E+01  7.7703E-02  7.1814E-02  6.3156E-02  4.9311E-02
  5.0000E+01  4.1871E-02  3.6926E-02  3.3208E-02  3.0224E-02
  7.0000E+01  2.6506E-02  2.5530E-02  2.2177E-02  1.9100E-02
  9.0000E+01  1.6257E-02  1.7879E-02  1.6811E-02  1.4262E-02
  1.1000E+02  1.0091E-02  1.2640E-02  1.2855E-02  1.1572E-02
  1.3000E+02  6.2189E-03  8.1614E-03  9.4887E-03  9.3832E-03
  1.5000E+02  3.9036E-03  5.5772E-03  6.9968E-03  7.5022E-03
  1.7000E+02  2.5429E-03  3.8074E-03  5.1157E-03  5.9420E-03
  1.9000E+02  1.7773E-03  2.6277E-03  3.7318E-03  4.5795E-03
  2.1000E+02  1.1194E-03  1.8639E-03  2.7605E-03  3.5771E-03
  2.3000E+02  7.7791E-04  1.3119E-03  2.0441E-03  2.8000E-03
  2.5000E+02  5.3575E-04  9.4448E-04  1.5123E-03  2.1672E-03
  2.7000E+02  3.7972E-04  6.9309E-04  1.1273E-03  1.7246E-03
  2.9000E+02  2.7706E-04  4.9707E-04  8.5394E-04  1.3264E-03
  3.1000E+02  2.0511E-04  3.6834E-04  6.3815E-04  1.0333E-03
  3.3000E+02  1.5312E-04  2.8137E-04  4.8652E-04  8.0032E-04
  3.5000E+02  1.1466E-04  2.1298E-04  3.7274E-04  6.4342E-04
  3.7000E+02  8.9657E-05  1.6428E-04  2.9763E-04  5.1113E-04
  3.9000E+02  6.9528E-05  1.3075E-04  2.3280E-04  4.0253E-04
  4.1000E+02  5.2915E-05  9.9238E-05  1.8103E-04  3.1991E-04
  4.3000E+02  4.1928E-05  7.8626E-05  1.4653E-04  2.6721E-04
  4.5000E+02  3.3345E-05  6.1266E-05  1.1814E-04  2.0845E-04
  4.7000E+02  2.6748E-05  5.1113E-05  9.5063E-05  1.7149E-04
  4.9000E+02  2.1557E-05  4.1291E-05  7.6428E-05  1.3985E-04
  5.1000E+02  1.8815E-05  3.3674E-05  6.5573E-05  1.1444E-04
  5.3000E+02  1.4165E-05  2.7200E-05  5.3267E-05  9.4887E-05
  5.5000E+02  1.1902E-05  2.3245E-05  4.2499E-05  7.8538E-05
  5.7000E+02  9.7920E-06  1.9127E-05  3.5023E-05  6.5177E-05
  5.9000E+02  8.0691E-06  1.5475E-05  2.8589E-05  5.4190E-05
  6.1000E+02  6.6891E-06  1.3321E-05  2.4225E-05  4.5883E-05
  6.3000E+02  5.4981E-06  1.1137E-05  2.0481E-05  3.8535E-05
  6.5000E+02  4.7993E-06  8.9306E-06  1.7149E-05  3.2347E-05
  6.7000E+02  4.0135E-06  7.7044E-06  1.4561E-05  2.8638E-05
  6.9000E+02  3.2646E-06  6.6715E-06  1.2983E-05  2.3873E-05
  7.1000E+02  2.8005E-06  5.7091E-06  1.1154E-05  2.0568E-05
  7.3000E+02  2.4137E-06  4.7026E-06  9.1899E-06  1.7413E-05
  7.5000E+02  2.0674E-06  4.1436E-06  8.1439E-06  1.6657E-05
  7.7000E+02  1.8002E-06  3.5705E-06  6.5133E-06  1.3101E-05
  7.9000E+02  1.5883E-06  2.9640E-06  5.9068E-06  1.1519E-05
  8.1000E+02  1.2939E-06  2.5825E-06  5.2432E-06  9.5151E-06
  8.3000E+02  1.0798E-06  2.2783E-06  4.5883E-06  8.3636E-06
  8.5000E+02  9.9810E-07  2.0041E-06  3.8869E-06  7.5198E-06
  8.7000E+02  8.4823E-07  1.6929E-06  3.2488E-06  6.1617E-06
  8.9000E+02  7.2341E-07  1.5048E-06  2.9235E-06  5.8013E-06
  9.1000E+02  6.2584E-07  1.2759E-06  2.4577E-06  4.8608E-06
  9.3000E+02  5.2520E-07  1.0798E-06  2.2924E-06  4.0504E-06
  9.5000E+02  4.9268E-07  1.0095E-06  1.8687E-06  3.7304E-06
  9.7000E+02  4.3387E-07  8.1922E-07  1.6059E-06  3.3824E-06
  9.9000E+02  3.8008E-07  7.7879E-07  1.4692E-06  3.0466E-06
  1.0100E+03  3.3560E-07  6.3419E-07  1.2904E-06  2.5754E-06
  1.0300E+03  2.8638E-07  5.8629E-07  1.2227E-06  2.2889E-06
  1.0500E+03  2.5790E-07  5.4322E-07  1.0209E-06  2.0639E-06
  1.0700E+03  2.2291E-07  4.7334E-07  8.7636E-07  1.7400E-06
  1.0900E+03  1.9109E-07  4.2297E-07  7.9417E-07  1.5826E-06
  1.1100E+03  1.7228E-07  3.8271E-07  7.1550E-07  1.4587E-06
  1.1300E+03  1.5945E-07  3.0571E-07  5.9288E-07  1.2710E-06
  1.1500E+03  1.4530E-07  2.8110E-07  5.5069E-07  1.1115E-06
  1.1700E+03  1.1800E-07  2.4032E-07  5.0542E-07  1.0684E-06
  1.1900E+03  1.1299E-07  2.1324E-07  4.5708E-07  8.7460E-07
  1.2100E+03  9.8667E-08  1.8652E-07  4.0996E-07  8.1439E-07
  1.2300E+03  8.1483E-08  1.5861E-07  3.4808E-07  6.8298E-07
  1.2500E+03  7.3660E-08  1.4736E-07  3.0290E-07  6.2628E-07
  1.2700E+03  7.0231E-08  1.3326E-07  2.6563E-07  5.5860E-07
  1.2900E+03  6.0694E-08  1.1849E-07  2.5157E-07  4.8037E-07
  1.3100E+03  5.2300E-08  1.1458E-07  2.2203E-07  4.8081E-07
  1.3300E+03  4.7510E-08  9.2558E-08  1.9162E-07  4.0451E-07
  1.3500E+03  4.1137E-08  8.6009E-08  1.7861E-07  3.6759E-07
  1.3700E+03  3.5511E-08  7.3528E-08  1.5826E-07  3.5318E-07
  1.3900E+03  3.2962E-08  6.9880E-08  1.4837E-07  3.0220E-07
  1.4100E+03  3.0290E-08  6.9484E-08  1.3928E-07  2.9815E-07
  1.4300E+03  2.7231E-08  5.4761E-08  1.2003E-07  2.4752E-07
  1.4500E+03  2.4243E-08  4.5883E-08  1.1212E-07  2.1869E-07
  1.4700E+03  2.1166E-08  4.7466E-08  9.7041E-08  1.8318E-07
  1.4900E+03  1.8318E-08  4.0627E-08  8.8910E-08  1.8564E-07
  1.5100E+03  1.7536E-08  3.8500E-08  7.8274E-08  1.4934E-07
  1.5300E+03  1.6226E-08  3.1591E-08  6.5661E-08  1.3866E-07
  1.5500E+03  1.4991E-08  3.1292E-08  5.9420E-08  1.3449E-07
  1.5700E+03  1.3088E-08  2.9341E-08  5.7266E-08  1.1075E-07
  1.5900E+03  1.0908E-08  2.2625E-08  4.8784E-08  1.0627E-07
  1.6100E+03  1.0051E-08  2.3047E-08  4.4081E-08  9.5019E-08
  1.6300E+03  8.7328E-09  1.7949E-08  4.1875E-08  8.6361E-08
  1.6500E+03  8.6800E-09  1.6820E-08  3.8904E-08  7.9109E-08
  1.6700E+03  8.4735E-09  1.6485E-08  3.3683E-08  7.5945E-08
  1.6900E+03  7.2209E-09  1.2789E-08  2.9569E-08  7.1374E-08
  1.7100E+03  5.5816E-09  1.1383E-08  2.8163E-08  5.7750E-08
  1.7300E+03  5.6563E-09  1.2407E-08  2.6370E-08  5.4893E-08
  1.7500E+03  4.9663E-09  1.0864E-08  2.4348E-08  4.7729E-08
  1.7700E+03  4.8652E-09  1.1075E-08  2.1447E-08  4.6323E-08
  1.7900E+03  3.7515E-09  8.8383E-09  1.7382E-08  4.2033E-08
  1.8100E+03  3.0941E-09  9.3481E-09  1.5580E-08  3.7498E-08
  1.8300E+03  3.1802E-09  7.2121E-09  1.3660E-08  3.6548E-08
  1.8500E+03  3.3876E-09  7.8670E-09  1.1660E-08  2.8954E-08
  1.8700E+03  2.8145E-09  5.5113E-09  1.2574E-08  2.7372E-08
  1.8900E+03  2.4014E-09  4.7817E-09  1.0794E-08  2.4665E-08
  1.9100E+03  2.4348E-09  4.0539E-09  1.0425E-08  2.3030E-08
  1.9300E+03  1.7558E-09  3.8060E-09  9.4755E-09  1.7914E-08
  1.9500E+03  2.0410E-09  3.9519E-09  8.2142E-09  1.8476E-08
  1.9700E+03  1.7540E-09  3.7498E-09  7.1374E-09  1.6538E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-nnpdf3.1-06-07-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   6.125   6.375   6.625   6.875
  1.0000E+01  1.4565E-02  8.1527E-03  4.9136E-03  2.8682E-03
  3.0000E+01  3.3129E-02  1.9716E-02  1.1251E-02  6.4826E-03
  5.0000E+01  2.6836E-02  2.1333E-02  1.4178E-02  8.6537E-03
  7.0000E+01  1.7096E-02  1.5488E-02  1.2882E-02  8.8822E-03
  9.0000E+01  1.2007E-02  1.0385E-02  9.3217E-03  7.6868E-03
  1.1000E+02  9.5371E-03  7.8406E-03  6.7946E-03  5.8057E-03
  1.3000E+02  8.0208E-03  6.4210E-03  5.2783E-03  4.5444E-03
  1.5000E+02  6.8825E-03  5.5464E-03  4.3849E-03  3.6096E-03
  1.7000E+02  5.8189E-03  4.8740E-03  3.8399E-03  2.9899E-03
  1.9000E+02  4.8652E-03  4.3255E-03  3.4228E-03  2.5952E-03
  2.1000E+02  3.9840E-03  3.7599E-03  3.1033E-03  2.3091E-03
  2.3000E+02  3.3608E-03  3.3367E-03  2.8449E-03  2.1069E-03
  2.5000E+02  2.7442E-03  2.8985E-03  2.5469E-03  1.9435E-03
  2.7000E+02  2.2067E-03  2.4862E-03  2.2871E-03  1.8076E-03
  2.9000E+02  1.8059E-03  2.1197E-03  2.0678E-03  1.6560E-03
  3.1000E+02  1.4574E-03  1.7901E-03  1.8270E-03  1.5365E-03
  3.3000E+02  1.1875E-03  1.5158E-03  1.5730E-03  1.4205E-03
  3.5000E+02  9.8535E-04  1.2469E-03  1.4095E-03  1.3198E-03
  3.7000E+02  7.9065E-04  1.0706E-03  1.2319E-03  1.1871E-03
  3.9000E+02  6.4650E-04  9.0316E-04  1.0728E-03  1.0631E-03
  4.1000E+02  5.2476E-04  7.6165E-04  9.5195E-04  9.6689E-04
  4.3000E+02  4.2644E-04  6.4958E-04  8.1746E-04  8.7416E-04
  4.5000E+02  3.5081E-04  5.4761E-04  7.1067E-04  7.7747E-04
  4.7000E+02  2.9415E-04  4.5664E-04  6.2145E-04  7.0627E-04
  4.9000E+02  2.4361E-04  3.8408E-04  5.3970E-04  6.3287E-04
  5.1000E+02  2.0085E-04  3.2329E-04  4.6543E-04  5.6431E-04
  5.3000E+02  1.6758E-04  2.7930E-04  4.0983E-04  5.0190E-04
  5.5000E+02  1.4547E-04  2.3460E-04  3.5775E-04  4.4916E-04
  5.7000E+02  1.1950E-04  2.0432E-04  3.0932E-04  3.9893E-04
  5.9000E+02  9.9766E-05  1.7114E-04  2.6708E-04  3.5577E-04
  6.1000E+02  8.5921E-05  1.4670E-04  2.3139E-04  3.1424E-04
  6.3000E+02  7.1374E-05  1.2860E-04  2.0481E-04  2.8378E-04
  6.5000E+02  6.1793E-05  1.0825E-04  1.7650E-04  2.4968E-04
  6.7000E+02  5.2124E-05  9.0229E-05  1.5479E-04  2.2555E-04
  6.9000E+02  4.4873E-05  8.0428E-05  1.3449E-04  1.9478E-04
  7.1000E+02  3.7111E-05  6.8386E-05  1.1743E-04  1.7773E-04
  7.3000E+02  3.2804E-05  6.0431E-05  1.0122E-04  1.5251E-04
  7.5000E+02  2.7829E-05  5.2740E-05  9.1459E-05  1.4266E-04
  7.7000E+02  2.4207E-05  4.4960E-05  7.8054E-05  1.2723E-04
  7.9000E+02  2.2573E-05  3.9291E-05  6.9528E-05  1.1286E-04
  8.1000E+02  1.9408E-05  3.3912E-05  5.9991E-05  9.8403E-05
  8.3000E+02  1.5932E-05  2.9622E-05  5.3706E-05  8.8734E-05
  8.5000E+02  1.4143E-05  2.6862E-05  4.7905E-05  7.8494E-05
  8.7000E+02  1.2649E-05  2.2414E-05  4.1928E-05  6.9968E-05
  8.9000E+02  1.0886E-05  2.0340E-05  3.8254E-05  6.3683E-05
  9.1000E+02  9.2118E-06  1.7545E-05  3.3490E-05  5.7310E-05
  9.3000E+02  8.2581E-06  1.5479E-05  2.8796E-05  4.9487E-05
  9.5000E+02  7.2868E-06  1.3668E-05  2.5561E-05  4.4301E-05
  9.7000E+02  6.8430E-06  1.2754E-05  2.2854E-05  4.0768E-05
  9.9000E+02  5.6651E-06  1.0697E-05  2.0709E-05  3.7322E-05
  1.0100E+03  4.7905E-06  9.2734E-06  1.8230E-05  3.2470E-05
  1.0300E+03  4.3879E-06  8.6317E-06  1.6437E-05  2.8708E-05
  1.0500E+03  3.9449E-06  7.7439E-06  1.4459E-05  2.6141E-05
  1.0700E+03  3.4492E-06  7.2868E-06  1.3093E-05  2.4770E-05
  1.0900E+03  3.1046E-06  5.9903E-06  1.1831E-05  2.2379E-05
  1.1100E+03  2.6212E-06  5.2300E-06  1.0144E-05  1.9039E-05
  1.1300E+03  2.3030E-06  4.8564E-06  8.8031E-06  1.6833E-05
  1.1500E+03  2.1641E-06  4.1067E-06  7.9021E-06  1.5435E-05
  1.1700E+03  1.9584E-06  3.6918E-06  7.0319E-06  1.4046E-05
  1.1900E+03  1.7088E-06  3.2505E-06  7.0715E-06  1.2165E-05
  1.2100E+03  1.5387E-06  3.0343E-06  5.9947E-06  1.0614E-05
  1.2300E+03  1.4811E-06  2.8075E-06  5.3091E-06  1.0091E-05
  1.2500E+03  1.3427E-06  2.4032E-06  4.7553E-06  8.8383E-06
  1.2700E+03  1.1229E-06  2.1729E-06  4.3352E-06  8.0516E-06
  1.2900E+03  1.0201E-06  2.0533E-06  3.9924E-06  7.3352E-06
  1.3100E+03  8.8471E-07  1.7597E-06  3.5371E-06  6.9352E-06
  1.3300E+03  8.0867E-07  1.5251E-06  3.0782E-06  6.3375E-06
  1.3500E+03  7.5154E-07  1.4143E-06  2.7512E-06  5.4805E-06
  1.3700E+03  6.7375E-07  1.3264E-06  2.6458E-06  4.9399E-06
  1.3900E+03  5.8013E-07  1.1761E-06  2.3821E-06  4.4169E-06
  1.4100E+03  5.5728E-07  1.0689E-06  2.1272E-06  4.0188E-06
  1.4300E+03  5.3619E-07  1.0451E-06  2.0217E-06  3.6619E-06
  1.4500E+03  4.3317E-07  8.5350E-07  1.8617E-06  3.4158E-06
  1.4700E+03  3.7322E-07  7.4846E-07  1.6780E-06  3.2382E-06
  1.4900E+03  3.2699E-07  7.1110E-07  1.4446E-06  2.7442E-06
  1.5100E+03  3.2470E-07  6.3903E-07  1.2504E-06  2.5878E-06
  1.5300E+03  2.9833E-07  5.5552E-07  1.1110E-06  2.2924E-06
  1.5500E+03  2.8180E-07  5.7047E-07  9.8535E-07  2.1834E-06
  1.5700E+03  2.4612E-07  4.8125E-07  1.0064E-06  2.0182E-06
  1.5900E+03  2.2660E-07  4.1242E-07  8.6449E-07  1.6512E-06
  1.6100E+03  2.1852E-07  4.1225E-07  7.4143E-07  1.5892E-06
  1.6300E+03  2.0357E-07  3.2927E-07  7.1330E-07  1.3800E-06
  1.6500E+03  1.8107E-07  3.2786E-07  6.1749E-07  1.2275E-06
  1.6700E+03  1.5831E-07  2.7811E-07  5.9859E-07  1.2728E-06
  1.6900E+03  1.3413E-07  2.5157E-07  5.5904E-07  1.1018E-06
  1.7100E+03  1.2130E-07  2.4190E-07  5.4541E-07  9.6338E-07
  1.7300E+03  1.1466E-07  2.3926E-07  4.4653E-07  9.0448E-07
  1.7500E+03  1.0240E-07  2.0481E-07  4.3246E-07  8.5262E-07
  1.7700E+03  8.9437E-08  2.0023E-07  3.7568E-07  7.9373E-07
  1.7900E+03  8.5218E-08  1.6459E-07  3.1749E-07  6.7111E-07
  1.8100E+03  7.8406E-08  1.4038E-07  3.0571E-07  6.6803E-07
  1.8300E+03  7.6780E-08  1.3418E-07  2.8708E-07  6.3024E-07
  1.8500E+03  6.7726E-08  1.1989E-07  2.5790E-07  5.4541E-07
  1.8700E+03  6.1705E-08  1.1405E-07  2.2643E-07  4.8608E-07
  1.8900E+03  5.7003E-08  1.0196E-07  2.0129E-07  3.9695E-07
  1.9100E+03  4.8213E-08  8.6493E-08  2.0199E-07  3.8640E-07
  1.9300E+03  3.9309E-08  7.4846E-08  1.8670E-07  3.6179E-07
  1.9500E+03  3.3630E-08  8.0735E-08  1.5870E-07  3.5705E-07
  1.9700E+03  3.6672E-08  7.8230E-08  1.4741E-07  3.2013E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-nnpdf3.1-07-08-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   7.125   7.375   7.625   7.875
  1.0000E+01  1.7589E-03  1.0671E-03  6.4254E-04  4.0464E-04
  3.0000E+01  3.7704E-03  2.2414E-03  1.3602E-03  8.2801E-04
  5.0000E+01  4.8301E-03  2.8413E-03  1.6951E-03  1.0372E-03
  7.0000E+01  5.3750E-03  3.1235E-03  1.8393E-03  1.0895E-03
  9.0000E+01  5.2520E-03  3.1688E-03  1.8661E-03  1.1168E-03
  1.1000E+02  4.6103E-03  3.0624E-03  1.8617E-03  1.1097E-03
  1.3000E+02  3.8109E-03  2.7803E-03  1.8419E-03  1.0711E-03
  1.5000E+02  3.0316E-03  2.4010E-03  1.6279E-03  1.0306E-03
  1.7000E+02  2.4902E-03  2.0340E-03  1.4587E-03  9.5195E-04
  1.9000E+02  2.0837E-03  1.6894E-03  1.2473E-03  8.5702E-04
  2.1000E+02  1.7808E-03  1.4248E-03  1.1115E-03  7.7307E-04
  2.3000E+02  1.5795E-03  1.2249E-03  9.6601E-04  6.9221E-04
  2.5000E+02  1.4099E-03  1.0732E-03  8.4735E-04  6.2936E-04
  2.7000E+02  1.3027E-03  9.8008E-04  7.3484E-04  5.4585E-04
  2.9000E+02  1.2077E-03  8.7460E-04  6.5045E-04  4.9399E-04
  3.1000E+02  1.1176E-03  8.0340E-04  5.8497E-04  4.3493E-04
  3.3000E+02  1.0473E-03  7.3923E-04  5.3355E-04  4.0253E-04
  3.5000E+02  9.9634E-04  6.9704E-04  4.9311E-04  3.3810E-04
  3.7000E+02  9.2646E-04  6.5485E-04  4.5664E-04  3.2505E-04
  3.9000E+02  8.7064E-04  6.2364E-04  4.2745E-04  3.0189E-04
  4.1000E+02  8.0911E-04  5.9024E-04  3.9770E-04  2.8176E-04
  4.3000E+02  7.5549E-04  5.5640E-04  3.7770E-04  2.5702E-04
  4.5000E+02  7.0363E-04  5.2915E-04  3.5718E-04  2.4216E-04
  4.7000E+02  6.5353E-04  4.9487E-04  3.4276E-04  2.3078E-04
  4.9000E+02  6.0606E-04  4.7510E-04  3.2013E-04  2.1869E-04
  5.1000E+02  5.5596E-04  4.4433E-04  3.1371E-04  2.0634E-04
  5.3000E+02  5.0718E-04  4.2425E-04  2.9596E-04  1.9865E-04
  5.5000E+02  4.7070E-04  3.9471E-04  2.8963E-04  1.8991E-04
  5.7000E+02  4.2394E-04  3.6790E-04  2.6976E-04  1.8142E-04
  5.9000E+02  3.9216E-04  3.4725E-04  2.6611E-04  1.7716E-04
  6.1000E+02  3.5494E-04  3.2830E-04  2.4937E-04  1.6881E-04
  6.3000E+02  3.2061E-04  3.0439E-04  2.3838E-04  1.5962E-04
  6.5000E+02  2.9749E-04  2.8580E-04  2.2616E-04  1.5549E-04
  6.7000E+02  2.7077E-04  2.6607E-04  2.1329E-04  1.4895E-04
  6.9000E+02  2.4805E-04  2.4616E-04  2.0252E-04  1.4301E-04
  7.1000E+02  2.2432E-04  2.3065E-04  1.9171E-04  1.3695E-04
  7.3000E+02  2.0481E-04  2.1570E-04  1.8265E-04  1.3277E-04
  7.5000E+02  1.8248E-04  1.9918E-04  1.7633E-04  1.2596E-04
  7.7000E+02  1.6626E-04  1.8160E-04  1.6358E-04  1.1963E-04
  7.9000E+02  1.5264E-04  1.6899E-04  1.5101E-04  1.1436E-04
  8.1000E+02  1.4134E-04  1.5747E-04  1.4499E-04  1.1049E-04
  8.3000E+02  1.2710E-04  1.4328E-04  1.3769E-04  1.0684E-04
  8.5000E+02  1.1449E-04  1.3475E-04  1.2745E-04  1.0271E-04
  8.7000E+02  1.0522E-04  1.2596E-04  1.2016E-04  9.7041E-05
  8.9000E+02  9.2690E-05  1.1462E-04  1.1484E-04  9.1459E-05
  9.1000E+02  8.6317E-05  1.0359E-04  1.0759E-04  8.9262E-05
  9.3000E+02  7.7615E-05  9.9062E-05  9.9062E-05  8.3241E-05
  9.5000E+02  6.9484E-05  9.0536E-05  9.3129E-05  8.0032E-05
  9.7000E+02  6.3463E-05  8.3416E-05  9.0580E-05  7.5813E-05
  9.9000E+02  5.8101E-05  7.6209E-05  8.1966E-05  7.3440E-05
  1.0100E+03  5.2388E-05  7.0451E-05  7.7132E-05  6.8122E-05
  1.0300E+03  4.6455E-05  6.4914E-05  7.4187E-05  6.4166E-05
  1.0500E+03  4.3932E-05  6.1398E-05  6.9177E-05  6.1705E-05
  1.0700E+03  3.9080E-05  5.5904E-05  6.2013E-05  5.8497E-05
  1.0900E+03  3.6285E-05  5.1685E-05  5.9903E-05  5.5289E-05
  1.1100E+03  3.2154E-05  4.6982E-05  5.4234E-05  5.2168E-05
  1.1300E+03  2.9763E-05  4.3932E-05  5.0982E-05  5.0806E-05
  1.1500E+03  2.6932E-05  3.9519E-05  4.8301E-05  4.6938E-05
  1.1700E+03  2.4172E-05  3.7972E-05  4.5356E-05  4.5708E-05
  1.1900E+03  2.2080E-05  3.3665E-05  4.1365E-05  4.2930E-05
  1.2100E+03  2.0779E-05  3.1907E-05  3.9045E-05  3.9221E-05
  1.2300E+03  1.7791E-05  2.8638E-05  3.6548E-05  3.7603E-05
  1.2500E+03  1.5813E-05  2.6651E-05  3.3384E-05  3.5476E-05
  1.2700E+03  1.4991E-05  2.4788E-05  3.2558E-05  3.3419E-05
  1.2900E+03  1.3743E-05  2.3100E-05  3.0308E-05  3.1714E-05
  1.3100E+03  1.2596E-05  2.1342E-05  2.7882E-05  2.9675E-05
  1.3300E+03  1.1625E-05  1.9496E-05  2.5860E-05  2.8163E-05
  1.3500E+03  1.0434E-05  1.6802E-05  2.3926E-05  2.6721E-05
  1.3700E+03  9.2690E-06  1.6055E-05  2.2678E-05  2.5069E-05
  1.3900E+03  8.8822E-06  1.5110E-05  2.1043E-05  2.3750E-05
  1.4100E+03  8.1087E-06  1.3602E-05  1.9426E-05  2.2344E-05
  1.4300E+03  7.2868E-06  1.2688E-05  1.8213E-05  2.1324E-05
  1.4500E+03  6.4826E-06  1.1778E-05  1.7000E-05  2.0270E-05
  1.4700E+03  6.2101E-06  1.0829E-05  1.5998E-05  1.8898E-05
  1.4900E+03  5.2564E-06  1.0522E-05  1.4442E-05  1.6837E-05
  1.5100E+03  4.9268E-06  8.7855E-06  1.3488E-05  1.6459E-05
  1.5300E+03  4.6147E-06  8.0208E-06  1.2833E-05  1.5268E-05
  1.5500E+03  4.3123E-06  7.5110E-06  1.1924E-05  1.5127E-05
  1.5700E+03  3.5968E-06  7.0144E-06  1.1018E-05  1.3682E-05
  1.5900E+03  3.5511E-06  6.4430E-06  1.0047E-05  1.2504E-05
  1.6100E+03  3.2716E-06  6.1222E-06  9.2338E-06  1.1941E-05
  1.6300E+03  2.8409E-06  5.5816E-06  8.5834E-06  1.1128E-05
  1.6500E+03  2.4805E-06  5.0410E-06  7.9988E-06  1.0328E-05
  1.6700E+03  2.4330E-06  4.5927E-06  7.6297E-06  1.0029E-05
  1.6900E+03  2.1254E-06  4.1067E-06  7.2165E-06  9.5283E-06
  1.7100E+03  2.0305E-06  4.0697E-06  6.4738E-06  8.7899E-06
  1.7300E+03  1.8758E-06  3.4404E-06  6.1529E-06  8.5174E-06
  1.7500E+03  1.5444E-06  3.1732E-06  5.7618E-06  8.0779E-06
  1.7700E+03  1.4837E-06  2.8954E-06  5.5157E-06  7.5154E-06
  1.7900E+03  1.4209E-06  2.8180E-06  4.9751E-06  6.9265E-06
  1.8100E+03  1.3027E-06  2.5649E-06  4.3440E-06  6.4254E-06
  1.8300E+03  1.1220E-06  2.3117E-06  3.9941E-06  6.1705E-06
  1.8500E+03  1.1045E-06  2.0815E-06  3.7726E-06  5.9156E-06
  1.8700E+03  1.0231E-06  2.0023E-06  3.5722E-06  5.3619E-06
  1.8900E+03  8.8602E-07  1.7791E-06  3.3577E-06  4.7685E-06
  1.9100E+03  9.1899E-07  1.7026E-06  3.1134E-06  4.5839E-06
  1.9300E+03  7.1550E-07  1.5769E-06  2.9235E-06  4.5576E-06
  1.9500E+03  6.9045E-07  1.4169E-06  2.7759E-06  4.1225E-06
  1.9700E+03  6.4914E-07  1.3849E-06  2.4770E-06  3.7709E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-nnpdf3.1-08-09-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   8.125   8.375   8.625   8.875
  1.0000E+01  2.3825E-04  1.4771E-04  8.5921E-05  5.1289E-05
  3.0000E+01  4.8740E-04  2.9859E-04  1.8270E-04  1.0856E-04
  5.0000E+01  5.7222E-04  3.6759E-04  2.2124E-04  1.3391E-04
  7.0000E+01  6.7463E-04  3.9700E-04  2.4212E-04  1.3787E-04
  9.0000E+01  6.7507E-04  4.0671E-04  2.4981E-04  1.4156E-04
  1.1000E+02  6.6144E-04  4.1247E-04  2.4181E-04  1.4908E-04
  1.3000E+02  6.5485E-04  4.0012E-04  2.2823E-04  1.4354E-04
  1.5000E+02  6.2101E-04  3.6909E-04  2.2687E-04  1.3475E-04
  1.7000E+02  5.7750E-04  3.5885E-04  2.1403E-04  1.2657E-04
  1.9000E+02  5.5289E-04  3.3709E-04  1.9979E-04  1.2407E-04
  2.1000E+02  5.0586E-04  3.1151E-04  1.9369E-04  1.1959E-04
  2.3000E+02  4.6279E-04  2.9007E-04  1.8318E-04  1.0878E-04
  2.5000E+02  4.2512E-04  2.6963E-04  1.6828E-04  1.0302E-04
  2.7000E+02  3.8403E-04  2.4792E-04  1.5461E-04  9.5810E-05
  2.9000E+02  3.4496E-04  2.2986E-04  1.4481E-04  8.9218E-05
  3.1000E+02  3.1349E-04  2.1030E-04  1.3299E-04  8.3109E-05
  3.3000E+02  2.7394E-04  1.8881E-04  1.2530E-04  7.8186E-05
  3.5000E+02  2.5205E-04  1.7488E-04  1.1018E-04  7.1902E-05
  3.7000E+02  2.3258E-04  1.6226E-04  1.0469E-04  6.8034E-05
  3.9000E+02  2.1390E-04  1.4525E-04  9.6425E-05  6.3287E-05
  4.1000E+02  1.9681E-04  1.3308E-04  8.9306E-05  5.8629E-05
  4.3000E+02  1.8059E-04  1.2473E-04  8.2537E-05  5.2036E-05
  4.5000E+02  1.6692E-04  1.1515E-04  7.6956E-05  4.9487E-05
  4.7000E+02  1.5839E-04  1.0601E-04  7.0715E-05  4.5136E-05
  4.9000E+02  1.4662E-04  9.9502E-05  6.5133E-05  4.1343E-05
  5.1000E+02  1.3800E-04  9.2822E-05  6.1398E-05  3.9410E-05
  5.3000E+02  1.3194E-04  8.6844E-05  5.6431E-05  3.7124E-05
  5.5000E+02  1.2574E-04  8.1790E-05  5.3443E-05  3.3859E-05
  5.7000E+02  1.1981E-04  7.8626E-05  5.0190E-05  3.2329E-05
  5.9000E+02  1.1466E-04  7.5066E-05  4.7070E-05  2.9169E-05
  6.1000E+02  1.0930E-04  7.0363E-05  4.4169E-05  2.8207E-05
  6.3000E+02  1.0403E-04  6.7111E-05  4.2178E-05  2.6853E-05
  6.5000E+02  1.0152E-04  6.4694E-05  4.0091E-05  2.5504E-05
  6.7000E+02  9.7217E-05  6.2101E-05  3.8891E-05  2.3746E-05
  6.9000E+02  9.3085E-05  5.9288E-05  3.7709E-05  2.3223E-05
  7.1000E+02  8.9745E-05  5.7047E-05  3.4931E-05  2.2225E-05
  7.3000E+02  8.6625E-05  5.6168E-05  3.4659E-05  2.1285E-05
  7.5000E+02  8.4955E-05  5.2959E-05  3.3243E-05  2.0327E-05
  7.7000E+02  8.1746E-05  5.1817E-05  3.1674E-05  1.9413E-05
  7.9000E+02  7.9812E-05  4.9839E-05  3.1587E-05  1.8898E-05
  8.1000E+02  7.5374E-05  4.8257E-05  3.0105E-05  1.8850E-05
  8.3000E+02  7.2737E-05  4.6543E-05  2.9011E-05  1.7940E-05
  8.5000E+02  6.9265E-05  4.4873E-05  2.8343E-05  1.7593E-05
  8.7000E+02  6.6979E-05  4.3936E-05  2.7886E-05  1.6943E-05
  8.9000E+02  6.4122E-05  4.2614E-05  2.6480E-05  1.6635E-05
  9.1000E+02  6.2189E-05  4.0552E-05  2.5987E-05  1.5993E-05
  9.3000E+02  6.0299E-05  4.0284E-05  2.5051E-05  1.5637E-05
  9.5000E+02  5.7003E-05  3.8060E-05  2.4524E-05  1.5431E-05
  9.7000E+02  5.5376E-05  3.6817E-05  2.3799E-05  1.5149E-05
  9.9000E+02  5.3355E-05  3.6105E-05  2.2507E-05  1.4534E-05
  1.0100E+03  5.0454E-05  3.4558E-05  2.2168E-05  1.4196E-05
  1.0300E+03  4.9092E-05  3.3490E-05  2.1570E-05  1.3418E-05
  1.0500E+03  4.6894E-05  3.1459E-05  2.0700E-05  1.3084E-05
  1.0700E+03  4.6059E-05  2.9908E-05  1.9958E-05  1.2934E-05
  1.0900E+03  4.3317E-05  2.9038E-05  1.9628E-05  1.2530E-05
  1.1100E+03  4.0820E-05  2.7614E-05  1.9048E-05  1.1708E-05
  1.1300E+03  3.9660E-05  2.7671E-05  1.7892E-05  1.1603E-05
  1.1500E+03  3.7533E-05  2.6299E-05  1.7492E-05  1.0987E-05
  1.1700E+03  3.5265E-05  2.5631E-05  1.7022E-05  1.0561E-05
  1.1900E+03  3.3929E-05  2.4506E-05  1.6556E-05  1.0447E-05
  1.2100E+03  3.2540E-05  2.3698E-05  1.5646E-05  9.8843E-06
  1.2300E+03  3.1257E-05  2.2854E-05  1.5251E-05  9.5590E-06
  1.2500E+03  3.0009E-05  2.1922E-05  1.4600E-05  9.5502E-06
  1.2700E+03  2.8831E-05  2.1025E-05  1.4539E-05  9.3085E-06
  1.2900E+03  2.7266E-05  2.0410E-05  1.3985E-05  8.8602E-06
  1.3100E+03  2.5772E-05  1.9109E-05  1.3185E-05  8.2889E-06
  1.3300E+03  2.4418E-05  1.8512E-05  1.2697E-05  8.1790E-06
  1.3500E+03  2.3258E-05  1.7633E-05  1.2350E-05  7.8494E-06
  1.3700E+03  2.2274E-05  1.7035E-05  1.1752E-05  7.6824E-06
  1.3900E+03  2.1149E-05  1.6666E-05  1.1313E-05  7.2605E-06
  1.4100E+03  1.9971E-05  1.5769E-05  1.1102E-05  7.3440E-06
  1.4300E+03  1.9514E-05  1.4679E-05  1.0363E-05  6.9089E-06
  1.4500E+03  1.8582E-05  1.4499E-05  1.0047E-05  6.5880E-06
  1.4700E+03  1.7237E-05  1.3651E-05  9.4667E-06  6.5837E-06
  1.4900E+03  1.6841E-05  1.2970E-05  9.3437E-06  6.1442E-06
  1.5100E+03  1.5927E-05  1.2622E-05  8.9437E-06  6.1178E-06
  1.5300E+03  1.5048E-05  1.1981E-05  8.4120E-06  5.8057E-06
  1.5500E+03  1.4473E-05  1.1594E-05  8.3153E-06  5.5245E-06
  1.5700E+03  1.3378E-05  1.1014E-05  8.0516E-06  5.4805E-06
  1.5900E+03  1.2816E-05  1.0873E-05  7.6824E-06  5.1685E-06
  1.6100E+03  1.2003E-05  1.0359E-05  7.3044E-06  4.9971E-06
  1.6300E+03  1.1713E-05  9.8271E-06  7.0715E-06  4.7905E-06
  1.6500E+03  1.0623E-05  9.2470E-06  6.8034E-06  4.4741E-06
  1.6700E+03  1.0328E-05  8.6361E-06  6.5133E-06  4.5356E-06
  1.6900E+03  9.7173E-06  8.4603E-06  6.2145E-06  4.2367E-06
  1.7100E+03  9.4228E-06  7.7571E-06  6.0519E-06  4.1752E-06
  1.7300E+03  8.7987E-06  7.4802E-06  5.8936E-06  3.9924E-06
  1.7500E+03  8.1966E-06  7.0847E-06  5.5728E-06  3.7885E-06
  1.7700E+03  8.1527E-06  7.0056E-06  5.4410E-06  3.7515E-06
  1.7900E+03  7.7395E-06  6.3683E-06  5.0498E-06  3.4878E-06
  1.8100E+03  7.1110E-06  6.2936E-06  4.7510E-06  3.3314E-06
  1.8300E+03  6.5968E-06  6.1310E-06  4.5444E-06  3.2540E-06
  1.8500E+03  6.3287E-06  5.7398E-06  4.3000E-06  3.0888E-06
  1.8700E+03  5.9771E-06  5.3399E-06  4.1998E-06  2.8989E-06
  1.8900E+03  5.7398E-06  5.1245E-06  3.9959E-06  2.9130E-06
  1.9100E+03  5.4893E-06  4.7861E-06  3.8869E-06  2.7882E-06
  1.9300E+03  5.0410E-06  4.5488E-06  3.7041E-06  2.6247E-06
  1.9500E+03  4.6938E-06  4.4741E-06  3.5072E-06  2.6071E-06
  1.9700E+03  4.5180E-06  4.1383E-06  3.1943E-06  2.4665E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-nnpdf3.1-09-10-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   9.125   9.375   9.625   9.875
  1.0000E+01  3.4311E-05  2.0696E-05  1.1431E-05  6.2848E-06
  3.0000E+01  6.6276E-05  3.8829E-05  2.2911E-05  1.4209E-05
  5.0000E+01  8.4163E-05  4.7905E-05  2.9486E-05  1.8424E-05
  7.0000E+01  8.5174E-05  5.4278E-05  3.2426E-05  2.1232E-05
  9.0000E+01  8.7723E-05  5.5772E-05  3.1868E-05  2.4049E-05
  1.1000E+02  8.6493E-05  5.4410E-05  3.1784E-05  2.1025E-05
  1.3000E+02  8.4163E-05  5.2783E-05  3.2589E-05  1.9558E-05
  1.5000E+02  8.0120E-05  4.8608E-05  3.1292E-05  1.7756E-05
  1.7000E+02  7.9285E-05  4.6850E-05  3.0272E-05  1.7430E-05
  1.9000E+02  7.4890E-05  4.5752E-05  2.7117E-05  1.7360E-05
  2.1000E+02  7.1550E-05  4.2280E-05  2.6748E-05  1.6178E-05
  2.3000E+02  6.6628E-05  4.0983E-05  2.5711E-05  1.5580E-05
  2.5000E+02  6.2892E-05  3.8909E-05  2.3614E-05  1.3857E-05
  2.7000E+02  6.0826E-05  3.5797E-05  2.1962E-05  1.3049E-05
  2.9000E+02  5.6739E-05  3.4338E-05  2.0103E-05  1.2222E-05
  3.1000E+02  5.3487E-05  3.2426E-05  1.8630E-05  1.1132E-05
  3.3000E+02  4.9136E-05  3.0132E-05  1.7940E-05  1.0390E-05
  3.5000E+02  4.4873E-05  2.8334E-05  1.7413E-05  1.0047E-05
  3.7000E+02  4.1928E-05  2.5218E-05  1.5602E-05  9.1195E-06
  3.9000E+02  3.9027E-05  2.3926E-05  1.4455E-05  8.6273E-06
  4.1000E+02  3.5960E-05  2.2230E-05  1.3800E-05  8.3680E-06
  4.3000E+02  3.3657E-05  2.1355E-05  1.2723E-05  7.5374E-06
  4.5000E+02  3.1037E-05  1.9162E-05  1.1642E-05  7.3088E-06
  4.7000E+02  2.8308E-05  1.8274E-05  1.1260E-05  6.8166E-06
  4.9000E+02  2.6853E-05  1.7035E-05  1.0442E-05  6.4342E-06
  5.1000E+02  2.5174E-05  1.5127E-05  9.7348E-06  5.7266E-06
  5.3000E+02  2.3179E-05  1.3976E-05  8.9437E-06  5.5860E-06
  5.5000E+02  2.1008E-05  1.2759E-05  8.4427E-06  5.1992E-06
  5.7000E+02  1.9619E-05  1.2086E-05  7.7088E-06  4.8345E-06
  5.9000E+02  1.8705E-05  1.1313E-05  7.1726E-06  4.2425E-06
  6.1000E+02  1.7514E-05  1.0592E-05  6.7946E-06  4.0311E-06
  6.3000E+02  1.6490E-05  1.0007E-05  6.2584E-06  3.7555E-06
  6.5000E+02  1.5400E-05  9.6777E-06  5.8409E-06  3.6390E-06
  6.7000E+02  1.4640E-05  9.0316E-06  5.7618E-06  3.3832E-06
  6.9000E+02  1.3958E-05  8.8514E-06  5.3662E-06  3.1666E-06
  7.1000E+02  1.3334E-05  8.4163E-06  5.1553E-06  3.0294E-06
  7.3000E+02  1.2978E-05  8.0999E-06  4.9048E-06  2.8998E-06
  7.5000E+02  1.2280E-05  7.6824E-06  4.7422E-06  2.8598E-06
  7.7000E+02  1.1735E-05  7.3791E-06  4.3910E-06  2.6822E-06
  7.9000E+02  1.1585E-05  7.2429E-06  4.2293E-06  2.5851E-06
  8.1000E+02  1.1436E-05  6.9748E-06  4.1422E-06  2.5486E-06
  8.3000E+02  1.1308E-05  6.6979E-06  4.0869E-06  2.4722E-06
  8.5000E+02  1.1045E-05  6.5573E-06  3.9845E-06  2.3276E-06
  8.7000E+02  1.0609E-05  6.3815E-06  3.8878E-06  2.3408E-06
  8.9000E+02  1.0473E-05  6.0387E-06  3.6663E-06  2.2603E-06
  9.1000E+02  9.8931E-06  5.8936E-06  3.5854E-06  2.1364E-06
  9.3000E+02  9.6162E-06  5.8409E-06  3.5103E-06  2.1742E-06
  9.5000E+02  9.4711E-06  5.7134E-06  3.4219E-06  2.0287E-06
  9.7000E+02  8.8602E-06  5.5464E-06  3.3762E-06  1.9307E-06
  9.9000E+02  8.4691E-06  5.2827E-06  3.2778E-06  1.9254E-06
  1.0100E+03  8.2625E-06  5.1289E-06  3.2334E-06  1.9602E-06
  1.0300E+03  8.2362E-06  5.0718E-06  3.2303E-06  1.8476E-06
  1.0500E+03  8.0691E-06  4.9311E-06  3.0686E-06  1.7940E-06
  1.0700E+03  8.0076E-06  4.8081E-06  3.0044E-06  1.7066E-06
  1.0900E+03  7.6780E-06  4.7026E-06  2.8884E-06  1.7325E-06
  1.1100E+03  7.4714E-06  4.4477E-06  2.7398E-06  1.6837E-06
  1.1300E+03  7.2561E-06  4.3572E-06  2.6321E-06  1.7026E-06
  1.1500E+03  7.0100E-06  4.3536E-06  2.5728E-06  1.5892E-06
  1.1700E+03  6.7463E-06  4.1814E-06  2.4625E-06  1.5426E-06
  1.1900E+03  6.6188E-06  3.9691E-06  2.4660E-06  1.5057E-06
  1.2100E+03  6.4254E-06  3.8306E-06  2.4084E-06  1.4068E-06
  1.2300E+03  6.1969E-06  3.7955E-06  2.2643E-06  1.4481E-06
  1.2500E+03  5.9640E-06  3.6214E-06  2.2397E-06  1.4046E-06
  1.2700E+03  5.7706E-06  3.4755E-06  2.1676E-06  1.4196E-06
  1.2900E+03  5.6475E-06  3.3753E-06  2.1395E-06  1.3405E-06
  1.3100E+03  5.3179E-06  3.3490E-06  2.1078E-06  1.2134E-06
  1.3300E+03  5.1333E-06  3.2874E-06  2.0059E-06  1.2293E-06
  1.3500E+03  5.0894E-06  3.2435E-06  1.8740E-06  1.2156E-06
  1.3700E+03  4.8960E-06  3.1503E-06  1.8476E-06  1.1185E-06
  1.3900E+03  4.8169E-06  3.1064E-06  1.7949E-06  1.0952E-06
  1.4100E+03  4.6982E-06  2.9411E-06  1.7597E-06  1.0034E-06
  1.4300E+03  4.5620E-06  2.8216E-06  1.7510E-06  1.0073E-06
  1.4500E+03  4.3299E-06  2.7917E-06  1.6455E-06  9.9590E-07
  1.4700E+03  4.1436E-06  2.5842E-06  1.5461E-06  9.8974E-07
  1.4900E+03  3.8851E-06  2.5438E-06  1.5145E-06  9.5810E-07
  1.5100E+03  3.8113E-06  2.4278E-06  1.5132E-06  9.7348E-07
  1.5300E+03  3.6619E-06  2.2819E-06  1.4635E-06  8.6185E-07
  1.5500E+03  3.5793E-06  2.1869E-06  1.3985E-06  8.0252E-07
  1.5700E+03  3.3701E-06  2.2713E-06  1.3479E-06  7.8670E-07
  1.5900E+03  3.4122E-06  2.1676E-06  1.3343E-06  8.3197E-07
  1.6100E+03  3.2769E-06  2.0270E-06  1.2447E-06  7.6384E-07
  1.6300E+03  3.1134E-06  1.9285E-06  1.1765E-06  7.6472E-07
  1.6500E+03  3.0483E-06  1.8810E-06  1.1805E-06  7.5110E-07
  1.6700E+03  2.9200E-06  1.7879E-06  1.1563E-06  6.8166E-07
  1.6900E+03  2.8145E-06  1.7189E-06  1.1018E-06  6.6144E-07
  1.7100E+03  2.7354E-06  1.5910E-06  1.0231E-06  6.8517E-07
  1.7300E+03  2.5667E-06  1.5941E-06  1.0535E-06  6.2145E-07
  1.7500E+03  2.5297E-06  1.5075E-06  1.0311E-06  5.9508E-07
  1.7700E+03  2.4770E-06  1.4732E-06  9.9941E-07  5.8936E-07
  1.7900E+03  2.2907E-06  1.4771E-06  9.3569E-07  5.5508E-07
  1.8100E+03  2.2115E-06  1.4490E-06  8.9657E-07  5.5289E-07
  1.8300E+03  2.0639E-06  1.3695E-06  8.3768E-07  5.0410E-07
  1.8500E+03  1.9408E-06  1.2965E-06  8.3636E-07  5.5201E-07
  1.8700E+03  1.8793E-06  1.2288E-06  7.7439E-07  4.8389E-07
  1.8900E+03  1.7844E-06  1.2438E-06  7.4275E-07  4.6894E-07
  1.9100E+03  1.6569E-06  1.2007E-06  7.1418E-07  4.6411E-07
  1.9300E+03  1.6710E-06  1.1541E-06  6.6408E-07  4.3862E-07
  1.9500E+03  1.5418E-06  1.1027E-06  6.3639E-07  4.1822E-07
  1.9700E+03  1.4855E-06  1.0403E-06  6.1398E-07  3.8482E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-nnpdf3.1-10-11-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,  10.125  10.375  10.625  10.875
  1.0000E+01  4.2451E-06  2.4172E-06  2.0116E-06  7.4758E-07
  3.0000E+01  9.0360E-06  5.2168E-06  2.7781E-06  1.6881E-06
  5.0000E+01  1.2113E-05  6.2584E-06  3.6192E-06  1.8652E-06
  7.0000E+01  1.3110E-05  7.5286E-06  4.3633E-06  2.8677E-06
  9.0000E+01  1.1392E-05  7.8274E-06  5.7134E-06  2.6809E-06
  1.1000E+02  1.2750E-05  7.4539E-06  4.7861E-06  3.0787E-06
  1.3000E+02  1.1629E-05  2.9982E-06  4.5444E-06  2.7108E-06
  1.5000E+02  1.0759E-05  6.1705E-06  3.5045E-06  1.9566E-06
  1.7000E+02  1.1677E-05  6.4298E-06  4.1401E-06  2.3851E-06
  1.9000E+02  1.0284E-05  6.7287E-06  3.4057E-06  2.6585E-06
  2.1000E+02  1.0478E-05  6.2013E-06  4.2214E-06  2.0507E-06
  2.3000E+02  8.2230E-06  5.6124E-06  3.1059E-06  1.7624E-06
  2.5000E+02  8.4823E-06  5.3926E-06  3.5340E-06  2.0423E-06
  2.7000E+02  8.8646E-06  5.2256E-06  3.3494E-06  1.8389E-06
  2.9000E+02  8.2757E-06  4.5795E-06  2.9688E-06  1.5396E-06
  3.1000E+02  6.8298E-06  4.2460E-06  2.1931E-06  1.7096E-06
  3.3000E+02  7.0056E-06  3.6408E-06  2.3293E-06 -1.0289E-06
  3.5000E+02  6.3463E-06  3.8816E-06  2.2827E-06  1.3849E-06
  3.7000E+02  5.5728E-06  3.1332E-06  2.0573E-06  1.3251E-06
  3.9000E+02  5.8101E-06  3.2224E-06  1.7474E-06  9.8271E-07
  4.1000E+02  5.1509E-06  3.2321E-06  1.7580E-06  1.1132E-06
  4.3000E+02  4.4037E-06  3.2052E-06  1.6301E-06  9.6294E-07
  4.5000E+02  4.5224E-06  2.8027E-06  1.5259E-06  1.0306E-06
  4.7000E+02  4.1431E-06  2.5122E-06  1.4789E-06  8.8558E-07
  4.9000E+02  3.8504E-06  2.6361E-06  1.4068E-06  9.0492E-07
  5.1000E+02  3.8227E-06  2.1219E-06  1.2851E-06  7.6560E-07
  5.3000E+02  3.1494E-06  1.6138E-06  1.2543E-06  7.6516E-07
  5.5000E+02  3.2378E-06  1.9241E-06  1.1084E-06  6.5529E-07
  5.7000E+02  2.6633E-06  1.8454E-06  1.0618E-06  7.5505E-07
  5.9000E+02  2.5987E-06  1.7202E-06  1.1036E-06  5.8365E-07
  6.1000E+02  2.5882E-06  1.5734E-06  1.0930E-06  5.6959E-07
  6.3000E+02  2.2885E-06  1.3378E-06  8.7020E-07  4.8784E-07
  6.5000E+02  2.3443E-06  1.3743E-06  7.9153E-07  4.4829E-07
  6.7000E+02  2.0375E-06  1.2715E-06  6.5133E-07  5.5201E-07
  6.9000E+02  1.9905E-06  1.2596E-06  6.8957E-07  4.0719E-07
  7.1000E+02  1.7896E-06  1.2196E-06  7.0627E-07  4.3835E-07
  7.3000E+02  1.9549E-06  1.0623E-06  6.1178E-07  3.7335E-07
  7.5000E+02  1.8534E-06  9.3744E-07  6.0079E-07  4.6191E-07
  7.7000E+02  1.6239E-06  9.9106E-07  5.9024E-07  4.4081E-07
  7.9000E+02  1.7017E-06  9.8271E-07  5.6915E-07  3.0998E-07
  8.1000E+02  1.4736E-06  9.1811E-07  6.9440E-07  3.2285E-07
  8.3000E+02  1.7057E-06  8.6185E-07  5.1069E-07  3.9832E-07
  8.5000E+02  1.4306E-06  8.7723E-07  6.4738E-07  3.0378E-07
  8.7000E+02  1.4868E-06  8.7064E-07  5.4190E-07  2.8901E-07
  8.9000E+02  1.3695E-06  8.4735E-07  5.7662E-07  3.2066E-07
  9.1000E+02  1.3519E-06  8.9350E-07  4.6015E-07  2.9090E-07
  9.3000E+02  1.3374E-06  8.2186E-07  4.7685E-07  3.1362E-07
  9.5000E+02  1.4244E-06  7.2561E-07  4.3106E-07  2.7556E-07
  9.7000E+02  1.2842E-06  7.5066E-07  4.3558E-07  2.4581E-07
  9.9000E+02  1.3216E-06  7.5374E-07  4.7553E-07  2.5930E-07
  1.0100E+03  1.1844E-06  7.6736E-07  4.0961E-07  2.9473E-07
  1.0300E+03  1.2728E-06  6.5309E-07  4.1568E-07  2.6906E-07
  1.0500E+03  1.0341E-06  7.2912E-07  4.2407E-07  2.4229E-07
  1.0700E+03  1.0544E-06  7.0451E-07  4.0456E-07  2.1948E-07
  1.0900E+03  1.0618E-06  7.1638E-07  3.8623E-07  2.0577E-07
  1.1100E+03  1.0275E-06  6.2892E-07  3.6584E-07  2.3988E-07
  1.1300E+03  1.0091E-06  5.9464E-07  4.0016E-07  2.0103E-07
  1.1500E+03  9.5986E-07  6.3156E-07  4.6059E-07  2.2458E-07
  1.1700E+03  8.6581E-07  6.1354E-07  3.8975E-07  2.2379E-07
  1.1900E+03  8.0076E-07  5.5640E-07  3.3331E-07  1.7290E-07
  1.2100E+03  8.0779E-07  5.0278E-07  2.9569E-07  1.9654E-07
  1.2300E+03  9.1327E-07  5.1025E-07  3.1239E-07  1.7158E-07
  1.2500E+03  8.0384E-07  4.8652E-07  4.0785E-07  1.7808E-07
  1.2700E+03  8.0428E-07  4.8081E-07  3.3788E-07  1.9654E-07
  1.2900E+03  7.9021E-07  5.7882E-07  3.1872E-07  1.8072E-07
  1.3100E+03  7.5681E-07  4.9531E-07  3.0659E-07  1.8265E-07
  1.3300E+03  7.0056E-07  4.5971E-07  2.5473E-07  1.4780E-07
  1.3500E+03  6.7858E-07  4.6367E-07  2.2203E-07  1.4609E-07
  1.3700E+03  6.9309E-07  4.3739E-07  2.6616E-07  1.2904E-07
  1.3900E+03  7.1110E-07  4.2631E-07  2.3610E-07  1.5492E-07
  1.4100E+03  6.0826E-07  4.4081E-07  2.6071E-07  1.4222E-07
  1.4300E+03  6.8078E-07  4.1770E-07  2.1184E-07  1.4213E-07
  1.4500E+03  6.3903E-07  3.5863E-07  2.1729E-07  1.4714E-07
  1.4700E+03  5.7178E-07  3.4966E-07  2.0428E-07  1.5356E-07
  1.4900E+03  6.6232E-07  3.4210E-07  1.9795E-07  1.3343E-07
  1.5100E+03  5.6607E-07  3.5177E-07  2.0305E-07  1.3545E-07
  1.5300E+03  5.2476E-07  3.3701E-07  2.1096E-07  1.1106E-07
  1.5500E+03  4.9575E-07  3.0149E-07  1.5892E-07  1.4424E-07
  1.5700E+03  5.3794E-07  4.3668E-07  1.9232E-07  1.0434E-07
  1.5900E+03  4.9663E-07  2.8391E-07  1.9408E-07  1.0759E-07
  1.6100E+03  4.5795E-07  2.7231E-07  1.8195E-07  1.0921E-07
  1.6300E+03  4.9180E-07  2.8796E-07  1.5338E-07  1.3361E-07
  1.6500E+03  4.5532E-07  2.7477E-07  1.2561E-07  9.1943E-08
  1.6700E+03  4.2596E-07  2.3047E-07  1.4468E-07  1.0834E-07
  1.6900E+03  4.1822E-07  2.3909E-07  1.5831E-07  8.0604E-08
  1.7100E+03  3.8904E-07  2.5069E-07  1.3317E-07  7.4582E-08
  1.7300E+03  3.8183E-07  2.2907E-07  1.4081E-07  8.6009E-08
  1.7500E+03  3.6425E-07  2.2045E-07  1.4495E-07  8.0648E-08
  1.7700E+03  3.4509E-07  2.3205E-07  1.2912E-07  8.0604E-08
  1.7900E+03  3.3156E-07  1.8599E-07  1.2657E-07  7.6384E-08
  1.8100E+03  3.3419E-07  2.5034E-07  1.2697E-07  7.9197E-08
  1.8300E+03  3.0308E-07  2.1149E-07  1.2833E-07  7.4275E-08
  1.8500E+03  3.1064E-07  1.8793E-07  9.5810E-08  6.7463E-08
  1.8700E+03  3.1538E-07  1.8389E-07  1.2772E-07  5.9684E-08
  1.8900E+03  3.1292E-07  2.0393E-07  1.2055E-07  7.4187E-08
  1.9100E+03  2.7425E-07  1.6512E-07  1.3110E-07  6.2408E-08
  1.9300E+03  2.7706E-07  1.5202E-07  1.1884E-07  5.7750E-08
  1.9500E+03  2.5491E-07  1.9180E-07  9.1371E-08  6.3551E-08
  1.9700E+03  2.3610E-07  1.3400E-07  8.2977E-08  5.2740E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-nnpdf3.1-11-12-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,  11.125  11.375  11.625  11.875
  1.0000E+01  7.0495E-07  2.1390E-07  2.1997E-07  1.8349E-07
  3.0000E+01  1.5242E-06  7.5198E-07  3.7678E-07  2.8769E-07
  5.0000E+01  1.5413E-06  1.0851E-06  6.6408E-07  3.6201E-07
  7.0000E+01  2.0366E-06  7.3967E-07  1.0377E-06  4.4301E-07
  9.0000E+01  5.0015E-06  1.1326E-06  4.6499E-07  5.3838E-07
  1.1000E+02  2.0784E-06  1.0078E-06  6.9089E-07  4.1018E-07
  1.3000E+02  9.1899E-07  7.6516E-07  4.1163E-07  2.4282E-07
  1.5000E+02  1.5716E-06  1.3018E-06  4.5839E-07  2.9112E-07
  1.7000E+02  1.1053E-06  7.9109E-07  2.4436E-07  5.1729E-07
  1.9000E+02  1.4407E-06  9.7392E-07  4.0873E-07  3.1863E-07
  2.1000E+02  1.0908E-06  7.1858E-07  4.5004E-07  3.8003E-07
  2.3000E+02  1.4218E-06  8.6844E-07  5.2432E-07  2.1412E-07
  2.5000E+02  1.2306E-06  7.9021E-07  5.1729E-07  1.5804E-07
  2.7000E+02  1.2693E-06  6.6320E-07  4.3572E-07  1.2644E-07
  2.9000E+02  1.0601E-06  5.8805E-07  3.1094E-07  2.9380E-07
  3.1000E+02  1.0482E-06  4.3756E-07  2.9270E-07  1.8142E-07
  3.3000E+02 -2.9165E-07  5.7398E-07  4.1150E-07  2.4875E-07
  3.5000E+02  9.6338E-07 -2.8128E-08  3.3468E-07  1.2192E-07
  3.7000E+02  8.1131E-07  5.5684E-07  2.2810E-07  1.4837E-07
  3.9000E+02  6.9001E-07  5.6959E-07  2.2489E-07  1.5598E-07
  4.1000E+02  8.1351E-07  3.5428E-07  2.6365E-07  7.5418E-08
  4.3000E+02  6.5353E-07  3.7252E-07  2.7416E-07  2.2001E-07
  4.5000E+02  7.3572E-07  4.3018E-07  1.8059E-07  1.4732E-07
  4.7000E+02  5.6431E-07  3.9761E-07  2.2454E-07  1.2798E-07
  4.9000E+02  5.0718E-07  3.2830E-07  2.1702E-07  9.7920E-08
  5.1000E+02  5.6563E-07  2.4098E-07  1.4842E-07  1.0900E-07
  5.3000E+02  4.3022E-07  3.4623E-07  1.3813E-07  9.2250E-08
  5.5000E+02  3.2118E-07  2.6431E-07  1.6639E-07  9.6250E-08
  5.7000E+02  3.8359E-07  2.2775E-07  1.2284E-07  9.9722E-08
  5.9000E+02  3.8746E-07  1.9030E-07  1.1541E-07  6.6232E-08
  6.1000E+02  3.1323E-07  2.3276E-07  8.6537E-08  6.1222E-08
  6.3000E+02  2.8488E-07  1.6780E-07  9.6821E-08  7.7175E-08
  6.5000E+02  2.9292E-07  1.3602E-07  9.3085E-08  6.8254E-08
  6.7000E+02  2.6625E-07  1.6261E-07  1.0438E-07  5.8365E-08
  6.9000E+02  2.7671E-07  2.7666E-07  9.7700E-08  5.8585E-08
  7.1000E+02  3.0738E-07  1.6305E-07  8.3109E-08  4.6279E-08
  7.3000E+02  2.5209E-07  1.1616E-07  7.3220E-08  5.9684E-08
  7.5000E+02  2.3702E-07  1.2165E-07  1.0847E-07  2.5051E-08
  7.7000E+02  2.2076E-07  1.5510E-07  9.1415E-08  4.2521E-08
  7.9000E+02  2.1922E-07  1.1774E-07  1.1273E-07  5.5948E-08
  8.1000E+02  1.8542E-07  1.1994E-07  7.5813E-08  3.3257E-08
  8.3000E+02  1.8599E-07  9.7568E-08  6.9352E-08  5.0366E-08
  8.5000E+02  1.9962E-07  9.1020E-08  6.8298E-08  4.8608E-08
  8.7000E+02  1.8661E-07  1.0869E-07  6.7419E-08  5.2696E-08
  8.9000E+02  1.9430E-07  9.2953E-08  6.8254E-08  3.2167E-08
  9.1000E+02  2.0481E-07  1.9008E-07  4.8169E-08  4.0038E-08
  9.3000E+02  1.5668E-07  1.3180E-07  6.2628E-08  3.6702E-08
  9.5000E+02  2.1030E-07  9.6645E-08  5.8541E-08  3.3534E-08
  9.7000E+02  1.8120E-07  1.0267E-07  5.3706E-08  3.3639E-08
  9.9000E+02  1.6244E-07  1.3849E-07  6.7243E-08  3.2268E-08
  1.0100E+03  1.3712E-07  9.4799E-08  6.5837E-08  4.8608E-08
  1.0300E+03  1.7092E-07  9.3349E-08  7.5110E-08  4.2148E-08
  1.0500E+03  1.2631E-07  9.7348E-08  5.1948E-08  4.8652E-08
  1.0700E+03  1.3343E-07  6.7726E-08  3.8025E-08  4.0943E-08
  1.0900E+03  1.4793E-07  9.1283E-08  4.7158E-08  3.5586E-08
  1.1100E+03  1.3994E-07  7.9681E-08  5.4585E-08  3.4962E-08
  1.1300E+03  1.4213E-07  9.0053E-08  4.3123E-08  3.1740E-08
  1.1500E+03  1.2249E-07  7.7659E-08  3.4048E-08  2.7605E-08
  1.1700E+03  1.2803E-07  8.7636E-08  5.0542E-08  3.5230E-08
  1.1900E+03  1.1910E-07  3.4896E-08  4.3176E-08  2.0990E-08
  1.2100E+03  1.3730E-07  7.2517E-08  4.5620E-08  2.5438E-08
  1.2300E+03  1.3620E-07  7.3264E-08  4.1277E-08  3.1011E-08
  1.2500E+03  1.0807E-07  7.4319E-08  1.1981E-07  2.7952E-08
  1.2700E+03  9.7260E-08  4.9311E-08  4.2367E-08  2.7354E-08
  1.2900E+03  1.0416E-07  7.8054E-08  2.6616E-08  2.2168E-08
  1.3100E+03  1.1159E-07  8.4911E-08  3.1538E-08  2.3452E-08
  1.3300E+03  8.9745E-08  5.0894E-08  2.9956E-08  1.7066E-08
  1.3500E+03  9.0141E-08  4.8740E-08  3.2663E-08  2.1834E-08
  1.3700E+03  8.3065E-08  6.0738E-08  4.3545E-08  1.0895E-08
  1.3900E+03  8.7899E-08  4.8389E-08  3.3349E-08  2.1535E-08
  1.4100E+03  9.1108E-08  5.3399E-08  3.6127E-08  1.8617E-08
  1.4300E+03  8.5174E-08  6.4122E-08  2.5895E-08  1.6982E-08
  1.4500E+03  6.3200E-08  5.8321E-08  3.2857E-08  1.5962E-08
  1.4700E+03  6.1002E-08  4.1190E-08  2.2221E-08  2.7477E-08
  1.4900E+03  7.0100E-08  3.8728E-08  2.6440E-08  2.0656E-08
  1.5100E+03  8.1175E-08  4.5927E-08  2.4436E-08  1.5725E-08
  1.5300E+03  8.1922E-08  4.4433E-08  1.0425E-08  1.6960E-08
  1.5500E+03  5.0762E-08  4.1084E-08  2.6739E-08  1.3690E-08
  1.5700E+03  5.7574E-08  4.1717E-08  2.8831E-08  1.2701E-08
  1.5900E+03  9.5898E-08  2.9710E-08  2.2977E-08  9.0624E-09
  1.6100E+03  6.9440E-08  3.6338E-08  2.2133E-08  2.0779E-08
  1.6300E+03  6.5441E-08  4.3950E-08  2.6176E-08  1.0064E-08
  1.6500E+03  5.6212E-08  4.3809E-08  2.0234E-08  1.4789E-08
  1.6700E+03  5.8541E-08  4.3616E-08  1.7773E-08  3.9906E-09
  1.6900E+03  5.3794E-08  3.8008E-08  3.1784E-08  1.1137E-08
  1.7100E+03  5.4454E-08  3.2400E-08  2.0586E-08  1.3541E-08
  1.7300E+03  4.4521E-08  2.7899E-08  1.4429E-08  6.9221E-09
  1.7500E+03  4.9839E-08  2.8954E-08  1.7738E-08  1.1277E-08
  1.7700E+03  4.6718E-08  3.0730E-08  1.9162E-08  1.0368E-08
  1.7900E+03  4.5048E-08  2.0463E-08  2.1623E-08  7.1418E-09
  1.8100E+03  5.4717E-08  2.1096E-08  2.2942E-08  6.6540E-09
  1.8300E+03  4.0170E-08  2.4401E-08  1.4103E-08  7.2561E-09
  1.8500E+03  3.6970E-08  2.7688E-08  1.4090E-08  8.4163E-09
  1.8700E+03  5.1245E-08  1.9549E-08  1.3892E-08  9.1459E-09
  1.8900E+03  3.3314E-08  3.0255E-08  1.5932E-08  1.0240E-08
  1.9100E+03  4.0469E-08  2.5790E-08  1.0377E-08  8.6844E-09
  1.9300E+03  2.6001E-08  4.2350E-08  2.2221E-08  8.5042E-09
  1.9500E+03  4.1559E-08  1.6868E-08  1.2715E-08  5.8805E-09
  1.9700E+03  5.5816E-08  1.6982E-08  8.6449E-09  6.2408E-09
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-04-05-best.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   4.125   4.375   4.625   4.875
  1.0000E+01  5.9991E-01  4.9048E-01  3.8390E-01  2.9226E-01
  3.0000E+01  1.6670E-01  1.7518E-01  1.7356E-01  1.6270E-01
  5.0000E+01  5.3838E-02  6.8473E-02  7.7967E-02  8.0604E-02
  7.0000E+01  1.9079E-02  2.9367E-02  3.8979E-02  4.6323E-02
  9.0000E+01  7.2473E-03  1.2992E-02  2.0182E-02  2.7064E-02
  1.1000E+02  3.0343E-03  5.9640E-03  1.0429E-02  1.5976E-02
  1.3000E+02  1.4068E-03  2.8589E-03  5.5376E-03  9.2909E-03
  1.5000E+02  7.0715E-04  1.4895E-03  3.0009E-03  5.5728E-03
  1.7000E+02  4.0148E-04  8.2977E-04  1.7263E-03  3.3938E-03
  1.9000E+02  2.3566E-04  4.8345E-04  1.0174E-03  2.0459E-03
  2.1000E+02  1.4064E-04  2.9481E-04  6.1354E-04  1.2895E-03
  2.3000E+02  9.0712E-05  1.8749E-04  4.0768E-04  8.2977E-04
  2.5000E+02  5.7530E-05  1.2209E-04  2.5311E-04  5.5948E-04
  2.7000E+02  4.1137E-05  8.2406E-05  1.7580E-04  3.7063E-04
  2.9000E+02  2.7517E-05  5.8497E-05  1.2328E-04  2.5552E-04
  3.1000E+02  1.9070E-05  4.0807E-05  8.6405E-05  1.7874E-04
  3.3000E+02  1.4437E-05  3.0725E-05  6.2057E-05  1.3255E-04
  3.5000E+02  1.0587E-05  2.1755E-05  4.5356E-05  9.7085E-05
  3.7000E+02  7.7703E-06  1.7233E-05  3.4909E-05  7.2385E-05
  3.9000E+02  5.6563E-06  1.2367E-05  2.5183E-05  5.5816E-05
  4.1000E+02  4.4477E-06  9.0316E-06  1.9588E-05  4.1286E-05
  4.3000E+02  3.4391E-06  7.1374E-06  1.4974E-05  3.1332E-05
  4.5000E+02  2.4950E-06  5.8101E-06  1.1735E-05  2.4194E-05
  4.7000E+02  2.0691E-06  4.2600E-06  8.8734E-06  1.8621E-05
  4.9000E+02  1.5787E-06  3.5920E-06  7.2693E-06  1.5233E-05
  5.1000E+02  1.2121E-06  2.6124E-06  5.8892E-06  1.2099E-05
  5.3000E+02  1.0346E-06  2.2362E-06  4.3638E-06  9.4799E-06
  5.5000E+02  8.0867E-07  1.7430E-06  3.8324E-06  7.6780E-06
  5.7000E+02  6.6100E-07  1.3761E-06  2.9270E-06  6.3068E-06
  5.9000E+02  5.1685E-07  1.2240E-06  2.4471E-06  5.0674E-06
  6.1000E+02  4.4697E-07  9.4316E-07  2.0199E-06  4.1717E-06
  6.3000E+02  3.5283E-07  7.3132E-07  1.5690E-06  3.5195E-06
  6.5000E+02  3.0255E-07  6.2321E-07  1.3624E-06  2.8339E-06
  6.7000E+02  2.3416E-07  5.5948E-07  1.1607E-06  2.3117E-06
  6.9000E+02  2.0270E-07  4.3703E-07  9.5151E-07  1.9144E-06
  7.1000E+02  1.6108E-07  3.6408E-07  7.4539E-07  1.5694E-06
  7.3000E+02  1.3870E-07  2.9059E-07  6.1837E-07  1.3356E-06
  7.5000E+02  1.1638E-07  2.3698E-07  5.3706E-07  1.1682E-06
  7.7000E+02  9.7612E-08  2.0815E-07  4.5927E-07  1.0302E-06
  7.9000E+02  8.1922E-08  1.9250E-07  3.7498E-07  8.6141E-07
  8.1000E+02  6.8649E-08  1.4732E-07  3.2329E-07  6.9616E-07
  8.3000E+02  5.8057E-08  1.3844E-07  2.7407E-07  5.5992E-07
  8.5000E+02  4.5839E-08  1.0381E-07  2.2748E-07  5.4322E-07
  8.7000E+02  3.9519E-08  9.8183E-08  1.9478E-07  4.3159E-07
  8.9000E+02  3.2382E-08  8.3065E-08  1.7597E-07  3.7164E-07
  9.1000E+02  2.7636E-08  6.3859E-08  1.6103E-07  3.1187E-07
  9.3000E+02  2.4225E-08  5.4761E-08  1.3334E-07  2.6651E-07
  9.5000E+02  2.1113E-08  4.6499E-08  1.1770E-07  2.2590E-07
  9.7000E+02  1.9215E-08  4.5664E-08  1.0082E-07  2.0217E-07
  9.9000E+02  1.7826E-08  3.7920E-08  8.3460E-08  1.8142E-07
  1.0100E+03  1.4851E-08  3.4720E-08  6.5485E-08  1.5439E-07
  1.0300E+03  1.3919E-08  3.1732E-08  6.0738E-08  1.2297E-07
  1.0500E+03  1.1647E-08  2.2696E-08  4.9795E-08  1.1572E-07
  1.0700E+03  1.0500E-08  1.9918E-08  4.1348E-08  1.0689E-07
  1.0900E+03  8.7548E-09  1.8178E-08  3.9133E-08  8.7899E-08
  1.1100E+03  7.1770E-09  1.3844E-08  3.4843E-08  7.7088E-08
  1.1300E+03  6.0606E-09  1.3554E-08  3.0237E-08  7.0891E-08
  1.1500E+03  5.3003E-09  1.1392E-08  2.6124E-08  5.6431E-08
  1.1700E+03  4.8345E-09  1.1128E-08  2.4032E-08  5.4981E-08
  1.1900E+03  4.3071E-09  8.2142E-09  2.0375E-08  4.9663E-08
  1.2100E+03  3.9115E-09  8.0867E-09  1.9426E-08  3.6918E-08
  1.2300E+03  3.0571E-09  7.2165E-09  1.6609E-08  3.0976E-08
  1.2500E+03  2.7038E-09  6.7682E-09  1.3660E-08  2.7477E-08
  1.2700E+03  2.5069E-09  5.9068E-09  1.1444E-08  2.6563E-08
  1.2900E+03  1.9338E-09  4.3475E-09  1.1172E-08  2.3276E-08
  1.3100E+03  1.6740E-09  4.6674E-09  9.3393E-09  2.0762E-08
  1.3300E+03  1.5844E-09  3.7638E-09  8.3768E-09  1.7417E-08
  1.3500E+03  1.3752E-09  3.1521E-09  6.7419E-09  1.5954E-08
  1.3700E+03  1.2033E-09  2.7108E-09  6.1749E-09  1.4125E-08
  1.3900E+03  1.0952E-09  2.4752E-09  5.3750E-09  1.2473E-08
  1.4100E+03  1.0280E-09  2.4049E-09  4.8608E-09  1.1524E-08
  1.4300E+03  8.5086E-10  2.0674E-09  4.3897E-09  1.0060E-08
  1.4500E+03  6.8605E-10  1.9373E-09  4.1611E-09  9.0624E-09
  1.4700E+03  6.5880E-10  1.7312E-09  3.9361E-09  8.3504E-09
  1.4900E+03  6.4430E-10  1.3277E-09  3.0571E-09  7.7879E-09
  1.5100E+03  5.8673E-10  1.1163E-09  2.6827E-09  6.0650E-09
  1.5300E+03  4.9883E-10  1.1071E-09  2.6106E-09  5.5596E-09
  1.5500E+03  4.0504E-10  1.0240E-09  2.2783E-09  5.1509E-09
  1.5700E+03  3.4650E-10  9.0624E-10  2.1658E-09  4.9311E-09
  1.5900E+03  3.6672E-10  7.9373E-10  1.6371E-09  3.9326E-09
  1.6100E+03  2.7583E-10  6.5397E-10  1.5892E-09  3.4070E-09
  1.6300E+03  2.6616E-10  5.8717E-10  1.5334E-09  3.0185E-09
  1.6500E+03  2.6616E-10  5.0586E-10  1.4332E-09  3.0185E-09
  1.6700E+03  2.4225E-10  4.7553E-10  1.1616E-09  2.6967E-09
  1.6900E+03  2.1922E-10  4.3580E-10  9.8974E-10  1.9215E-09
  1.7100E+03  2.0270E-10  3.8271E-10  8.3592E-10  2.2063E-09
  1.7300E+03  1.7808E-10  3.6548E-10  8.5746E-10  1.6793E-09
  1.7500E+03  1.4134E-10  2.9780E-10  8.1131E-10  1.4596E-09
  1.7700E+03  1.2776E-10  3.3015E-10  6.3771E-10  1.3365E-09
  1.7900E+03  1.2596E-10  2.8778E-10  4.4565E-10  1.3699E-09
  1.8100E+03  1.0921E-10  2.6071E-10  4.7641E-10  1.2359E-09
  1.8300E+03  8.6053E-11  1.8476E-10  5.1377E-10  1.2354E-09
  1.8500E+03  9.4667E-11  1.8512E-10  3.9801E-10  9.3657E-10
  1.8700E+03  6.3991E-11  2.0006E-10  3.1310E-10  9.4316E-10
  1.8900E+03  6.3331E-11  1.3932E-10  3.6109E-10  9.1635E-10
  1.9100E+03  5.2124E-11  1.0970E-10  3.1538E-10  7.0012E-10
  1.9300E+03  5.3091E-11  9.9018E-11  2.0762E-10  7.5242E-10
  1.9500E+03  5.1333E-11  1.0091E-10  2.4893E-10  5.9156E-10
  1.9700E+03  4.7378E-11  8.4559E-11  1.9514E-10  4.1629E-10
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-04-05-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   4.125   4.375   4.625   4.875
  1.0000E+01  3.7911E-01  3.1231E-01  2.4651E-01  1.8850E-01
  3.0000E+01  1.0051E-01  1.0772E-01  1.0478E-01  9.7832E-02
  5.0000E+01  3.0352E-02  4.0535E-02  4.8081E-02  5.1025E-02
  7.0000E+01  1.0447E-02  1.6068E-02  2.2511E-02  2.7983E-02
  9.0000E+01  4.1163E-03  7.0056E-03  1.0974E-02  1.5281E-02
  1.1000E+02  1.8731E-03  3.3371E-03  5.5245E-03  8.5262E-03
  1.3000E+02  9.2997E-04  1.7035E-03  2.9780E-03  4.9180E-03
  1.5000E+02  5.0103E-04  9.4316E-04  1.7136E-03  2.9213E-03
  1.7000E+02  2.9495E-04  5.5508E-04  1.0091E-03  1.8072E-03
  1.9000E+02  1.8292E-04  3.4395E-04  6.3507E-04  1.1497E-03
  2.1000E+02  1.1299E-04  2.1742E-04  4.0069E-04  7.4582E-04
  2.3000E+02  7.3660E-05  1.4670E-04  2.7354E-04  5.0322E-04
  2.5000E+02  4.9575E-05  9.8271E-05  1.8349E-04  3.4364E-04
  2.7000E+02  3.4281E-05  6.7111E-05  1.2965E-04  2.4067E-04
  2.9000E+02  2.4300E-05  4.7334E-05  9.5942E-05  1.7395E-04
  3.1000E+02  1.7004E-05  3.3920E-05  6.6364E-05  1.2719E-04
  3.3000E+02  1.2662E-05  2.5311E-05  4.9224E-05  9.4536E-05
  3.5000E+02  9.6865E-06  1.8591E-05  3.7115E-05  7.1814E-05
  3.7000E+02  6.7814E-06  1.5505E-05  2.8053E-05  5.3179E-05
  3.9000E+02  5.2652E-06  1.0649E-05  2.0911E-05  4.2121E-05
  4.1000E+02  4.1128E-06  8.0648E-06  1.6565E-05  3.1793E-05
  4.3000E+02  3.1859E-06  6.3112E-06  1.2693E-05  2.4827E-05
  4.5000E+02  2.4212E-06  5.0278E-06  1.0236E-05  1.9764E-05
  4.7000E+02  1.9026E-06  3.8750E-06  7.8538E-06  1.5431E-05
  4.9000E+02  1.4706E-06  3.1736E-06  6.1573E-06  1.2583E-05
  5.1000E+02  1.1699E-06  2.4524E-06  4.8828E-06  1.0535E-05
  5.3000E+02  9.3525E-07  2.0463E-06  4.0403E-06  7.9109E-06
  5.5000E+02  7.6560E-07  1.6340E-06  3.3525E-06  6.6628E-06
  5.7000E+02  6.3243E-07  1.3106E-06  2.6897E-06  5.3838E-06
  5.9000E+02  5.0630E-07  1.1062E-06  2.1975E-06  4.3897E-06
  6.1000E+02  4.3756E-07  8.9569E-07  1.8090E-06  3.6179E-06
  6.3000E+02  3.4667E-07  7.1023E-07  1.4477E-06  2.9429E-06
  6.5000E+02  3.0325E-07  5.9464E-07  1.2069E-06  2.4999E-06
  6.7000E+02  2.3539E-07  5.3003E-07  1.1088E-06  2.2133E-06
  6.9000E+02  1.9619E-07  4.0943E-07  8.8339E-07  1.7452E-06
  7.1000E+02  1.5800E-07  3.6302E-07  6.9528E-07  1.4767E-06
  7.3000E+02  1.3044E-07  2.8497E-07  5.8277E-07  1.2359E-06
  7.5000E+02  1.0996E-07  2.3311E-07  4.8916E-07  1.1102E-06
  7.7000E+02  9.9678E-08  2.1834E-07  4.1822E-07  8.7592E-07
  7.9000E+02  7.9329E-08  1.8828E-07  3.8728E-07  7.9812E-07
  8.1000E+02  7.2165E-08  1.5369E-07  3.0941E-07  6.7331E-07
  8.3000E+02  6.0079E-08  1.3835E-07  2.6510E-07  5.3970E-07
  8.5000E+02  4.7993E-08  1.0271E-07  2.2537E-07  4.7729E-07
  8.7000E+02  4.2033E-08  9.4052E-08  1.9408E-07  4.1647E-07
  8.9000E+02  3.6601E-08  8.0164E-08  1.5993E-07  3.4808E-07
  9.1000E+02  3.2646E-08  6.7243E-08  1.4622E-07  3.0413E-07
  9.3000E+02  2.5438E-08  5.5552E-08  1.2512E-07  2.5174E-07
  9.5000E+02  2.3821E-08  4.7290E-08  1.0491E-07  2.2502E-07
  9.7000E+02  1.9391E-08  4.4081E-08  8.7416E-08  1.9584E-07
  9.9000E+02  1.6793E-08  3.6742E-08  8.0779E-08  1.6653E-07
  1.0100E+03  1.4719E-08  3.3577E-08  6.5133E-08  1.4073E-07
  1.0300E+03  1.2737E-08  3.1380E-08  5.6080E-08  1.2833E-07
  1.0500E+03  1.1154E-08  2.4559E-08  5.5684E-08  1.1585E-07
  1.0700E+03  1.0522E-08  2.1694E-08  4.4345E-08  9.3613E-08
  1.0900E+03  8.6581E-09  1.9672E-08  3.6179E-08  8.5174E-08
  1.1100E+03  7.2297E-09  1.5211E-08  3.4826E-08  7.7483E-08
  1.1300E+03  6.1529E-09  1.4407E-08  3.0659E-08  6.4342E-08
  1.1500E+03  5.5552E-09  1.2367E-08  2.6704E-08  4.9355E-08
  1.1700E+03  5.0630E-09  9.8843E-09  2.1254E-08  4.7202E-08
  1.1900E+03  4.4565E-09  8.7504E-09  2.0955E-08  4.2912E-08
  1.2100E+03  3.4439E-09  7.7923E-09  1.7580E-08  3.6197E-08
  1.2300E+03  2.7899E-09  6.8737E-09  1.4596E-08  3.1767E-08
  1.2500E+03  2.4823E-09  6.0782E-09  1.4068E-08  2.8884E-08
  1.2700E+03  2.0867E-09  5.8629E-09  1.2258E-08  2.5086E-08
  1.2900E+03  1.8090E-09  4.9268E-09  9.3393E-09  2.3557E-08
  1.3100E+03  1.6534E-09  4.1805E-09  1.0021E-08  2.1694E-08
  1.3300E+03  1.6015E-09  3.8412E-09  7.7000E-09  1.8898E-08
  1.3500E+03  1.3260E-09  2.8655E-09  7.0539E-09  1.5875E-08
  1.3700E+03  1.1405E-09  3.1943E-09  7.5330E-09  1.4534E-08
  1.3900E+03  1.0812E-09  2.5561E-09  6.4650E-09  1.3009E-08
  1.4100E+03  9.6953E-10  2.3258E-09  4.9136E-09  1.2490E-08
  1.4300E+03  8.7811E-10  1.6622E-09  4.9487E-09  1.0192E-08
  1.4500E+03  6.8825E-10  2.1500E-09  3.7498E-09  8.9042E-09
  1.4700E+03  6.2013E-10  1.6925E-09  3.6953E-09  7.4890E-09
  1.4900E+03  5.4805E-10  1.5026E-09  2.9991E-09  6.8825E-09
  1.5100E+03  5.3355E-10  1.1554E-09  3.1626E-09  7.1858E-09
  1.5300E+03  4.9531E-10  1.1102E-09  2.6475E-09  5.9815E-09
  1.5500E+03  4.3475E-10  1.0574E-09  2.6264E-09  4.5795E-09
  1.5700E+03  3.7164E-10  9.5766E-10  2.1746E-09  4.6850E-09
  1.5900E+03  2.9815E-10  7.1330E-10  1.7501E-09  4.1752E-09
  1.6100E+03  2.6317E-10  6.8913E-10  1.7149E-09  4.1981E-09
  1.6300E+03  2.5631E-10  7.3528E-10  1.5545E-09  3.4703E-09
  1.6500E+03  2.3715E-10  5.1685E-10  1.3413E-09  2.6862E-09
  1.6700E+03  2.0709E-10  5.1157E-10  1.2723E-09  2.5192E-09
  1.6900E+03  2.0076E-10  3.5195E-10  1.1396E-09  2.5420E-09
  1.7100E+03  1.7650E-10  3.7111E-10  1.0447E-09  2.0990E-09
  1.7300E+03  1.5259E-10  3.3999E-10  8.2362E-10  1.7703E-09
  1.7500E+03  1.3211E-10  2.9868E-10  9.3745E-10  1.6973E-09
  1.7700E+03  1.2552E-10  3.1116E-10  6.8913E-10  1.3246E-09
  1.7900E+03  1.1919E-10  2.4594E-10  6.3112E-10  1.1919E-09
  1.8100E+03  1.0328E-10  2.2133E-10  7.0671E-10  1.1919E-09
  1.8300E+03  8.6449E-11  2.2625E-10  4.6059E-10  1.0996E-09
  1.8500E+03  7.8626E-11  2.1272E-10  4.1699E-10  9.8491E-10
  1.8700E+03  7.0319E-11  1.9865E-10  4.3387E-10  8.6097E-10
  1.8900E+03  6.1617E-11  1.4323E-10  2.8427E-10  7.4055E-10
  1.9100E+03  5.2124E-11  1.3976E-10  2.3961E-10  5.5245E-10
  1.9300E+03  5.0806E-11  1.1946E-10  3.2540E-10  5.3882E-10
  1.9500E+03  4.6279E-11  1.2209E-10  2.5754E-10  5.7618E-10
  1.9700E+03  4.0627E-11  1.0355E-10  1.8951E-10  5.3706E-10
  1.9900E+03  3.5300E-11  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-05-06-best.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   5.125   5.375   5.625   5.875
  1.0000E+01  2.0788E-01  1.3835E-01  8.4251E-02  4.8872E-02
  3.0000E+01  1.5365E-01  1.3783E-01  1.1625E-01  8.7811E-02
  5.0000E+01  7.8406E-02  7.2912E-02  6.7682E-02  6.0782E-02
  7.0000E+01  4.9048E-02  4.7334E-02  4.3620E-02  3.9414E-02
  9.0000E+01  3.1780E-02  3.1987E-02  3.1389E-02  2.8268E-02
  1.1000E+02  2.0880E-02  2.4067E-02  2.3966E-02  2.1909E-02
  1.3000E+02  1.3594E-02  1.6934E-02  1.8556E-02  1.7606E-02
  1.5000E+02  8.8734E-03  1.1989E-02  1.4147E-02  1.4490E-02
  1.7000E+02  6.3683E-03  8.6229E-03  1.0785E-02  1.1730E-02
  1.9000E+02  3.8210E-03  6.0123E-03  8.1746E-03  9.4228E-03
  2.1000E+02  2.5491E-03  4.2983E-03  6.2628E-03  7.6077E-03
  2.3000E+02  1.7000E-03  3.1138E-03  4.7378E-03  6.1529E-03
  2.5000E+02  1.1572E-03  2.2058E-03  3.5929E-03  4.8608E-03
  2.7000E+02  7.9900E-04  1.5993E-03  2.7693E-03  3.9537E-03
  2.9000E+02  5.5772E-04  1.1339E-03  2.0366E-03  3.1464E-03
  3.1000E+02  3.9599E-04  8.2186E-04  1.5738E-03  2.5482E-03
  3.3000E+02  2.7688E-04  5.9684E-04  1.1629E-03  2.0322E-03
  3.5000E+02  2.0718E-04  4.4477E-04  8.9877E-04  1.5527E-03
  3.7000E+02  1.5132E-04  3.2044E-04  6.9045E-04  1.2662E-03
  3.9000E+02  1.1704E-04  2.5166E-04  5.2212E-04  1.0078E-03
  4.1000E+02  8.5262E-05  1.8762E-04  4.0834E-04  8.0691E-04
  4.3000E+02  6.6012E-05  1.4903E-04  3.2022E-04  6.2408E-04
  4.5000E+02  5.0850E-05  1.1146E-04  2.4739E-04  5.0542E-04
  4.7000E+02  3.9858E-05  8.5658E-05  1.9272E-04  4.2618E-04
  4.9000E+02  3.3283E-05  7.0319E-05  1.5391E-04  3.3107E-04
  5.1000E+02  2.5706E-05  5.3179E-05  1.2600E-04  2.6040E-04
  5.3000E+02  2.0586E-05  4.5224E-05  9.6821E-05  2.1377E-04
  5.5000E+02  1.6547E-05  3.5933E-05  7.4143E-05  1.7896E-04
  5.7000E+02  1.3431E-05  2.7055E-05  6.3287E-05  1.4323E-04
  5.9000E+02  1.0917E-05  2.3786E-05  5.1245E-05  1.1805E-04
  6.1000E+02  8.6932E-06  1.8406E-05  4.1348E-05  9.1503E-05
  6.3000E+02  7.3484E-06  1.5444E-05  3.2382E-05  7.6077E-05
  6.5000E+02  5.7750E-06  1.3062E-05  2.8585E-05  6.1925E-05
  6.7000E+02  4.9883E-06  1.0825E-05  2.2731E-05  5.1685E-05
  6.9000E+02  4.1190E-06  8.6932E-06  1.9830E-05  4.3897E-05
  7.1000E+02  3.2839E-06  7.7176E-06  1.5945E-05  3.6672E-05
  7.3000E+02  2.9991E-06  6.1266E-06  1.3418E-05  3.1503E-05
  7.5000E+02  2.4348E-06  5.0190E-06  1.1568E-05  2.5930E-05
  7.7000E+02  2.2362E-06  4.5048E-06  9.5371E-06  2.0656E-05
  7.9000E+02  1.9865E-06  3.8131E-06  7.9373E-06  1.8037E-05
  8.1000E+02  1.4578E-06  3.1573E-06  6.6891E-06  1.5334E-05
  8.3000E+02  1.1423E-06  2.8479E-06  5.8057E-06  1.3347E-05
  8.5000E+02  1.0486E-06  2.2871E-06  4.6587E-06  1.0618E-05
  8.7000E+02  9.7744E-07  2.0691E-06  4.2033E-06  8.9657E-06
  8.9000E+02  8.4999E-07  1.6077E-06  3.5125E-06  8.2625E-06
  9.1000E+02  6.8869E-07  1.5400E-06  3.2646E-06  6.8034E-06
  9.3000E+02  5.6343E-07  1.2798E-06  2.6792E-06  6.1266E-06
  9.5000E+02  5.5552E-07  1.0645E-06  2.2907E-06  5.5157E-06
  9.7000E+02  4.6499E-07  9.3085E-07  2.0252E-06  4.6894E-06
  9.9000E+02  4.1154E-07  8.4999E-07  1.8951E-06  3.6285E-06
  1.0100E+03  3.2417E-07  7.4011E-07  1.7404E-06  3.1837E-06
  1.0300E+03  2.6563E-07  5.9684E-07  1.3027E-06  2.9552E-06
  1.0500E+03  2.5649E-07  5.4234E-07  1.1717E-06  2.5209E-06
  1.0700E+03  2.1008E-07  4.6894E-07  9.6250E-07  2.0445E-06
  1.0900E+03  1.7826E-07  4.1049E-07  8.6581E-07  1.8459E-06
  1.1100E+03  1.5954E-07  3.7234E-07  7.3747E-07  1.6455E-06
  1.1300E+03  1.3550E-07  2.9921E-07  6.7946E-07  1.5576E-06
  1.1500E+03  1.1269E-07  2.6299E-07  5.9684E-07  1.2236E-06
  1.1700E+03  1.0803E-07  2.1606E-07  5.1069E-07  1.0667E-06
  1.1900E+03  9.4448E-08  2.1043E-07  4.0697E-07  9.6030E-07
  1.2100E+03  8.7460E-08  1.8652E-07  3.9115E-07  9.2646E-07
  1.2300E+03  7.0627E-08  1.6784E-07  3.1978E-07  8.0164E-07
  1.2500E+03  6.7463E-08  1.4960E-07  2.6546E-07  7.0583E-07
  1.2700E+03  6.3200E-08  1.3255E-07  2.6001E-07  5.5860E-07
  1.2900E+03  5.5904E-08  9.9985E-08  2.4928E-07  5.0059E-07
  1.3100E+03  4.7729E-08  9.4580E-08  2.1272E-07  4.8652E-07
  1.3300E+03  4.3018E-08  8.2977E-08  1.8828E-07  3.9695E-07
  1.3500E+03  3.6179E-08  8.8339E-08  1.7931E-07  3.3982E-07
  1.3700E+03  3.1485E-08  5.9156E-08  1.5919E-07  3.0765E-07
  1.3900E+03  2.8813E-08  6.4738E-08  1.3932E-07  2.6264E-07
  1.4100E+03  2.7846E-08  4.7553E-08  1.1836E-07  2.5174E-07
  1.4300E+03  2.3082E-08  4.6147E-08  1.1058E-07  2.3030E-07
  1.4500E+03  2.0709E-08  4.3387E-08  1.0034E-07  2.0357E-07
  1.4700E+03  1.7123E-08  3.5476E-08  9.2909E-08  1.9637E-07
  1.4900E+03  1.5255E-08  3.1872E-08  7.8142E-08  1.5752E-07
  1.5100E+03  1.4565E-08  3.1011E-08  7.1242E-08  1.3980E-07
  1.5300E+03  1.1849E-08  2.4471E-08  5.3706E-08  1.2438E-07
  1.5500E+03  1.0864E-08  2.7231E-08  4.8960E-08  1.0715E-07
  1.5700E+03  9.6645E-09  2.0533E-08  4.3141E-08  9.6557E-08
  1.5900E+03  7.9285E-09  2.2151E-08  3.4439E-08  9.0229E-08
  1.6100E+03  7.9944E-09  1.6793E-08  3.4281E-08  8.0999E-08
  1.6300E+03  6.8342E-09  1.4653E-08  3.0694E-08  7.3835E-08
  1.6500E+03  6.8693E-09  1.2798E-08  2.8796E-08  6.0738E-08
  1.6700E+03  5.4102E-09  1.1814E-08  2.6739E-08  5.4937E-08
  1.6900E+03  5.0234E-09  1.0188E-08  2.2924E-08  4.9575E-08
  1.7100E+03  3.6267E-09  8.7020E-09  2.1324E-08  4.8872E-08
  1.7300E+03  4.0135E-09  1.0328E-08  1.8160E-08  4.3422E-08
  1.7500E+03  3.4509E-09  7.3791E-09  1.8441E-08  3.7445E-08
  1.7700E+03  3.3525E-09  7.0979E-09  1.4358E-08  3.6478E-08
  1.7900E+03  2.7178E-09  5.8145E-09  1.3277E-08  2.8655E-08
  1.8100E+03  2.5333E-09  4.7993E-09  1.0737E-08  2.4893E-08
  1.8300E+03  2.3662E-09  4.7817E-09  1.0091E-08  2.3293E-08
  1.8500E+03  2.1131E-09  4.8257E-09  9.1987E-09  2.1360E-08
  1.8700E+03  1.5774E-09  3.6004E-09  9.7129E-09  1.7633E-08
  1.8900E+03  1.3805E-09  3.5845E-09  7.5725E-09  1.8635E-08
  1.9100E+03  1.2781E-09  3.4404E-09  7.0495E-09  1.8230E-08
  1.9300E+03  1.3330E-09  3.8271E-09  5.7574E-09  1.5848E-08
  1.9500E+03  1.1660E-09  3.5582E-09  6.2760E-09  1.4688E-08
  1.9700E+03  7.5637E-10  2.3996E-09  5.3575E-09  1.0706E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-05-06-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   5.125   5.375   5.625   5.875
  1.0000E+01  1.3506E-01  8.9393E-02  5.3662E-02  3.0365E-02
  3.0000E+01  9.0712E-02  8.3504E-02  7.3308E-02  5.7310E-02
  5.0000E+01  4.8520E-02  4.3607E-02  3.8764E-02  3.5344E-02
  7.0000E+01  3.0967E-02  2.9543E-02  2.5886E-02  2.2309E-02
  9.0000E+01  1.8933E-02  2.1149E-02  1.9470E-02  1.6666E-02
  1.1000E+02  1.1770E-02  1.4653E-02  1.4991E-02  1.3471E-02
  1.3000E+02  7.2912E-03  9.5502E-03  1.1110E-02  1.0913E-02
  1.5000E+02  4.6059E-03  6.5529E-03  8.1658E-03  8.7635E-03
  1.7000E+02  3.2030E-03  4.4829E-03  5.9640E-03  6.9484E-03
  1.9000E+02  1.9584E-03  3.0958E-03  4.4037E-03  5.3970E-03
  2.1000E+02  1.3343E-03  2.1839E-03  3.2492E-03  4.1770E-03
  2.3000E+02  9.0932E-04  1.5563E-03  2.3909E-03  3.2822E-03
  2.5000E+02  6.3639E-04  1.1234E-03  1.8112E-03  2.5706E-03
  2.7000E+02  4.5752E-04  8.1966E-04  1.3361E-03  1.9988E-03
  2.9000E+02  3.2501E-04  5.8277E-04  1.0152E-03  1.5730E-03
  3.1000E+02  2.3777E-04  4.3304E-04  7.6340E-04  1.2095E-03
  3.3000E+02  1.7826E-04  3.3033E-04  5.7310E-04  9.6645E-04
  3.5000E+02  1.3246E-04  2.4770E-04  4.4609E-04  7.5154E-04
  3.7000E+02  1.0491E-04  1.9140E-04  3.4694E-04  5.8717E-04
  3.9000E+02  7.9900E-05  1.5409E-04  2.7161E-04  4.7949E-04
  4.1000E+02  6.1705E-05  1.1541E-04  2.1632E-04  3.8557E-04
  4.3000E+02  4.8828E-05  9.0229E-05  1.6877E-04  3.0251E-04
  4.5000E+02  3.7718E-05  7.0188E-05  1.3849E-04  2.4638E-04
  4.7000E+02  3.0558E-05  5.7838E-05  1.1124E-04  1.9676E-04
  4.9000E+02  2.5530E-05  4.7817E-05  8.6713E-05  1.6151E-04
  5.1000E+02  2.0397E-05  3.7010E-05  7.5110E-05  1.3159E-04
  5.3000E+02  1.6081E-05  3.0541E-05  6.2233E-05  1.0820E-04
  5.5000E+02  1.3365E-05  2.6902E-05  4.7993E-05  8.8778E-05
  5.7000E+02  1.0864E-05  2.1008E-05  4.0086E-05  7.4099E-05
  5.9000E+02  9.0580E-06  1.6943E-05  3.2892E-05  6.2057E-05
  6.1000E+02  7.1945E-06  1.4139E-05  2.7143E-05  5.0718E-05
  6.3000E+02  6.0650E-06  1.1972E-05  2.2362E-05  4.3422E-05
  6.5000E+02  4.9224E-06  1.0179E-05  1.9566E-05  3.7955E-05
  6.7000E+02  4.2473E-06  8.1043E-06  1.6464E-05  3.1415E-05
  6.9000E+02  3.4316E-06  6.9792E-06  1.3501E-05  2.7301E-05
  7.1000E+02  2.8919E-06  5.6959E-06  1.1761E-05  2.1992E-05
  7.3000E+02  2.4594E-06  5.4541E-06  9.6821E-06  1.8441E-05
  7.5000E+02  2.1360E-06  4.2701E-06  8.3988E-06  1.7791E-05
  7.7000E+02  1.8758E-06  3.7691E-06  7.0935E-06  1.4328E-05
  7.9000E+02  1.5831E-06  3.0800E-06  6.0387E-06  1.1647E-05
  8.1000E+02  1.3994E-06  2.5667E-06  5.1641E-06  9.7700E-06
  8.3000E+02  1.0768E-06  2.4155E-06  4.8960E-06  8.5965E-06
  8.5000E+02  9.5063E-07  1.9707E-06  3.7726E-06  7.2561E-06
  8.7000E+02  8.2669E-07  1.6674E-06  3.1890E-06  6.5001E-06
  8.9000E+02  7.3044E-07  1.4952E-06  2.7530E-06  5.7178E-06
  9.1000E+02  6.1354E-07  1.1981E-06  2.5473E-06  4.7026E-06
  9.3000E+02  5.1992E-07  1.0983E-06  2.1412E-06  4.1506E-06
  9.5000E+02  4.5532E-07  9.1327E-07  1.7861E-06  3.5353E-06
  9.7000E+02  4.0029E-07  8.1658E-07  1.5857E-06  3.3173E-06
  9.9000E+02  3.4052E-07  6.9880E-07  1.3805E-06  2.7811E-06
  1.0100E+03  2.9446E-07  6.2496E-07  1.3985E-06  2.5350E-06
  1.0300E+03  2.7688E-07  5.6387E-07  1.1251E-06  2.2274E-06
  1.0500E+03  2.2731E-07  5.0234E-07  8.6800E-07  1.8916E-06
  1.0700E+03  2.0727E-07  4.2385E-07  9.1239E-07  1.6798E-06
  1.0900E+03  1.7668E-07  3.8060E-07  7.1770E-07  1.4442E-06
  1.1100E+03  1.5136E-07  3.0167E-07  7.0056E-07  1.2578E-06
  1.1300E+03  1.3488E-07  2.9622E-07  5.6036E-07  1.0908E-06
  1.1500E+03  1.2737E-07  2.2362E-07  5.0586E-07  1.0372E-06
  1.1700E+03  1.0284E-07  1.9355E-07  4.5620E-07  8.7460E-07
  1.1900E+03  9.1811E-08  1.9707E-07  3.7480E-07  7.8494E-07
  1.2100E+03  8.2274E-08  1.6881E-07  3.8764E-07  7.1286E-07
  1.2300E+03  7.2165E-08  1.6217E-07  3.0888E-07  5.7618E-07
  1.2500E+03  6.0299E-08  1.2921E-07  2.9534E-07  5.5376E-07
  1.2700E+03  5.7310E-08  1.1163E-07  2.4366E-07  4.9883E-07
  1.2900E+03  5.4102E-08  1.0794E-07  2.1500E-07  4.1752E-07
  1.3100E+03  4.8476E-08  9.2558E-08  1.9426E-07  3.8869E-07
  1.3300E+03  4.2051E-08  7.1858E-08  1.6815E-07  3.3226E-07
  1.3500E+03  3.6601E-08  7.4626E-08  1.5514E-07  3.0659E-07
  1.3700E+03  3.0097E-08  6.6715E-08  1.1840E-07  2.9024E-07
  1.3900E+03  2.5667E-08  5.6124E-08  1.2262E-07  2.3768E-07
  1.4100E+03  2.1729E-08  5.7794E-08  1.0601E-07  2.1764E-07
  1.4300E+03  2.2485E-08  4.0451E-08  1.0333E-07  2.2080E-07
  1.4500E+03  1.8318E-08  4.3668E-08  7.5813E-08  1.6446E-07
  1.4700E+03  1.6235E-08  3.4105E-08  7.9812E-08  1.4231E-07
  1.4900E+03  1.4086E-08  2.9059E-08  7.2033E-08  1.1981E-07
  1.5100E+03  1.3725E-08  2.7477E-08  7.3308E-08  1.2200E-07
  1.5300E+03  1.1295E-08  2.3346E-08  5.0630E-08  1.0223E-07
  1.5500E+03  1.0209E-08  2.2203E-08  5.9508E-08  8.9657E-08
  1.5700E+03  8.5262E-09  1.8828E-08  3.9133E-08  9.7304E-08
  1.5900E+03  8.7504E-09  1.8441E-08  3.5793E-08  7.7219E-08
  1.6100E+03  8.7636E-09  1.5914E-08  3.4826E-08  7.0583E-08
  1.6300E+03  8.2493E-09  1.3888E-08  3.1556E-08  5.8365E-08
  1.6500E+03  6.0914E-09  1.3989E-08  2.6141E-08  6.0123E-08
  1.6700E+03  4.5620E-09  1.1031E-08  2.6370E-08  5.1861E-08
  1.6900E+03  6.0870E-09  9.8183E-09  2.2783E-08  4.4433E-08
  1.7100E+03  4.7597E-09  9.2206E-09  2.0639E-08  3.8764E-08
  1.7300E+03  4.4521E-09  8.7064E-09  1.7246E-08  4.1717E-08
  1.7500E+03  3.3437E-09  7.3703E-09  1.5839E-08  3.2751E-08
  1.7700E+03  3.0431E-09  6.2540E-09  1.2104E-08  2.8532E-08
  1.7900E+03  3.5142E-09  6.9968E-09  1.2077E-08  2.5807E-08
  1.8100E+03  2.5649E-09  6.8210E-09  1.1761E-08  2.7038E-08
  1.8300E+03  2.2256E-09  5.3355E-09  1.0302E-08  2.4155E-08
  1.8500E+03  2.1043E-09  4.4125E-09  8.8998E-09  1.8863E-08
  1.8700E+03  1.9742E-09  4.0715E-09  8.6053E-09  1.9777E-08
  1.8900E+03  2.0709E-09  3.8219E-09  8.3900E-09  1.6081E-08
  1.9100E+03  1.3400E-09  2.6897E-09  9.6821E-09  1.4451E-08
  1.9300E+03  1.4393E-09  2.7512E-09  6.6803E-09  1.4147E-08
  1.9500E+03  1.1146E-09  2.5878E-09  6.1266E-09  1.4288E-08
  1.9700E+03  9.8667E-10  2.4911E-09  7.3923E-09  1.1660E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-06-07-best.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   6.125   6.375   6.625   6.875
  1.0000E+01  2.7649E-02  1.5369E-02  9.1415E-03  5.3355E-03
  3.0000E+01  6.0123E-02  3.6342E-02  2.0138E-02  1.2161E-02
  5.0000E+01  5.0190E-02  3.8869E-02  2.6075E-02  1.5615E-02
  7.0000E+01  3.5713E-02  3.0536E-02  2.3627E-02  1.6362E-02
  9.0000E+01  2.5258E-02  2.2080E-02  1.8643E-02  1.4103E-02
  1.1000E+02  1.9184E-02  1.6780E-02  1.4310E-02  1.1396E-02
  1.3000E+02  1.5580E-02  1.3268E-02  1.1335E-02  9.3832E-03
  1.5000E+02  1.3172E-02  1.0939E-02  9.2646E-03  7.6428E-03
  1.7000E+02  1.1163E-02  9.5195E-03  7.7835E-03  6.4430E-03
  1.9000E+02  9.4931E-03  7.8054E-03  6.7155E-03  5.3838E-03
  2.1000E+02  8.0252E-03  7.2605E-03  5.9815E-03  4.6631E-03
  2.3000E+02  6.7726E-03  6.3112E-03  5.4498E-03  4.0284E-03
  2.5000E+02  5.7398E-03  5.6959E-03  4.8520E-03  3.7669E-03
  2.7000E+02  4.8564E-03  4.9531E-03  4.3405E-03  3.4711E-03
  2.9000E+02  4.0645E-03  4.3791E-03  3.9708E-03  3.1499E-03
  3.1000E+02  3.3463E-03  3.8205E-03  3.6166E-03  2.9191E-03
  3.3000E+02  2.8743E-03  3.3191E-03  3.0672E-03  2.6805E-03
  3.5000E+02  2.2120E-03  2.8352E-03  2.8936E-03  2.3970E-03
  3.7000E+02  1.9720E-03  2.4783E-03  2.5728E-03  2.3091E-03
  3.9000E+02  1.6393E-03  2.1399E-03  2.2885E-03  2.1311E-03
  4.1000E+02  1.3699E-03  1.8314E-03  2.0845E-03  1.9206E-03
  4.3000E+02  1.0856E-03  1.5945E-03  1.8898E-03  1.7874E-03
  4.5000E+02  9.2338E-04  1.3739E-03  1.6393E-03  1.6187E-03
  4.7000E+02  7.6428E-04  1.1884E-03  1.4341E-03  1.4354E-03
  4.9000E+02  6.4606E-04  9.9897E-04  1.3049E-03  1.3418E-03
  5.1000E+02  5.3091E-04  8.6009E-04  1.1480E-03  1.2218E-03
  5.3000E+02  4.4916E-04  7.4231E-04  1.0108E-03  1.1097E-03
  5.5000E+02  3.5371E-04  6.2628E-04  8.9525E-04  1.0069E-03
  5.7000E+02  2.9903E-04  5.4805E-04  7.9681E-04  9.2426E-04
  5.9000E+02  2.5174E-04  4.5971E-04  6.8913E-04  8.3284E-04
  6.1000E+02  2.0656E-04  3.9467E-04  5.9991E-04  7.5461E-04
  6.3000E+02  1.7228E-04  3.3349E-04  5.4849E-04  6.7902E-04
  6.5000E+02  1.4798E-04  2.9306E-04  4.8784E-04  6.0431E-04
  6.7000E+02  1.2587E-04  2.4032E-04  4.2156E-04  5.4937E-04
  6.9000E+02  1.0209E-04  2.0375E-04  3.5863E-04  5.1641E-04
  7.1000E+02  8.3416E-05  1.8054E-04  3.1485E-04  4.5048E-04
  7.3000E+02  7.3660E-05  1.6525E-04  2.8286E-04  4.0170E-04
  7.5000E+02  6.0211E-05  1.3493E-04  2.5684E-04  3.6742E-04
  7.7000E+02  5.2696E-05  1.1176E-04  2.1623E-04  3.3015E-04
  7.9000E+02  4.2701E-05  9.5546E-05  1.8494E-04  2.9763E-04
  8.1000E+02  3.6320E-05  8.2274E-05  1.6749E-04  2.6546E-04
  8.3000E+02  3.2962E-05  7.1814E-05  1.4556E-04  2.3680E-04
  8.5000E+02  2.6423E-05  6.1969E-05  1.2912E-04  2.1430E-04
  8.7000E+02  2.2414E-05  5.3838E-05  1.1418E-04  1.8617E-04
  8.9000E+02  1.7483E-05  4.4873E-05  1.0091E-04  1.6318E-04
  9.1000E+02  1.5580E-05  3.8640E-05  8.5965E-05  1.5365E-04
  9.3000E+02  1.3844E-05  3.2013E-05  7.7263E-05  1.4125E-04
  9.5000E+02  1.2209E-05  2.9815E-05  7.0144E-05  1.2679E-04
  9.7000E+02  1.0174E-05  2.5192E-05  5.8629E-05  1.0878E-04
  9.9000E+02  8.4251E-06  2.1324E-05  5.5464E-05  1.0447E-04
  1.0100E+03  7.2912E-06  1.8986E-05  4.4829E-05  9.3085E-05
  1.0300E+03  6.5880E-06  1.5927E-05  4.1717E-05  8.2625E-05
  1.0500E+03  5.5948E-06  1.4868E-05  3.2874E-05  7.0539E-05
  1.0700E+03  4.5576E-06  1.2644E-05  2.8550E-05  6.5397E-05
  1.0900E+03  4.3194E-06  1.0750E-05  2.5245E-05  5.9596E-05
  1.1100E+03  4.0609E-06  9.4711E-06  2.3979E-05  5.0718E-05
  1.1300E+03  3.3964E-06  8.8383E-06  2.1184E-05  4.8345E-05
  1.1500E+03  3.3103E-06  6.9836E-06  1.8107E-05  4.0873E-05
  1.1700E+03  2.9200E-06  6.4958E-06  1.5905E-05  3.5634E-05
  1.1900E+03  2.3065E-06  5.2608E-06  1.4530E-05  3.3841E-05
  1.2100E+03  1.9303E-06  5.0630E-06  1.2200E-05  2.8286E-05
  1.2300E+03  1.6362E-06  4.0697E-06  1.1462E-05  2.5104E-05
  1.2500E+03  1.3914E-06  3.6443E-06  9.5590E-06  2.3469E-05
  1.2700E+03  1.2886E-06  2.9411E-06  8.4691E-06  2.0867E-05
  1.2900E+03  1.0728E-06  2.7196E-06  7.3967E-06  1.9021E-05
  1.3100E+03  9.8447E-07  2.2959E-06  6.2848E-06  1.7650E-05
  1.3300E+03  9.3569E-07  2.3030E-06  5.6036E-06  1.5778E-05
  1.3500E+03  8.9745E-07  1.8863E-06  4.9795E-06  1.2868E-05
  1.3700E+03  8.1087E-07  1.7896E-06  4.5883E-06  1.1910E-05
  1.3900E+03  6.7638E-07  1.4222E-06  4.0381E-06  9.8315E-06
  1.4100E+03  5.7750E-07  1.3725E-06  3.3894E-06  9.3964E-06
  1.4300E+03  4.8608E-07  1.2178E-06  2.9376E-06  8.7636E-06
  1.4500E+03  5.3531E-07  1.0961E-06  2.7354E-06  7.8054E-06
  1.4700E+03  4.3352E-07  8.3504E-07  2.5614E-06  6.7594E-06
  1.4900E+03  3.7111E-07  8.4515E-07  2.2485E-06  6.3331E-06
  1.5100E+03  3.5968E-07  7.2473E-07  2.0410E-06  5.4629E-06
  1.5300E+03  3.2241E-07  6.4166E-07  1.6622E-06  4.9575E-06
  1.5500E+03  2.6212E-07  6.0035E-07  1.5277E-06  4.4785E-06
  1.5700E+03  2.3100E-07  5.6475E-07  1.3972E-06  3.9326E-06
  1.5900E+03  2.0639E-07  4.6850E-07  1.2394E-06  3.2874E-06
  1.6100E+03  1.7720E-07  3.8025E-07  1.0385E-06  2.8356E-06
  1.6300E+03  1.5839E-07  3.9326E-07  8.4823E-07  2.7003E-06
  1.6500E+03  1.4152E-07  3.7410E-07  8.0384E-07  2.5280E-06
  1.6700E+03  1.2996E-07  2.6423E-07  7.5066E-07  2.3258E-06
  1.6900E+03  1.1853E-07  2.7372E-07  6.6803E-07  1.9619E-06
  1.7100E+03  1.0750E-07  2.6071E-07  6.1222E-07  1.7127E-06
  1.7300E+03  9.8755E-08  2.0815E-07  5.7662E-07  1.5343E-06
  1.7500E+03  8.1483E-08  1.9619E-07  4.7422E-07  1.3413E-06
  1.7700E+03  7.5505E-08  1.5883E-07  4.3633E-07  1.1704E-06
  1.7900E+03  7.1638E-08  1.5365E-07  3.4755E-07  1.1774E-06
  1.8100E+03  6.4738E-08  1.2126E-07  3.1415E-07  1.0179E-06
  1.8300E+03  6.2057E-08  1.3071E-07  2.9341E-07  9.2338E-07
  1.8500E+03  5.4014E-08  1.2011E-07  2.6124E-07  8.4295E-07
  1.8700E+03  4.4565E-08  8.7723E-08  2.3944E-07  7.7527E-07
  1.8900E+03  3.8535E-08  9.2646E-08  2.0691E-07  6.4079E-07
  1.9100E+03  3.4755E-08  7.3044E-08  1.9637E-07  5.6519E-07
  1.9300E+03  3.3753E-08  8.7723E-08  1.6371E-07  4.6103E-07
  1.9500E+03  2.6792E-08  6.6144E-08  1.7597E-07  4.4829E-07
  1.9700E+03  2.7460E-08  4.9180E-08  1.3466E-07  3.8500E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-06-07-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   6.125   6.375   6.625   6.875
  1.0000E+01  1.6850E-02  9.4843E-03  5.7794E-03  3.3331E-03
  3.0000E+01  3.8447E-02  2.2581E-02  1.2974E-02  7.4319E-03
  5.0000E+01  3.1323E-02  2.4752E-02  1.5905E-02  9.9062E-03
  7.0000E+01  1.9979E-02  1.8125E-02  1.5070E-02  1.0311E-02
  9.0000E+01  1.3989E-02  1.2183E-02  1.0917E-02  8.8163E-03
  1.1000E+02  1.1067E-02  9.1327E-03  7.8406E-03  6.7067E-03
  1.3000E+02  9.3217E-03  7.4407E-03  6.0563E-03  5.2036E-03
  1.5000E+02  7.9505E-03  6.3947E-03  4.9751E-03  4.1172E-03
  1.7000E+02  6.7682E-03  5.6827E-03  4.3405E-03  3.3736E-03
  1.9000E+02  5.6871E-03  5.0322E-03  3.8311E-03  2.9284E-03
  2.1000E+02  4.7070E-03  4.3761E-03  3.5538E-03  2.6374E-03
  2.3000E+02  3.8895E-03  3.8025E-03  3.2351E-03  2.3829E-03
  2.5000E+02  3.1657E-03  3.3837E-03  2.9560E-03  2.2058E-03
  2.7000E+02  2.5627E-03  2.9055E-03  2.6383E-03  2.0437E-03
  2.9000E+02  2.1069E-03  2.4884E-03  2.3939E-03  1.9057E-03
  3.1000E+02  1.7193E-03  2.0907E-03  2.1056E-03  1.7725E-03
  3.3000E+02  1.3963E-03  1.7690E-03  1.8270E-03  1.6195E-03
  3.5000E+02  1.1497E-03  1.4574E-03  1.6688E-03  1.5105E-03
  3.7000E+02  9.3876E-04  1.2561E-03  1.4262E-03  1.3660E-03
  3.9000E+02  7.6692E-04  1.0671E-03  1.2710E-03  1.2319E-03
  4.1000E+02  6.1266E-04  8.8690E-04  1.1097E-03  1.1282E-03
  4.3000E+02  5.0410E-04  7.5418E-04  9.7392E-04  1.0003E-03
  4.5000E+02  4.2209E-04  6.3727E-04  8.3328E-04  8.9393E-04
  4.7000E+02  3.4259E-04  5.2783E-04  7.2473E-04  8.0867E-04
  4.9000E+02  2.8453E-04  4.5664E-04  6.2145E-04  7.1374E-04
  5.1000E+02  2.3139E-04  3.7823E-04  5.4541E-04  6.4518E-04
  5.3000E+02  1.9360E-04  3.2017E-04  4.6191E-04  5.6959E-04
  5.5000E+02  1.6217E-04  2.6972E-04  4.0741E-04  5.0982E-04
  5.7000E+02  1.3761E-04  2.3245E-04  3.5674E-04  4.5268E-04
  5.9000E+02  1.1343E-04  1.9988E-04  3.1086E-04  3.9875E-04
  6.1000E+02  9.3129E-05  1.6661E-04  2.6247E-04  3.6131E-04
  6.3000E+02  7.9856E-05  1.4332E-04  2.3153E-04  3.1314E-04
  6.5000E+02  6.8166E-05  1.1950E-04  1.9883E-04  2.8427E-04
  6.7000E+02  5.8717E-05  9.9370E-05  1.7290E-04  2.4999E-04
  6.9000E+02  4.9399E-05  8.9218E-05  1.5048E-04  2.1992E-04
  7.1000E+02  4.2508E-05  7.7879E-05  1.2978E-04  1.9039E-04
  7.3000E+02  3.5283E-05  6.4122E-05  1.1286E-04  1.7435E-04
  7.5000E+02  3.0167E-05  5.7047E-05  9.9018E-05  1.5062E-04
  7.7000E+02  2.6932E-05  4.8125E-05  8.5614E-05  1.3664E-04
  7.9000E+02  2.2696E-05  4.3106E-05  7.4275E-05  1.1932E-04
  8.1000E+02  1.8670E-05  3.7480E-05  6.7023E-05  1.0667E-04
  8.3000E+02  1.5892E-05  3.1081E-05  5.9552E-05  9.5371E-05
  8.5000E+02  1.4495E-05  2.8884E-05  5.1157E-05  8.3944E-05
  8.7000E+02  1.2824E-05  2.4823E-05  4.4609E-05  7.4099E-05
  8.9000E+02  1.0864E-05  2.0744E-05  3.7603E-05  6.3903E-05
  9.1000E+02  9.4316E-06  1.8512E-05  3.2734E-05  5.7354E-05
  9.3000E+02  8.1570E-06  1.6314E-05  2.9358E-05  5.1157E-05
  9.5000E+02  7.6516E-06  1.4086E-05  2.4911E-05  4.6103E-05
  9.7000E+02  6.3903E-06  1.1831E-05  2.2449E-05  4.1981E-05
  9.9000E+02  5.3882E-06  1.0829E-05  2.0428E-05  3.6091E-05
  1.0100E+03  5.0630E-06  9.1679E-06  1.8406E-05  3.1696E-05
  1.0300E+03  4.2666E-06  8.2889E-06  1.5062E-05  2.9358E-05
  1.0500E+03  3.7058E-06  7.1506E-06  1.3712E-05  2.6299E-05
  1.0700E+03  3.1960E-06  5.8980E-06  1.1493E-05  2.3117E-05
  1.0900E+03  2.8462E-06  5.5596E-06  1.0803E-05  2.0779E-05
  1.1100E+03  2.5086E-06  5.0366E-06  9.3788E-06  1.7967E-05
  1.1300E+03  2.1641E-06  4.1858E-06  8.2362E-06  1.5857E-05
  1.1500E+03  1.9478E-06  3.9396E-06  7.5593E-06  1.4279E-05
  1.1700E+03  1.7720E-06  3.3894E-06  6.7507E-06  1.2851E-05
  1.1900E+03  1.5927E-06  2.8919E-06  6.0211E-06  1.1708E-05
  1.2100E+03  1.4965E-06  2.6299E-06  5.2432E-06  1.0249E-05
  1.2300E+03  1.3216E-06  2.3030E-06  4.6411E-06  8.9657E-06
  1.2500E+03  1.0930E-06  2.0410E-06  4.0522E-06  7.7439E-06
  1.2700E+03  9.6645E-07  1.9531E-06  3.7304E-06  6.7199E-06
  1.2900E+03  8.0823E-07  1.7597E-06  3.5406E-06  6.0211E-06
  1.3100E+03  7.4626E-07  1.5163E-06  2.9745E-06  5.7310E-06
  1.3300E+03  7.0979E-07  1.2789E-06  2.6159E-06  5.1289E-06
  1.3500E+03  6.7067E-07  1.1480E-06  2.2379E-06  4.7553E-06
  1.3700E+03  5.5816E-07  1.0311E-06  2.0797E-06  4.1365E-06
  1.3900E+03  4.7202E-07  9.1371E-07  1.8617E-06  3.9449E-06
  1.4100E+03  4.2350E-07  8.2230E-07  1.6516E-06  3.2786E-06
  1.4300E+03  3.8043E-07  7.4099E-07  1.5154E-06  3.0800E-06
  1.4500E+03  3.3349E-07  6.4738E-07  1.2983E-06  2.5508E-06
  1.4700E+03  2.9411E-07  6.1266E-07  1.2029E-06  2.4788E-06
  1.4900E+03  2.5508E-07  5.2827E-07  1.1493E-06  2.2907E-06
  1.5100E+03  2.3944E-07  5.0410E-07  1.0078E-06  1.8635E-06
  1.5300E+03  2.1166E-07  4.2684E-07  9.8008E-07  1.7518E-06
  1.5500E+03  1.9689E-07  4.1242E-07  8.5570E-07  1.6064E-06
  1.5700E+03  1.6811E-07  3.7410E-07  7.2561E-07  1.4930E-06
  1.5900E+03  1.5910E-07  3.1292E-07  6.3859E-07  1.3115E-06
  1.6100E+03  1.4081E-07  2.8831E-07  5.5113E-07  1.0565E-06
  1.6300E+03  1.2548E-07  2.5825E-07  4.9004E-07  1.0381E-06
  1.6500E+03  1.2253E-07  2.3188E-07  4.7202E-07  8.8646E-07
  1.6700E+03  1.0078E-07  2.1904E-07  4.1981E-07  8.4471E-07
  1.6900E+03  9.6557E-08  1.9426E-07  3.5828E-07  7.2429E-07
  1.7100E+03  8.9437E-08  1.7386E-07  3.7885E-07  8.0867E-07
  1.7300E+03  8.5438E-08  1.4372E-07  3.5125E-07  6.5529E-07
  1.7500E+03  7.5901E-08  1.3972E-07  2.8919E-07  5.4322E-07
  1.7700E+03  6.2277E-08  1.1858E-07  2.4770E-07  5.3575E-07
  1.7900E+03  5.3003E-08  1.0776E-07  2.1008E-07  4.4741E-07
  1.8100E+03  4.9839E-08  1.0016E-07  2.0445E-07  4.2086E-07
  1.8300E+03  4.3721E-08  8.9218E-08  1.6538E-07  3.2699E-07
  1.8500E+03  3.6883E-08  8.0955E-08  1.6701E-07  3.2505E-07
  1.8700E+03  3.5072E-08  8.1439E-08  1.4776E-07  3.0519E-07
  1.8900E+03  3.0325E-08  6.8078E-08  1.2345E-07  2.6616E-07
  1.9100E+03  3.0712E-08  5.8980E-08  1.2649E-07  2.5385E-07
  1.9300E+03  2.6581E-08  4.9663E-08  1.0429E-07  2.2555E-07
  1.9500E+03  2.0234E-08  4.6323E-08  1.0311E-07  1.7914E-07
  1.9700E+03  2.2678E-08  4.3739E-08  9.9634E-08  1.7052E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-07-08-best.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   7.125   7.375   7.625   7.875
  1.0000E+01  3.2575E-03  1.9729E-03  1.2025E-03  7.2033E-04
  3.0000E+01  6.9748E-03  4.2587E-03  2.5108E-03  1.4969E-03
  5.0000E+01  9.2074E-03  5.2256E-03  3.2325E-03  1.9232E-03
  7.0000E+01  9.9282E-03  5.9332E-03  3.5942E-03  2.1386E-03
  9.0000E+01  9.6030E-03  5.9288E-03  3.5397E-03  2.1720E-03
  1.1000E+02  8.4867E-03  5.6299E-03  3.4448E-03  2.0845E-03
  1.3000E+02  7.3396E-03  5.0762E-03  3.2967E-03  2.0107E-03
  1.5000E+02  6.1090E-03  4.4960E-03  3.0044E-03  1.8696E-03
  1.7000E+02  5.0938E-03  3.8315E-03  2.6431E-03  1.7215E-03
  1.9000E+02  4.3598E-03  3.2734E-03  2.3482E-03  1.5690E-03
  2.1000E+02  3.7111E-03  2.8730E-03  2.0612E-03  1.3791E-03
  2.3000E+02  3.2874E-03  2.4480E-03  1.8459E-03  1.2732E-03
  2.5000E+02  2.9081E-03  2.2111E-03  1.6006E-03  1.1067E-03
  2.7000E+02  2.6181E-03  1.9435E-03  1.4161E-03  1.0051E-03
  2.9000E+02  2.4177E-03  1.7369E-03  1.2600E-03  8.8602E-04
  3.1000E+02  2.1812E-03  1.6187E-03  1.1423E-03  7.9549E-04
  3.3000E+02  2.0533E-03  1.4864E-03  1.0394E-03  7.4451E-04
  3.5000E+02  1.9294E-03  1.3783E-03  9.6997E-04  6.5573E-04
  3.7000E+02  1.7694E-03  1.2781E-03  8.9393E-04  6.0299E-04
  3.9000E+02  1.6424E-03  1.1673E-03  8.3460E-04  5.6563E-04
  4.1000E+02  1.5532E-03  1.1040E-03  7.8670E-04  5.2608E-04
  4.3000E+02  1.4569E-03  1.0517E-03  7.4363E-04  4.9751E-04
  4.5000E+02  1.3523E-03  9.4096E-04  6.9265E-04  4.7510E-04
  4.7000E+02  1.2504E-03  9.3129E-04  6.5309E-04  4.3141E-04
  4.9000E+02  1.1796E-03  8.8427E-04  6.1749E-04  4.1735E-04
  5.1000E+02  1.0702E-03  8.3416E-04  5.9596E-04  3.8623E-04
  5.3000E+02  1.0034E-03  7.8318E-04  5.4014E-04  3.7972E-04
  5.5000E+02  9.3349E-04  7.1374E-04  5.2080E-04  3.6465E-04
  5.7000E+02  8.5174E-04  7.0627E-04  5.0850E-04  3.4369E-04
  5.9000E+02  7.9285E-04  6.5441E-04  4.9267E-04  3.1732E-04
  6.1000E+02  7.4626E-04  6.1485E-04  4.6235E-04  3.0563E-04
  6.3000E+02  6.9704E-04  5.7398E-04  4.3554E-04  2.9780E-04
  6.5000E+02  6.3068E-04  5.5772E-04  4.0618E-04  2.7341E-04
  6.7000E+02  5.7882E-04  5.0982E-04  3.9247E-04  2.7117E-04
  6.9000E+02  5.3487E-04  4.9927E-04  3.6214E-04  2.5741E-04
  7.1000E+02  4.9399E-04  4.5795E-04  3.5081E-04  2.4361E-04
  7.3000E+02  4.4389E-04  4.3005E-04  3.2413E-04  2.2950E-04
  7.5000E+02  4.1401E-04  4.0245E-04  3.0945E-04  2.1874E-04
  7.7000E+02  3.9133E-04  3.7146E-04  2.9728E-04  2.0832E-04
  7.9000E+02  3.5494E-04  3.3384E-04  2.7983E-04  1.9804E-04
  8.1000E+02  3.2611E-04  3.2663E-04  2.6220E-04  1.8964E-04
  8.3000E+02  2.9798E-04  3.0167E-04  2.4880E-04  1.8498E-04
  8.5000E+02  2.7548E-04  2.7512E-04  2.3768E-04  1.7505E-04
  8.7000E+02  2.4858E-04  2.5719E-04  2.2573E-04  1.6688E-04
  8.9000E+02  2.2731E-04  2.4735E-04  2.1241E-04  1.5870E-04
  9.1000E+02  2.1412E-04  2.2854E-04  2.0094E-04  1.4490E-04
  9.3000E+02  1.9215E-04  2.0709E-04  1.8898E-04  1.3985E-04
  9.5000E+02  1.7422E-04  1.8863E-04  1.7615E-04  1.3787E-04
  9.7000E+02  1.6881E-04  1.8441E-04  1.6121E-04  1.3128E-04
  9.9000E+02  1.5347E-04  1.7035E-04  1.5848E-04  1.2372E-04
  1.0100E+03  1.4002E-04  1.6217E-04  1.4873E-04  1.1510E-04
  1.0300E+03  1.2499E-04  1.4455E-04  1.3787E-04  1.0803E-04
  1.0500E+03  1.0957E-04  1.3668E-04  1.3079E-04  1.0117E-04
  1.0700E+03  1.0763E-04  1.2974E-04  1.2249E-04  9.7392E-05
  1.0900E+03  9.1459E-05  1.2376E-04  1.1409E-04  9.2734E-05
  1.1100E+03  8.8075E-05  1.1159E-04  1.0671E-04  8.9174E-05
  1.1300E+03  8.1439E-05  1.0627E-04  1.0078E-04  8.4603E-05
  1.1500E+03  6.9177E-05  9.5459E-05  9.2953E-05  7.7527E-05
  1.1700E+03  6.5265E-05  9.0141E-05  8.8602E-05  7.4495E-05
  1.1900E+03  6.1354E-05  8.4207E-05  8.3988E-05  7.0451E-05
  1.2100E+03  5.3662E-05  7.2781E-05  7.8670E-05  6.7287E-05
  1.2300E+03  4.8520E-05  6.8957E-05  7.2341E-05  6.4650E-05
  1.2500E+03  4.5180E-05  6.2892E-05  6.9968E-05  6.3112E-05
  1.2700E+03  3.8781E-05  6.0123E-05  6.6672E-05  5.9200E-05
  1.2900E+03  3.3419E-05  5.4981E-05  6.2364E-05  5.4629E-05
  1.3100E+03  3.3402E-05  5.0234E-05  5.8541E-05  5.0190E-05
  1.3300E+03  2.9938E-05  4.7553E-05  5.2564E-05  4.8872E-05
  1.3500E+03  2.9429E-05  4.4741E-05  4.7817E-05  4.6191E-05
  1.3700E+03  2.6071E-05  4.2455E-05  4.7114E-05  4.3866E-05
  1.3900E+03  2.5684E-05  3.7287E-05  4.4873E-05  4.1190E-05
  1.4100E+03  2.2045E-05  3.6988E-05  4.1207E-05  3.8060E-05
  1.4300E+03  2.0234E-05  3.1345E-05  3.9185E-05  3.6566E-05
  1.4500E+03  1.7101E-05  3.1943E-05  3.6039E-05  3.5353E-05
  1.4700E+03  1.7580E-05  2.7407E-05  3.4017E-05  3.2909E-05
  1.4900E+03  1.4398E-05  2.5438E-05  3.2593E-05  3.0290E-05
  1.5100E+03  1.4262E-05  2.2590E-05  2.9815E-05  2.9903E-05
  1.5300E+03  1.1739E-05  2.0551E-05  2.8321E-05  2.7882E-05
  1.5500E+03  1.0754E-05  2.0076E-05  2.6581E-05  2.5754E-05
  1.5700E+03  9.8755E-06  1.8389E-05  2.5579E-05  2.4700E-05
  1.5900E+03  9.1151E-06  1.6732E-05  2.4788E-05  2.3610E-05
  1.6100E+03  7.6297E-06  1.6538E-05  2.2889E-05  2.2836E-05
  1.6300E+03  7.6824E-06  1.4578E-05  2.0516E-05  2.1623E-05
  1.6500E+03  6.2496E-06  1.3479E-05  1.8933E-05  2.0410E-05
  1.6700E+03  5.3179E-06  1.1669E-05  1.6811E-05  1.8740E-05
  1.6900E+03  4.6411E-06  1.2029E-05  1.6362E-05  1.7896E-05
  1.7100E+03  5.0630E-06  1.0741E-05  1.5356E-05  1.6683E-05
  1.7300E+03  4.3457E-06  8.8646E-06  1.4341E-05  1.5905E-05
  1.7500E+03  4.1295E-06  8.8558E-06  1.3075E-05  1.5171E-05
  1.7700E+03  3.7041E-06  7.9505E-06  1.2253E-05  1.4459E-05
  1.7900E+03  3.3982E-06  7.3088E-06  1.1471E-05  1.3005E-05
  1.8100E+03  2.8180E-06  7.4626E-06  1.1190E-05  1.2315E-05
  1.8300E+03  2.4225E-06  7.0231E-06  1.0271E-05  1.1796E-05
  1.8500E+03  2.4260E-06  5.6343E-06  9.7480E-06  1.1510E-05
  1.8700E+03  2.0762E-06  5.4541E-06  8.4207E-06  1.0671E-05
  1.8900E+03  1.7228E-06  5.2124E-06  8.4735E-06  1.0460E-05
  1.9100E+03  1.8951E-06  4.3528E-06  7.3220E-06  9.8887E-06
  1.9300E+03  1.4846E-06  4.0469E-06  6.8298E-06  8.8251E-06
  1.9500E+03  1.5505E-06  3.5652E-06  6.2980E-06  8.1219E-06
  1.9700E+03  1.1506E-06  3.4615E-06  5.8541E-06  8.0340E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-07-08-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   7.125   7.375   7.625   7.875
  1.0000E+01  2.0652E-03  1.2482E-03  7.4582E-04  4.6411E-04
  3.0000E+01  4.3550E-03  2.5504E-03  1.5752E-03  9.4755E-04
  5.0000E+01  5.5464E-03  3.2655E-03  1.9641E-03  1.1910E-03
  7.0000E+01  6.1661E-03  3.6162E-03  2.1192E-03  1.2627E-03
  9.0000E+01  6.0606E-03  3.6562E-03  2.1711E-03  1.3066E-03
  1.1000E+02  5.3487E-03  3.6408E-03  2.1628E-03  1.2961E-03
  1.3000E+02  4.3216E-03  3.1617E-03  2.0094E-03  1.2288E-03
  1.5000E+02  3.4804E-03  2.7047E-03  1.8402E-03  1.1554E-03
  1.7000E+02  2.8224E-03  2.2432E-03  1.6130E-03  1.0631E-03
  1.9000E+02  2.3315E-03  1.8643E-03  1.4187E-03  9.4711E-04
  2.1000E+02  1.9975E-03  1.5690E-03  1.1994E-03  8.4120E-04
  2.3000E+02  1.7531E-03  1.3326E-03  1.0311E-03  7.4539E-04
  2.5000E+02  1.5721E-03  1.1770E-03  9.1855E-04  6.4342E-04
  2.7000E+02  1.4653E-03  1.0425E-03  7.7527E-04  5.6168E-04
  2.9000E+02  1.3493E-03  9.4887E-04  6.9528E-04  5.1245E-04
  3.1000E+02  1.2710E-03  8.7767E-04  6.2321E-04  4.5752E-04
  3.3000E+02  1.1967E-03  8.2406E-04  5.7706E-04  4.1036E-04
  3.5000E+02  1.1282E-03  7.7395E-04  5.3619E-04  3.7643E-04
  3.7000E+02  1.0394E-03  7.3440E-04  4.9575E-04  3.3806E-04
  3.9000E+02  9.8931E-04  6.9396E-04  4.6191E-04  3.1841E-04
  4.1000E+02  9.2074E-04  6.5133E-04  4.4213E-04  2.9310E-04
  4.3000E+02  8.8031E-04  6.3771E-04  4.1040E-04  2.8053E-04
  4.5000E+02  7.9241E-04  6.0914E-04  3.8895E-04  2.6102E-04
  4.7000E+02  7.3703E-04  5.5464E-04  3.7093E-04  2.4449E-04
  4.9000E+02  6.9352E-04  5.2520E-04  3.5357E-04  2.3794E-04
  5.1000E+02  6.2628E-04  5.0146E-04  3.4707E-04  2.2713E-04
  5.3000E+02  5.6871E-04  4.6015E-04  3.3178E-04  2.1386E-04
  5.5000E+02  5.2520E-04  4.3730E-04  3.2008E-04  2.0678E-04
  5.7000E+02  4.7949E-04  4.1058E-04  3.0325E-04  1.9940E-04
  5.9000E+02  4.3053E-04  3.8043E-04  2.8145E-04  1.8714E-04
  6.1000E+02  3.9423E-04  3.6254E-04  2.7174E-04  1.8208E-04
  6.3000E+02  3.6025E-04  3.3345E-04  2.5451E-04  1.7202E-04
  6.5000E+02  3.2967E-04  3.1301E-04  2.3592E-04  1.6503E-04
  6.7000E+02  2.9890E-04  2.8730E-04  2.3289E-04  1.6072E-04
  6.9000E+02  2.7407E-04  2.6673E-04  2.1192E-04  1.5009E-04
  7.1000E+02  2.4489E-04  2.4616E-04  2.0362E-04  1.4376E-04
  7.3000E+02  2.1940E-04  2.2889E-04  1.9061E-04  1.4152E-04
  7.5000E+02  1.9953E-04  2.0938E-04  1.8002E-04  1.3290E-04
  7.7000E+02  1.8072E-04  1.9602E-04  1.6916E-04  1.2178E-04
  7.9000E+02  1.6639E-04  1.7826E-04  1.5919E-04  1.1480E-04
  8.1000E+02  1.4292E-04  1.6428E-04  1.4916E-04  1.1141E-04
  8.3000E+02  1.3347E-04  1.5264E-04  1.4117E-04  1.0781E-04
  8.5000E+02  1.1774E-04  1.4099E-04  1.3141E-04  1.0170E-04
  8.7000E+02  1.0834E-04  1.3229E-04  1.2447E-04  9.6206E-05
  8.9000E+02  9.6206E-05  1.1699E-04  1.1414E-04  9.2470E-05
  9.1000E+02  9.2030E-05  1.0460E-04  1.0754E-04  8.6844E-05
  9.3000E+02  7.7703E-05  9.6469E-05  9.9062E-05  8.3680E-05
  9.5000E+02  7.1374E-05  8.9789E-05  9.1591E-05  7.7791E-05
  9.7000E+02  6.5133E-05  8.2406E-05  8.5218E-05  7.3440E-05
  9.9000E+02  5.7662E-05  7.5945E-05  7.9549E-05  6.9001E-05
  1.0100E+03  4.9883E-05  6.8869E-05  7.4582E-05  6.5133E-05
  1.0300E+03  4.7641E-05  6.3683E-05  6.8913E-05  6.1617E-05
  1.0500E+03  4.1998E-05  5.9332E-05  6.3331E-05  5.8365E-05
  1.0700E+03  3.7638E-05  5.4322E-05  5.9815E-05  5.2608E-05
  1.0900E+03  3.3068E-05  4.7729E-05  5.5596E-05  5.0454E-05
  1.1100E+03  3.1327E-05  4.4213E-05  5.0498E-05  4.7334E-05
  1.1300E+03  2.8831E-05  4.0486E-05  4.6147E-05  4.5708E-05
  1.1500E+03  2.4700E-05  3.6672E-05  4.1752E-05  4.2578E-05
  1.1700E+03  2.2678E-05  3.4246E-05  4.0188E-05  3.9273E-05
  1.1900E+03  2.0586E-05  3.0483E-05  3.7515E-05  3.6619E-05
  1.2100E+03  1.8160E-05  2.7020E-05  3.4456E-05  3.3507E-05
  1.2300E+03  1.6569E-05  2.5403E-05  3.3120E-05  3.2312E-05
  1.2500E+03  1.4684E-05  2.4454E-05  2.9183E-05  3.1151E-05
  1.2700E+03  1.3866E-05  2.2028E-05  2.7811E-05  2.7829E-05
  1.2900E+03  1.1519E-05  1.9531E-05  2.5280E-05  2.6528E-05
  1.3100E+03  1.0253E-05  1.8054E-05  2.3117E-05  2.4858E-05
  1.3300E+03  9.9897E-06  1.5664E-05  2.2379E-05  2.2889E-05
  1.3500E+03  8.6229E-06  1.4670E-05  1.9742E-05  2.1236E-05
  1.3700E+03  7.7615E-06  1.4103E-05  1.8740E-05  2.0481E-05
  1.3900E+03  7.4802E-06  1.2662E-05  1.7211E-05  1.8107E-05
  1.4100E+03  6.2321E-06  1.1146E-05  1.5879E-05  1.6565E-05
  1.4300E+03  5.9771E-06  1.0372E-05  1.4604E-05  1.5989E-05
  1.4500E+03  5.5596E-06  8.9393E-06  1.3466E-05  1.5026E-05
  1.4700E+03  4.9751E-06  8.3636E-06  1.2609E-05  1.4495E-05
  1.4900E+03  4.0908E-06  8.1922E-06  1.1770E-05  1.3774E-05
  1.5100E+03  3.8078E-06  7.0407E-06  1.0790E-05  1.2297E-05
  1.5300E+03  3.3472E-06  6.5749E-06  9.9282E-06  1.1598E-05
  1.5500E+03  3.0325E-06  6.1002E-06  9.0668E-06  1.0930E-05
  1.5700E+03  2.9077E-06  5.1377E-06  8.6625E-06  1.0126E-05
  1.5900E+03  2.6458E-06  4.6235E-06  8.2274E-06  9.5942E-06
  1.6100E+03  2.3452E-06  4.5400E-06  7.3703E-06  8.8163E-06
  1.6300E+03  2.1412E-06  3.8482E-06  6.7902E-06  8.3944E-06
  1.6500E+03  1.8863E-06  3.6742E-06  6.0650E-06  8.0340E-06
  1.6700E+03  1.7650E-06  3.1591E-06  5.5376E-06  7.3132E-06
  1.6900E+03  1.5316E-06  3.0448E-06  5.2827E-06  6.4870E-06
  1.7100E+03  1.3541E-06  2.8075E-06  4.5664E-06  6.2672E-06
  1.7300E+03  1.2587E-06  2.5209E-06  4.2842E-06  5.8717E-06
  1.7500E+03  1.1251E-06  2.1992E-06  3.8377E-06  5.1113E-06
  1.7700E+03  1.0601E-06  1.9408E-06  3.6918E-06  4.9355E-06
  1.7900E+03  8.9525E-07  1.8213E-06  3.2611E-06  4.7378E-06
  1.8100E+03  8.9218E-07  1.6042E-06  2.9657E-06  4.2719E-06
  1.8300E+03  7.4187E-07  1.4205E-06  2.7970E-06  3.9871E-06
  1.8500E+03  7.9769E-07  1.2824E-06  2.4102E-06  3.8640E-06
  1.8700E+03  6.8254E-07  1.1787E-06  2.3153E-06  3.5705E-06
  1.8900E+03  6.0387E-07  1.1335E-06  2.1360E-06  3.2066E-06
  1.9100E+03  5.2344E-07  1.0987E-06  2.1307E-06  2.8532E-06
  1.9300E+03  4.3369E-07  9.6338E-07  1.9865E-06  2.7987E-06
  1.9500E+03  3.9291E-07  8.8427E-07  1.6261E-06  2.4278E-06
  1.9700E+03  3.8430E-07  7.6033E-07  1.4697E-06  1.9584E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-08-09-best.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   8.125   8.375   8.625   8.875
  1.0000E+01  4.3339E-04  2.6159E-04  1.7439E-04  9.1899E-05
  3.0000E+01  9.3305E-04  5.7354E-04  3.3705E-04  2.0982E-04
  5.0000E+01  1.1871E-03  6.9177E-04  4.3616E-04  2.5113E-04
  7.0000E+01  1.2868E-03  7.9769E-04  4.8828E-04  2.6110E-04
  9.0000E+01  1.2833E-03  7.8011E-04  4.9399E-04  2.8260E-04
  1.1000E+02  1.2741E-03  7.7132E-04  4.6103E-04  2.7574E-04
  1.3000E+02  1.2490E-03  7.8054E-04  4.4521E-04  2.7003E-04
  1.5000E+02  1.1550E-03  7.6121E-04  4.3431E-04  2.6159E-04
  1.7000E+02  1.0623E-03  6.6803E-04  4.1431E-04  2.5491E-04
  1.9000E+02  1.0047E-03  6.2101E-04  3.8711E-04  2.2770E-04
  2.1000E+02  9.0097E-04  5.6343E-04  3.3841E-04  2.1940E-04
  2.3000E+02  8.1175E-04  5.1157E-04  3.1231E-04  2.0393E-04
  2.5000E+02  7.2693E-04  4.6147E-04  2.9081E-04  1.7791E-04
  2.7000E+02  6.7858E-04  4.2227E-04  2.6088E-04  1.6767E-04
  2.9000E+02  5.9684E-04  3.8658E-04  2.4291E-04  1.4947E-04
  3.1000E+02  5.4322E-04  3.5230E-04  2.2326E-04  1.3870E-04
  3.3000E+02  4.8828E-04  3.1833E-04  2.0248E-04  1.2534E-04
  3.5000E+02  4.5092E-04  2.8774E-04  1.8490E-04  1.1176E-04
  3.7000E+02  4.1902E-04  2.6871E-04  1.7536E-04  1.0245E-04
  3.9000E+02  3.8034E-04  2.4875E-04  1.5716E-04  9.6953E-05
  4.1000E+02  3.5788E-04  2.2915E-04  1.4697E-04  8.9306E-05
  4.3000E+02  3.3200E-04  2.1122E-04  1.3585E-04  8.2054E-05
  4.5000E+02  3.1231E-04  1.9720E-04  1.2759E-04  7.7703E-05
  4.7000E+02  2.9380E-04  1.8626E-04  1.1418E-04  7.3088E-05
  4.9000E+02  2.7688E-04  1.7769E-04  1.0917E-04  6.7902E-05
  5.1000E+02  2.5684E-04  1.6468E-04  1.0420E-04  6.4342E-05
  5.3000E+02  2.4449E-04  1.5422E-04  9.7876E-05  6.0826E-05
  5.5000E+02  2.3210E-04  1.4468E-04  9.4492E-05  5.6959E-05
  5.7000E+02  2.2129E-04  1.4029E-04  8.6405E-05  5.4322E-05
  5.9000E+02  2.1478E-04  1.3805E-04  8.4955E-05  5.1245E-05
  6.1000E+02  2.0182E-04  1.2873E-04  7.9417E-05  4.9224E-05
  6.3000E+02  1.9399E-04  1.2262E-04  7.7395E-05  4.6543E-05
  6.5000E+02  1.8705E-04  1.1642E-04  7.3835E-05  4.5576E-05
  6.7000E+02  1.7650E-04  1.1374E-04  7.1682E-05  4.3167E-05
  6.9000E+02  1.7083E-04  1.0565E-04  6.7638E-05  4.1260E-05
  7.1000E+02  1.6464E-04  1.0029E-04  6.5397E-05  3.9133E-05
  7.3000E+02  1.5453E-04  9.7612E-05  6.2496E-05  3.8390E-05
  7.5000E+02  1.4780E-04  9.2822E-05  5.8321E-05  3.7221E-05
  7.7000E+02  1.4235E-04  9.0141E-05  5.6299E-05  3.5819E-05
  7.9000E+02  1.3449E-04  8.7943E-05  5.5289E-05  3.3261E-05
  8.1000E+02  1.3013E-04  8.4120E-05  5.3443E-05  3.2870E-05
  8.3000E+02  1.2490E-04  8.0648E-05  4.9092E-05  3.1617E-05
  8.5000E+02  1.2011E-04  7.5725E-05  4.7949E-05  3.0378E-05
  8.7000E+02  1.1137E-04  7.4582E-05  4.7685E-05  2.9890E-05
  8.9000E+02  1.0935E-04  7.2165E-05  4.6279E-05  2.7868E-05
  9.1000E+02  1.0478E-04  6.9440E-05  4.3629E-05  2.6660E-05
  9.3000E+02  1.0170E-04  6.5441E-05  4.0838E-05  2.5776E-05
  9.5000E+02  9.4755E-05  6.1749E-05  3.9396E-05  2.4695E-05
  9.7000E+02  8.9130E-05  6.1046E-05  3.8548E-05  2.3315E-05
  9.9000E+02  8.6537E-05  5.7662E-05  3.6157E-05  2.3012E-05
  1.0100E+03  8.2757E-05  5.5772E-05  3.6381E-05  2.1759E-05
  1.0300E+03  7.8186E-05  5.3619E-05  3.4162E-05  2.1263E-05
  1.0500E+03  7.6121E-05  5.1025E-05  3.2852E-05  2.0450E-05
  1.0700E+03  7.2033E-05  4.9136E-05  3.1411E-05  1.9641E-05
  1.0900E+03  6.8298E-05  4.6235E-05  3.0141E-05  1.8797E-05
  1.1100E+03  6.4210E-05  4.3576E-05  2.9169E-05  1.7703E-05
  1.1300E+03  6.2101E-05  4.1937E-05  2.7359E-05  1.7162E-05
  1.1500E+03  5.9771E-05  4.0069E-05  2.6972E-05  1.6969E-05
  1.1700E+03  5.6475E-05  3.8803E-05  2.5003E-05  1.6094E-05
  1.1900E+03  5.2520E-05  3.7397E-05  2.4454E-05  1.5079E-05
  1.2100E+03  5.1333E-05  3.5059E-05  2.2942E-05  1.4719E-05
  1.2300E+03  4.9839E-05  3.3806E-05  2.1289E-05  1.4051E-05
  1.2500E+03  4.6455E-05  3.2171E-05  2.1869E-05  1.3580E-05
  1.2700E+03  4.3862E-05  3.1187E-05  2.0076E-05  1.3031E-05
  1.2900E+03  4.2209E-05  2.9095E-05  1.9812E-05  1.2561E-05
  1.3100E+03  4.0100E-05  2.7671E-05  1.8758E-05  1.2389E-05
  1.3300E+03  3.8254E-05  2.6792E-05  1.7914E-05  1.1590E-05
  1.3500E+03  3.5617E-05  2.5790E-05  1.7105E-05  1.0798E-05
  1.3700E+03  3.5195E-05  2.4330E-05  1.6499E-05  1.0148E-05
  1.3900E+03  3.3331E-05  2.3188E-05  1.5730E-05  1.0157E-05
  1.4100E+03  3.0870E-05  2.1764E-05  1.4789E-05  9.2822E-06
  1.4300E+03  2.9218E-05  2.1289E-05  1.4077E-05  9.1767E-06
  1.4500E+03  2.7846E-05  2.0902E-05  1.2763E-05  8.4383E-06
  1.4700E+03  2.6915E-05  1.9232E-05  1.2521E-05  8.4120E-06
  1.4900E+03  2.5297E-05  1.8547E-05  1.2407E-05  7.7263E-06
  1.5100E+03  2.4102E-05  1.7518E-05  1.1972E-05  7.3660E-06
  1.5300E+03  2.1975E-05  1.6894E-05  1.1273E-05  7.0803E-06
  1.5500E+03  2.1324E-05  1.6253E-05  1.0601E-05  7.0100E-06
  1.5700E+03  2.0217E-05  1.4921E-05  1.0267E-05  6.6628E-06
  1.5900E+03  1.9197E-05  1.3870E-05  9.9941E-06  6.4166E-06
  1.6100E+03  1.8178E-05  1.3268E-05  9.4492E-06  6.3639E-06
  1.6300E+03  1.7703E-05  1.2912E-05  8.9218E-06  5.9200E-06
  1.6500E+03  1.6595E-05  1.2148E-05  8.8295E-06  5.5113E-06
  1.6700E+03  1.5809E-05  1.1383E-05  8.0252E-06  5.2080E-06
  1.6900E+03  1.5075E-05  1.1185E-05  7.8626E-06  5.1157E-06
  1.7100E+03  1.4169E-05  1.0513E-05  7.4539E-06  4.8784E-06
  1.7300E+03  1.3739E-05  1.0016E-05  7.1726E-06  4.7114E-06
  1.7500E+03  1.2877E-05  9.7788E-06  6.6935E-06  4.5708E-06
  1.7700E+03  1.2539E-05  9.1635E-06  6.3331E-06  4.0908E-06
  1.7900E+03  1.1620E-05  8.5262E-06  6.0387E-06  3.8254E-06
  1.8100E+03  1.0996E-05  8.4735E-06  5.9332E-06  3.8570E-06
  1.8300E+03  1.0214E-05  7.7879E-06  5.4102E-06  3.6390E-06
  1.8500E+03  9.9326E-06  7.0847E-06  5.1509E-06  3.4544E-06
  1.8700E+03  9.2294E-06  7.3791E-06  5.0410E-06  3.3542E-06
  1.8900E+03  8.3900E-06  6.7682E-06  4.7378E-06  3.0642E-06
  1.9100E+03  8.3460E-06  6.4562E-06  4.3369E-06  2.9640E-06
  1.9300E+03  7.6824E-06  6.1969E-06  4.3809E-06  2.9763E-06
  1.9500E+03  7.5681E-06  5.8805E-06  3.8025E-06  2.7741E-06
  1.9700E+03  6.8561E-06  5.5025E-06  3.9766E-06  2.5807E-06
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-08-09-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   8.125   8.375   8.625   8.875
  1.0000E+01  2.9420E-04  1.7035E-04  1.0429E-04  5.9508E-05
  3.0000E+01  5.7003E-04  3.4478E-04  2.0410E-04  1.2767E-04
  5.0000E+01  6.5353E-04  4.2622E-04  2.5640E-04  1.6090E-04
  7.0000E+01  7.7967E-04  4.6059E-04  2.7873E-04  1.8485E-04
  9.0000E+01  7.7747E-04  4.7597E-04  2.8071E-04  1.7874E-04
  1.1000E+02  7.7527E-04  4.9795E-04  2.6836E-04  1.7171E-04
  1.3000E+02  7.5637E-04  4.6806E-04  2.7926E-04  1.6696E-04
  1.5000E+02  7.1067E-04  4.2447E-04  2.5609E-04  1.5752E-04
  1.7000E+02  6.6276E-04  4.0464E-04  2.4181E-04  1.4846E-04
  1.9000E+02  6.1046E-04  3.7551E-04  2.2902E-04  1.3774E-04
  2.1000E+02  5.4585E-04  3.3969E-04  2.1439E-04  1.3290E-04
  2.3000E+02  4.8960E-04  3.1569E-04  1.9632E-04  1.1818E-04
  2.5000E+02  4.3827E-04  2.8493E-04  1.7984E-04  1.0943E-04
  2.7000E+02  3.9906E-04  2.5759E-04  1.5967E-04  1.0108E-04
  2.9000E+02  3.5441E-04  2.3583E-04  1.4930E-04  9.3701E-05
  3.1000E+02  3.1389E-04  2.0713E-04  1.3413E-04  8.2449E-05
  3.3000E+02  2.8075E-04  1.8331E-04  1.2047E-04  7.5374E-05
  3.5000E+02  2.5464E-04  1.7105E-04  1.1238E-04  7.0803E-05
  3.7000E+02  2.3570E-04  1.5743E-04  9.9722E-05  6.4386E-05
  3.9000E+02  2.1636E-04  1.4424E-04  9.2953E-05  5.9771E-05
  4.1000E+02  1.9795E-04  1.3128E-04  8.5482E-05  5.3662E-05
  4.3000E+02  1.8463E-04  1.2209E-04  7.9285E-05  4.9839E-05
  4.5000E+02  1.7206E-04  1.1255E-04  7.4055E-05  4.6543E-05
  4.7000E+02  1.6327E-04  1.0372E-04  6.8298E-05  4.2565E-05
  4.9000E+02  1.5316E-04  9.9282E-05  6.3463E-05  4.0135E-05
  5.1000E+02  1.4728E-04  9.3261E-05  6.1266E-05  3.7551E-05
  5.3000E+02  1.4020E-04  8.9965E-05  5.6607E-05  3.5419E-05
  5.5000E+02  1.3347E-04  8.4691E-05  5.3706E-05  3.3850E-05
  5.7000E+02  1.2952E-04  7.9812E-05  5.1553E-05  3.1314E-05
  5.9000E+02  1.2130E-04  7.7923E-05  5.0059E-05  2.9952E-05
  6.1000E+02  1.1633E-04  7.3264E-05  4.6543E-05  2.8620E-05
  6.3000E+02  1.1238E-04  7.1374E-05  4.4521E-05  2.7354E-05
  6.5000E+02  1.0794E-04  6.9528E-05  4.3172E-05  2.6348E-05
  6.7000E+02  1.0407E-04  6.6276E-05  4.0768E-05  2.4827E-05
  6.9000E+02  9.9194E-05  6.3947E-05  4.0719E-05  2.3452E-05
  7.1000E+02  9.6338E-05  6.0914E-05  3.8614E-05  2.2744E-05
  7.3000E+02  9.1459E-05  5.8321E-05  3.6658E-05  2.2146E-05
  7.5000E+02  8.8207E-05  5.6124E-05  3.5248E-05  2.1584E-05
  7.7000E+02  8.4515E-05  5.3575E-05  3.3784E-05  2.0582E-05
  7.9000E+02  8.0648E-05  5.1685E-05  3.2993E-05  2.0164E-05
  8.1000E+02  7.7967E-05  5.0059E-05  3.1609E-05  1.9184E-05
  8.3000E+02  7.4934E-05  4.7817E-05  3.0044E-05  1.9048E-05
  8.5000E+02  7.0539E-05  4.6147E-05  2.8835E-05  1.8279E-05
  8.7000E+02  6.6715E-05  4.4345E-05  2.8084E-05  1.7514E-05
  8.9000E+02  6.4958E-05  4.2609E-05  2.7253E-05  1.7013E-05
  9.1000E+02  6.1881E-05  4.0425E-05  2.6401E-05  1.6253E-05
  9.3000E+02  5.8189E-05  3.8909E-05  2.4849E-05  1.5795E-05
  9.5000E+02  5.6168E-05  3.7783E-05  2.3597E-05  1.5136E-05
  9.7000E+02  5.3135E-05  3.6654E-05  2.2981E-05  1.4358E-05
  9.9000E+02  5.0718E-05  3.4439E-05  2.1676E-05  1.3739E-05
  1.0100E+03  4.8037E-05  3.2857E-05  2.1236E-05  1.3330E-05
  1.0300E+03  4.6015E-05  3.1661E-05  2.0375E-05  1.2750E-05
  1.0500E+03  4.3994E-05  3.0097E-05  1.9250E-05  1.2469E-05
  1.0700E+03  4.2016E-05  2.8602E-05  1.8705E-05  1.2055E-05
  1.0900E+03  3.9133E-05  2.6493E-05  1.7756E-05  1.1471E-05
  1.1100E+03  3.8588E-05  2.5825E-05  1.7312E-05  1.1119E-05
  1.1300E+03  3.5757E-05  2.5174E-05  1.6600E-05  1.0544E-05
  1.1500E+03  3.3665E-05  2.3838E-05  1.5962E-05  1.0064E-05
  1.1700E+03  3.2048E-05  2.3223E-05  1.5018E-05  9.9238E-06
  1.1900E+03  2.9991E-05  2.1940E-05  1.4521E-05  9.3525E-06
  1.2100E+03  2.8356E-05  2.0832E-05  1.3884E-05  8.9350E-06
  1.2300E+03  2.6897E-05  1.9566E-05  1.3233E-05  8.4911E-06
  1.2500E+03  2.5649E-05  1.8723E-05  1.2824E-05  8.2274E-06
  1.2700E+03  2.3873E-05  1.7650E-05  1.2385E-05  7.8977E-06
  1.2900E+03  2.2977E-05  1.6863E-05  1.1946E-05  7.6868E-06
  1.3100E+03  2.1025E-05  1.5844E-05  1.1093E-05  7.0539E-06
  1.3300E+03  2.0357E-05  1.5259E-05  1.0416E-05  6.7726E-06
  1.3500E+03  1.9461E-05  1.4543E-05  1.0047E-05  6.3903E-06
  1.3700E+03  1.8336E-05  1.4196E-05  9.7085E-06  6.1266E-06
  1.3900E+03  1.6973E-05  1.3347E-05  9.1767E-06  5.9552E-06
  1.4100E+03  1.6055E-05  1.2697E-05  8.7240E-06  5.7618E-06
  1.4300E+03  1.5374E-05  1.2095E-05  8.3241E-06  5.4322E-06
  1.4500E+03  1.4706E-05  1.1365E-05  7.9417E-06  5.2696E-06
  1.4700E+03  1.3607E-05  1.0759E-05  7.7615E-06  5.1377E-06
  1.4900E+03  1.2614E-05  1.0460E-05  7.3791E-06  4.8740E-06
  1.5100E+03  1.2192E-05  9.8755E-06  6.8649E-06  4.5224E-06
  1.5300E+03  1.1383E-05  9.1591E-06  6.6628E-06  4.2807E-06
  1.5500E+03  1.1023E-05  8.7064E-06  6.2452E-06  4.0891E-06
  1.5700E+03  9.9941E-06  8.2757E-06  6.0738E-06  3.9906E-06
  1.5900E+03  9.4404E-06  7.9856E-06  5.8321E-06  3.8517E-06
  1.6100E+03  8.9965E-06  7.3660E-06  5.4717E-06  3.6689E-06
  1.6300E+03  8.4515E-06  6.9089E-06  5.1597E-06  3.5406E-06
  1.6500E+03  7.8714E-06  6.7770E-06  4.9487E-06  3.2224E-06
  1.6700E+03  7.3791E-06  6.3112E-06  4.7334E-06  3.0642E-06
  1.6900E+03  6.9792E-06  6.0035E-06  4.4521E-06  2.9798E-06
  1.7100E+03  6.6584E-06  5.5728E-06  4.2156E-06  2.8778E-06
  1.7300E+03  6.0563E-06  5.3135E-06  3.9906E-06  2.8128E-06
  1.7500E+03  5.7882E-06  5.0454E-06  3.7849E-06  2.5842E-06
  1.7700E+03  5.2915E-06  4.7553E-06  3.5476E-06  2.5508E-06
  1.7900E+03  5.0806E-06  4.4433E-06  3.4474E-06  2.4805E-06
  1.8100E+03  4.6147E-06  4.1647E-06  3.3085E-06  2.3012E-06
  1.8300E+03  4.5444E-06  3.7955E-06  3.1573E-06  2.1641E-06
  1.8500E+03  4.1401E-06  3.6531E-06  2.9341E-06  2.0463E-06
  1.8700E+03  3.9766E-06  3.5546E-06  2.8655E-06  2.0023E-06
  1.8900E+03  3.5757E-06  3.2751E-06  2.6704E-06  1.9144E-06
  1.9100E+03  3.4298E-06  3.1521E-06  2.5297E-06  1.7931E-06
  1.9300E+03  3.2593E-06  2.9728E-06  2.3627E-06  1.7079E-06
  1.9500E+03  2.9763E-06  2.9358E-06  2.2203E-06  1.6138E-06
  1.9700E+03  2.7407E-06  2.6317E-06  2.0744E-06  1.5510E-06
  1.9900E+03  2.4612E-06  2.2854E-06  1.7580E-06  1.4064E-06


==> anc/nutau-prosa-09-10-best.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   9.125   9.375   9.625   9.875
  1.0000E+01  6.1090E-05  3.5507E-05  2.1628E-05  1.1946E-05
  3.0000E+01  1.2521E-04  8.0472E-05  4.5444E-05  2.8866E-05
  5.0000E+01  1.4407E-04  1.0574E-04  5.8980E-05  3.2123E-05
  7.0000E+01  1.7044E-04  1.0719E-04  6.5661E-05  3.6579E-05
  9.0000E+01  1.6868E-04  1.0653E-04  6.5397E-05  3.5858E-05
  1.1000E+02  1.6934E-04  1.0627E-04  6.4606E-05  3.7726E-05
  1.3000E+02  1.6973E-04  9.8887E-05  6.5309E-05  3.6839E-05
  1.5000E+02  1.6072E-04  9.7041E-05  6.2716E-05  3.6759E-05
  1.7000E+02  1.5202E-04  9.0844E-05  6.3419E-05  3.5568E-05
  1.9000E+02  1.4758E-04  8.0955E-05  5.9903E-05  3.4140E-05
  2.1000E+02  1.2697E-04  7.7132E-05  5.3882E-05  3.1529E-05
  2.3000E+02  1.1871E-04  6.8605E-05  4.4477E-05  2.7886E-05
  2.5000E+02  1.0333E-04  6.7682E-05  4.1651E-05  2.4414E-05
  2.7000E+02  1.0117E-04  6.5397E-05  3.8460E-05  2.4172E-05
  2.9000E+02  8.9393E-05  5.7178E-05  3.4492E-05  2.1518E-05
  3.1000E+02  8.8075E-05  5.4058E-05  3.1165E-05  1.9496E-05
  3.3000E+02  8.0384E-05  5.0410E-05  2.8330E-05  1.8837E-05
  3.5000E+02  7.0935E-05  4.2332E-05  2.6392E-05  1.7351E-05
  3.7000E+02  6.5221E-05  3.8548E-05  2.4146E-05  1.4952E-05
  3.9000E+02  6.3859E-05  3.7335E-05  2.3684E-05  1.3923E-05
  4.1000E+02  5.7354E-05  3.5788E-05  2.1118E-05  1.2592E-05
  4.3000E+02  5.1773E-05  3.3068E-05  2.0050E-05  1.1436E-05
  4.5000E+02  4.8257E-05  2.9464E-05  1.8257E-05  1.0754E-05
  4.7000E+02  4.5048E-05  2.7244E-05  1.6692E-05  9.9766E-06
  4.9000E+02  4.1633E-05  2.4981E-05  1.5734E-05  9.1151E-06
  5.1000E+02  3.9115E-05  2.3680E-05  1.4802E-05  8.6757E-06
  5.3000E+02  3.7195E-05  2.2449E-05  1.3761E-05  8.1790E-06
  5.5000E+02  3.4764E-05  2.1733E-05  1.3040E-05  7.8098E-06
  5.7000E+02  3.3349E-05  1.9931E-05  1.2016E-05  7.4802E-06
  5.9000E+02  3.1899E-05  1.9122E-05  1.1682E-05  7.0144E-06
  6.1000E+02  3.0664E-05  1.8784E-05  1.1212E-05  6.9484E-06
  6.3000E+02  2.8976E-05  1.8063E-05  1.0728E-05  6.4562E-06
  6.5000E+02  2.7838E-05  1.7364E-05  1.0280E-05  6.0914E-06
  6.7000E+02  2.7007E-05  1.6507E-05  1.0016E-05  5.7047E-06
  6.9000E+02  2.5201E-05  1.6050E-05  9.5063E-06  5.5289E-06
  7.1000E+02  2.4884E-05  1.4732E-05  8.9481E-06  5.2608E-06
  7.3000E+02  2.3619E-05  1.4319E-05  8.6581E-06  5.1685E-06
  7.5000E+02  2.2089E-05  1.3725E-05  8.4383E-06  5.0498E-06
  7.7000E+02  2.0718E-05  1.3185E-05  8.0604E-06  4.9531E-06
  7.9000E+02  1.9874E-05  1.2899E-05  7.8933E-06  4.8389E-06
  8.1000E+02  1.8780E-05  1.2592E-05  7.6428E-06  4.5795E-06
  8.3000E+02  1.8178E-05  1.2499E-05  7.2385E-06  4.2921E-06
  8.5000E+02  1.7720E-05  1.1629E-05  6.9177E-06  4.2693E-06
  8.7000E+02  1.6776E-05  1.1269E-05  6.5968E-06  4.1739E-06
  8.9000E+02  1.6556E-05  1.0188E-05  6.4079E-06  3.8957E-06
  9.1000E+02  1.6006E-05  1.0359E-05  6.2321E-06  3.9102E-06
  9.3000E+02  1.5079E-05  9.9897E-06  5.8013E-06  3.7823E-06
  9.5000E+02  1.4613E-05  9.4096E-06  5.6299E-06  3.6790E-06
  9.7000E+02  1.4152E-05  9.0668E-06  5.4234E-06  3.3235E-06
  9.9000E+02  1.3646E-05  8.7811E-06  5.0718E-06  3.3881E-06
  1.0100E+03  1.3141E-05  8.3636E-06  4.8125E-06  3.1257E-06
  1.0300E+03  1.2886E-05  8.1043E-06  4.7773E-06  2.9956E-06
  1.0500E+03  1.2249E-05  8.2362E-06  4.6718E-06  2.8972E-06
  1.0700E+03  1.2108E-05  7.9900E-06  4.5708E-06  2.9393E-06
  1.0900E+03  1.1708E-05  7.5374E-06  4.3510E-06  2.7618E-06
  1.1100E+03  1.1405E-05  6.8649E-06  4.1277E-06  2.6510E-06
  1.1300E+03  1.0838E-05  7.0759E-06  4.0398E-06  2.4770E-06
  1.1500E+03  1.0293E-05  6.9396E-06  3.8922E-06  2.2994E-06
  1.1700E+03  9.8535E-06  6.3727E-06  3.8588E-06  2.2168E-06
  1.1900E+03  9.5898E-06  5.7662E-06  3.6548E-06  2.2028E-06
  1.2100E+03  9.0185E-06  5.8761E-06  3.4808E-06  2.1535E-06
  1.2300E+03  8.7020E-06  5.6871E-06  3.3912E-06  1.9725E-06
  1.2500E+03  8.2581E-06  5.1245E-06  3.1485E-06  1.9988E-06
  1.2700E+03  7.9505E-06  5.0015E-06  3.1837E-06  1.8898E-06
  1.2900E+03  7.8318E-06  4.8696E-06  2.9112E-06  1.7703E-06
  1.3100E+03  7.5769E-06  4.4081E-06  2.8339E-06  1.7070E-06
  1.3300E+03  7.4846E-06  4.5488E-06  2.6809E-06  1.6696E-06
  1.3500E+03  7.1198E-06  4.1260E-06  2.4629E-06  1.5980E-06
  1.3700E+03  6.6979E-06  3.9871E-06  2.3399E-06  1.5576E-06
  1.3900E+03  6.4474E-06  3.8816E-06  2.4032E-06  1.5470E-06
  1.4100E+03  6.2804E-06  3.6179E-06  2.3469E-06  1.3866E-06
  1.4300E+03  6.0563E-06  3.4826E-06  2.2625E-06  1.3339E-06
  1.4500E+03  5.7882E-06  3.5212E-06  2.0604E-06  1.2956E-06
  1.4700E+03  5.4541E-06  3.2470E-06  2.0920E-06  1.2236E-06
  1.4900E+03  5.2124E-06  3.1538E-06  1.9689E-06  1.2464E-06
  1.5100E+03  4.9399E-06  3.1380E-06  1.8476E-06  1.1493E-06
  1.5300E+03  4.7422E-06  2.8673E-06  1.7044E-06  1.1049E-06
  1.5500E+03  4.4609E-06  2.6071E-06  1.7074E-06  9.7788E-07
  1.5700E+03  4.1647E-06  2.5420E-06  1.6235E-06  9.2250E-07
  1.5900E+03  4.1559E-06  2.4506E-06  1.5382E-06  9.4931E-07
  1.6100E+03  3.9678E-06  2.2871E-06  1.4125E-06  8.5130E-07
  1.6300E+03  3.6759E-06  2.2748E-06  1.4407E-06  8.2493E-07
  1.6500E+03  3.5107E-06  2.1535E-06  1.3317E-06  7.7835E-07
  1.6700E+03  3.3736E-06  2.2186E-06  1.3721E-06  7.9856E-07
  1.6900E+03  3.1855E-06  2.0727E-06  1.2908E-06  7.7923E-07
  1.7100E+03  3.0642E-06  1.8670E-06  1.1550E-06  7.4143E-07
  1.7300E+03  3.0466E-06  1.7277E-06  1.1664E-06  6.4474E-07
  1.7500E+03  2.7407E-06  1.7417E-06  1.0794E-06  5.8673E-07
  1.7700E+03  2.5315E-06  1.6371E-06  1.0732E-06  6.0519E-07
  1.7900E+03  2.6458E-06  1.5536E-06  9.5107E-07  5.8189E-07
  1.8100E+03  2.5122E-06  1.4420E-06  9.6250E-07  5.2652E-07
  1.8300E+03  2.3873E-06  1.4618E-06  8.6141E-07  5.7442E-07
  1.8500E+03  2.2080E-06  1.3682E-06  9.0712E-07  5.2344E-07
  1.8700E+03  2.2238E-06  1.3875E-06  7.7000E-07  5.4410E-07
  1.8900E+03  1.9514E-06  1.3251E-06  7.0495E-07  4.7158E-07
  1.9100E+03  1.9250E-06  1.2218E-06  7.1154E-07  4.8257E-07
  1.9300E+03  1.8916E-06  1.1401E-06  7.5330E-07  4.3194E-07
  1.9500E+03  1.7158E-06  9.9238E-07  6.7111E-07  4.2332E-07
  1.9700E+03  1.7633E-06  1.0746E-06  7.1945E-07  4.0064E-07
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-09-10-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,   9.125   9.375   9.625   9.875
  1.0000E+01  3.8271E-05  2.5526E-05  1.3150E-05  9.0932E-06
  3.0000E+01  7.6340E-05  4.7290E-05  2.6853E-05  1.4886E-05
  5.0000E+01  8.9745E-05  5.6299E-05  3.1732E-05  2.1698E-05
  7.0000E+01  1.0513E-04  6.3068E-05  3.4659E-05  2.4366E-05
  9.0000E+01  1.0689E-04  6.2584E-05  3.7735E-05  2.3416E-05
  1.1000E+02  1.0403E-04  6.0650E-05  3.9243E-05  2.4207E-05
  1.3000E+02  1.0196E-04  6.0607E-05  3.9506E-05  2.3996E-05
  1.5000E+02  9.4536E-05  5.7222E-05  3.7085E-05  2.2942E-05
  1.7000E+02  8.8514E-05  5.3179E-05  3.3709E-05  2.1452E-05
  1.9000E+02  8.5262E-05  5.0366E-05  3.1415E-05  1.9975E-05
  2.1000E+02  7.8846E-05  4.6674E-05  3.0211E-05  1.9232E-05
  2.3000E+02  7.3967E-05  4.2192E-05  2.8132E-05  1.6934E-05
  2.5000E+02  6.5837E-05  4.0126E-05  2.5614E-05  1.5281E-05
  2.7000E+02  6.2145E-05  3.8245E-05  2.3548E-05  1.3928E-05
  2.9000E+02  5.7926E-05  3.5916E-05  2.0938E-05  1.3009E-05
  3.1000E+02  5.2959E-05  3.2457E-05  1.9333E-05  1.1620E-05
  3.3000E+02  4.7158E-05  2.9468E-05  1.7901E-05  1.1234E-05
  3.5000E+02  4.3088E-05  2.6128E-05  1.6841E-05  1.0047E-05
  3.7000E+02  4.0328E-05  2.4836E-05  1.5224E-05  9.2734E-06
  3.9000E+02  3.6294E-05  2.2920E-05  1.4112E-05  8.5570E-06
  4.1000E+02  3.3885E-05  2.1342E-05  1.3457E-05  7.5901E-06
  4.3000E+02  3.1442E-05  1.9905E-05  1.1682E-05  7.2737E-06
  4.5000E+02  2.9165E-05  1.8793E-05  1.1669E-05  6.7946E-06
  4.7000E+02  2.6932E-05  1.6622E-05  1.0412E-05  5.9420E-06
  4.9000E+02  2.4950E-05  1.5976E-05  9.7656E-06  5.7838E-06
  5.1000E+02  2.3495E-05  1.4635E-05  8.9393E-06  5.3970E-06
  5.3000E+02  2.1672E-05  1.3554E-05  8.2845E-06  5.0982E-06
  5.5000E+02  2.0867E-05  1.2948E-05  7.8318E-06  4.7158E-06
  5.7000E+02  2.0146E-05  1.2539E-05  7.4099E-06  4.4037E-06
  5.9000E+02  1.8916E-05  1.1436E-05  7.0627E-06  4.0508E-06
  6.1000E+02  1.8103E-05  1.0838E-05  6.6496E-06  4.1906E-06
  6.3000E+02  1.7435E-05  1.0412E-05  6.3507E-06  3.7994E-06
  6.5000E+02  1.6301E-05  9.7568E-06  6.0914E-06  3.8175E-06
  6.7000E+02  1.5171E-05  9.4711E-06  5.8892E-06  3.7159E-06
  6.9000E+02  1.4609E-05  9.2470E-06  5.6475E-06  3.4839E-06
  7.1000E+02  1.4372E-05  8.8471E-06  5.3179E-06  3.1367E-06
  7.3000E+02  1.3941E-05  8.6185E-06  5.0234E-06  3.0694E-06
  7.5000E+02  1.3462E-05  8.0823E-06  4.7729E-06  3.0866E-06
  7.7000E+02  1.3141E-05  7.6648E-06  4.6718E-06  2.9754E-06
  7.9000E+02  1.2438E-05  7.5066E-06  4.5883E-06  2.8457E-06
  8.1000E+02  1.2033E-05  7.3308E-06  4.2697E-06  2.7249E-06
  8.3000E+02  1.1554E-05  7.1989E-06  4.0737E-06  2.5970E-06
  8.5000E+02  1.0983E-05  6.9221E-06  4.1532E-06  2.5385E-06
  8.7000E+02  1.0675E-05  6.6847E-06  3.9032E-06  2.5935E-06
  8.9000E+02  1.0170E-05  6.3287E-06  3.9735E-06  2.4454E-06
  9.1000E+02  9.7744E-06  6.0475E-06  3.7647E-06  2.3746E-06
  9.3000E+02  9.3349E-06  5.8673E-06  3.3349E-06  2.1074E-06
  9.5000E+02  9.2074E-06  5.7750E-06  3.5911E-06  2.1263E-06
  9.7000E+02  8.8383E-06  5.6255E-06  3.3481E-06  1.9114E-06
  9.9000E+02  8.6581E-06  5.2740E-06  3.3670E-06  1.8639E-06
  1.0100E+03  8.1570E-06  5.0366E-06  3.1525E-06  1.9004E-06
  1.0300E+03  7.8670E-06  4.8872E-06  2.9042E-06  1.8705E-06
  1.0500E+03  7.5022E-06  4.7334E-06  2.9622E-06  1.8213E-06
  1.0700E+03  7.2297E-06  4.6499E-06  2.7038E-06  1.7202E-06
  1.0900E+03  7.1770E-06  4.4433E-06  2.5754E-06  1.6292E-06
  1.1100E+03  6.7990E-06  4.2578E-06  2.4383E-06  1.5286E-06
  1.1300E+03  6.4826E-06  4.1119E-06  2.4418E-06  1.5795E-06
  1.1500E+03  6.2057E-06  3.8869E-06  2.4032E-06  1.4771E-06
  1.1700E+03  5.9859E-06  3.7445E-06  2.4383E-06  1.3818E-06
  1.1900E+03  5.7047E-06  3.5511E-06  2.2467E-06  1.3027E-06
  1.2100E+03  5.5860E-06  3.4017E-06  2.1887E-06  1.2930E-06
  1.2300E+03  5.3135E-06  3.2734E-06  2.0357E-06  1.2732E-06
  1.2500E+03  5.1992E-06  3.1468E-06  1.9109E-06  1.1822E-06
  1.2700E+03  5.0410E-06  3.0185E-06  1.8318E-06  1.1124E-06
  1.2900E+03  4.7861E-06  2.9534E-06  1.9127E-06  1.0548E-06
  1.3100E+03  4.6894E-06  2.8673E-06  1.6556E-06  1.0170E-06
  1.3300E+03  4.5224E-06  2.6546E-06  1.6740E-06  1.0539E-06
  1.3500E+03  4.3616E-06  2.5895E-06  1.5993E-06  9.8623E-07
  1.3700E+03  4.1594E-06  2.5368E-06  1.5760E-06  9.9194E-07
  1.3900E+03  4.0258E-06  2.4243E-06  1.4301E-06  9.2030E-07
  1.4100E+03  3.8236E-06  2.4577E-06  1.3796E-06  8.8383E-07
  1.4300E+03  3.6654E-06  2.2520E-06  1.4468E-06  7.8802E-07
  1.4500E+03  3.4685E-06  2.2309E-06  1.3255E-06  7.7703E-07
  1.4700E+03  3.3384E-06  2.0762E-06  1.2750E-06  7.9505E-07
  1.4900E+03  3.2206E-06  1.9303E-06  1.1299E-06  7.4187E-07
  1.5100E+03  3.1169E-06  1.8019E-06  1.1629E-06  6.9352E-07
  1.5300E+03  3.0009E-06  1.7931E-06  1.1444E-06  6.6452E-07
  1.5500E+03  2.8462E-06  1.7000E-06  1.0645E-06  6.7902E-07
  1.5700E+03  2.7337E-06  1.6863E-06  1.0284E-06  6.5133E-07
  1.5900E+03  2.5157E-06  1.5461E-06  9.6294E-07  5.8673E-07
  1.6100E+03  2.4260E-06  1.4358E-06  9.6865E-07  5.9771E-07
  1.6300E+03  2.1658E-06  1.4736E-06  8.7548E-07  5.3662E-07
  1.6500E+03  2.2151E-06  1.3651E-06  8.3416E-07  5.4717E-07
  1.6700E+03  2.0656E-06  1.3071E-06  7.9373E-07  5.1992E-07
  1.6900E+03  2.0621E-06  1.1963E-06  7.4539E-07  4.4565E-07
  1.7100E+03  1.8406E-06  1.1638E-06  7.8230E-07  4.8345E-07
  1.7300E+03  1.8512E-06  1.1607E-06  7.0715E-07  4.7334E-07
  1.7500E+03  1.7549E-06  1.1031E-06  6.7946E-07  4.0328E-07
  1.7700E+03  1.5795E-06  1.0680E-06  6.3419E-07  3.9502E-07
  1.7900E+03  1.5699E-06  1.0385E-06  5.8936E-07  3.7304E-07
  1.8100E+03  1.4789E-06  9.7173E-07  5.7662E-07  3.2734E-07
  1.8300E+03  1.4380E-06  9.1591E-07  5.5860E-07  3.5459E-07
  1.8500E+03  1.4574E-06  9.2118E-07  5.5464E-07  3.2839E-07
  1.8700E+03  1.2842E-06  8.2669E-07  5.1553E-07  3.1767E-07
  1.8900E+03  1.2600E-06  7.6165E-07  4.9795E-07  3.2400E-07
  1.9100E+03  1.1765E-06  7.8274E-07  4.7993E-07  2.9007E-07
  1.9300E+03  1.1137E-06  7.2824E-07  4.5224E-07  3.3226E-07
  1.9500E+03  1.0816E-06  6.7990E-07  4.3246E-07  2.7653E-07
  1.9700E+03  1.0618E-06  6.5221E-07  4.2684E-07  2.5420E-07
  1.9900E+03  1.0372E-06  6.3287E-07  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-10-11-best.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,  10.125  10.375  10.625  10.875
  1.0000E+01  9.0800E-06  5.1597E-06  3.1802E-06  1.1691E-06
  3.0000E+01  1.3268E-05  1.0987E-05  4.8784E-06  2.5355E-06
  5.0000E+01  1.9571E-05  1.3317E-05  6.3903E-06  4.0732E-06
  7.0000E+01  1.7782E-05  1.2785E-05  7.7835E-06  6.1354E-06
  9.0000E+01  2.8356E-05  1.9092E-05  1.1735E-05  2.9543E-06
  1.1000E+02  2.5148E-05  1.1928E-05  1.1040E-05  3.6083E-06
  1.3000E+02  2.1909E-05  1.6582E-05  8.7504E-06  5.8673E-06
  1.5000E+02  2.4194E-05  1.3624E-05  8.6844E-06  3.8816E-06
  1.7000E+02  2.2419E-05  9.7348E-06  7.5286E-06  6.3991E-06
  1.9000E+02  2.0173E-05  1.1185E-05  7.9285E-06  5.0806E-06
  2.1000E+02  1.7413E-05  1.1141E-05  5.8365E-06  1.2684E-06
  2.3000E+02  1.4495E-05  1.2763E-05  5.9903E-06  5.5113E-06
  2.5000E+02  1.4389E-05  7.6824E-06  4.5444E-06  3.4224E-06
  2.7000E+02  1.3304E-05  9.0888E-06  4.7114E-06  3.1859E-06
  2.9000E+02  9.3085E-06  6.8210E-06  4.6147E-06  2.8224E-06
  3.1000E+02  1.1137E-05  8.3944E-06  4.5532E-06  2.6585E-06
  3.3000E+02  1.0794E-05  6.8430E-06  4.3440E-06  2.0001E-06
  3.5000E+02  1.0741E-05  5.8717E-06  3.1112E-06  2.2968E-06
  3.7000E+02  8.3241E-06  4.8872E-06  3.8249E-06  2.3430E-06
  3.9000E+02  7.5813E-06  5.5816E-06  2.6625E-06  1.9096E-06
  4.1000E+02  7.2517E-06  5.4585E-06  2.7882E-06  1.5431E-06
  4.3000E+02  7.1374E-06  4.8608E-06  2.7759E-06  1.4402E-06
  4.5000E+02  6.6891E-06  3.7902E-06  2.5069E-06  1.4811E-06
  4.7000E+02  5.8761E-06  3.5968E-06  2.5561E-06  1.3572E-06
  4.9000E+02  5.8277E-06  3.1995E-06  2.2990E-06  1.3299E-06
  5.1000E+02  5.1157E-06  3.2619E-06  1.8054E-06  1.0258E-06
  5.3000E+02  5.3794E-06  3.1433E-06  2.0164E-06  1.0675E-06
  5.5000E+02  4.6938E-06  3.3327E-06  1.8094E-06  1.0768E-06
  5.7000E+02  4.5752E-06  2.6866E-06  1.7791E-06  1.0684E-06
  5.9000E+02  4.3400E-06  2.7148E-06  1.7404E-06  7.8582E-07
  6.1000E+02  4.5971E-06  2.7095E-06  5.5772E-07  8.1527E-07
  6.3000E+02  4.3717E-06  2.5631E-06  1.4556E-06  9.4272E-07
  6.5000E+02  3.9880E-06  2.2546E-06  1.2561E-06  8.2713E-07
  6.7000E+02  3.8746E-06  2.1267E-06  1.4341E-06  8.8646E-07
  6.9000E+02  3.5867E-06  2.0186E-06  1.4938E-06  6.7419E-07
  7.1000E+02  3.4122E-06  2.4027E-06  1.3106E-06  7.6472E-07
  7.3000E+02  3.4127E-06  1.9676E-06  1.0486E-06  8.8163E-07
  7.5000E+02  3.1160E-06  1.6987E-06  9.4184E-07  7.1330E-07
  7.7000E+02  3.1565E-06  1.7782E-06  1.0640E-06  5.9552E-07
  7.9000E+02  2.6299E-06  1.9540E-06  1.0166E-06  5.7970E-07
  8.1000E+02  2.6343E-06  1.6433E-06  8.7592E-07  7.1770E-07
  8.3000E+02  2.4999E-06  1.6279E-06  9.1239E-07  5.9068E-07
  8.5000E+02  2.5574E-06  1.5554E-06  9.1327E-07 -4.1607E-08
  8.7000E+02  2.6629E-06  1.4798E-06  1.0082E-06  5.8497E-07
  8.9000E+02  2.3588E-06  1.5466E-06  9.3085E-07  5.3267E-07
  9.1000E+02  2.2085E-06  1.4411E-06  8.9481E-07  4.6938E-07
  9.3000E+02  2.1513E-06  1.3528E-06  1.0051E-06  4.4697E-07
  9.5000E+02  2.1368E-06  1.1783E-06  7.5198E-07  5.0498E-07
  9.7000E+02  2.2098E-06  1.2838E-06  8.8383E-07  4.6806E-07
  9.9000E+02  2.0832E-06  1.1475E-06  7.5374E-07  4.2605E-07
  1.0100E+03  1.7896E-06  1.1106E-06  6.0167E-07  4.2121E-07
  1.0300E+03  1.7738E-06  1.0100E-06  5.8365E-07  4.0205E-07
  1.0500E+03  1.8318E-06  4.0100E-07  7.0759E-07  3.9713E-07
  1.0700E+03  1.5738E-06  9.8227E-07  6.3595E-07  4.7202E-07
  1.0900E+03  2.1342E-06  9.4623E-07  5.8277E-07  3.7234E-07
  1.1100E+03  1.5861E-06  9.3041E-07  6.6056E-07  3.0870E-07
  1.1300E+03  1.5141E-06  8.8075E-07  5.2036E-07  3.1890E-07
  1.1500E+03  1.4873E-06  8.8427E-07  4.3756E-07  2.5913E-07
  1.1700E+03  1.4433E-06  8.4955E-07  4.9180E-07  3.2488E-07
  1.1900E+03  1.3053E-06  8.0999E-07  3.9291E-07  3.4632E-07
  1.2100E+03  1.1946E-06  8.1746E-07  4.5795E-07  2.7548E-07
  1.2300E+03  1.3374E-06  8.1219E-07  4.1717E-07  1.4974E-07
  1.2500E+03  1.1994E-06  6.6100E-07  4.5532E-07  2.6827E-07
  1.2700E+03  1.2433E-06  4.4873E-07  4.3616E-07  2.5790E-07
  1.2900E+03  1.2069E-06  7.6077E-07  3.7832E-07  1.6824E-07
  1.3100E+03  9.5810E-07  5.9728E-07  4.1471E-07  2.5368E-07
  1.3300E+03  9.8271E-07  5.7222E-07  5.2124E-07  2.6757E-07
  1.3500E+03  9.3305E-07  5.9859E-07  4.1699E-07  1.7896E-07
  1.3700E+03  9.7480E-07  6.3463E-07  3.4316E-07  2.0182E-07
  1.3900E+03  9.0097E-07  5.3399E-07  3.4738E-07  1.7514E-07
  1.4100E+03  7.3176E-07  6.1398E-07  3.1538E-07  1.8037E-07
  1.4300E+03  7.4758E-07  4.5268E-07  2.8567E-07  1.6916E-07
  1.4500E+03  8.9921E-07  4.1436E-07  2.9253E-07  1.5563E-07
  1.4700E+03  8.1878E-07  3.4035E-07  2.6686E-07  1.8353E-07
  1.4900E+03  6.9001E-07  3.5125E-07  2.9569E-07  1.1141E-07
  1.5100E+03  6.2321E-07  4.5180E-07  2.8515E-07  1.1541E-07
  1.5300E+03  6.2760E-07  4.0873E-07  2.4735E-07  1.5119E-07
  1.5500E+03  5.9640E-07  3.8658E-07  1.8265E-07  1.4090E-07
  1.5700E+03  6.1046E-07  3.9555E-07  1.8037E-07  1.4855E-07
  1.5900E+03  6.5924E-07  3.3701E-07  1.8951E-07  1.5989E-07
  1.6100E+03  5.7222E-07  2.9147E-07  2.2274E-07  1.5119E-07
  1.6300E+03  5.9771E-07  2.5895E-07  1.7720E-07  1.3000E-07
  1.6500E+03  5.2871E-07  3.3454E-07  1.7110E-07  1.1910E-07
  1.6700E+03  5.2740E-07  3.0255E-07  1.6934E-07  1.3906E-07
  1.6900E+03  4.4873E-07  2.6669E-07  1.6297E-07  1.3378E-07
  1.7100E+03  3.6918E-07  2.3452E-07  1.5699E-07  1.4420E-07
  1.7300E+03  4.8169E-07  2.7108E-07  1.8389E-07  8.7723E-08
  1.7500E+03  4.3668E-07  2.4418E-07  1.3290E-07  1.0359E-07
  1.7700E+03  4.2877E-07  2.2537E-07  1.0377E-07  8.5614E-08
  1.7900E+03  3.2505E-07  1.6231E-07  1.6499E-07  8.2098E-08
  1.8100E+03  3.4298E-07  1.8213E-07  1.3932E-07  7.8274E-08
  1.8300E+03  3.2224E-07  2.0621E-07  1.1572E-07  6.1046E-08
  1.8500E+03  3.1732E-07  1.9320E-07  1.3224E-07  5.2212E-08
  1.8700E+03  3.0747E-07  1.7444E-07  1.3277E-07  7.9900E-08
  1.8900E+03  3.4087E-07  1.7826E-07  1.1247E-07  6.8122E-08
  1.9100E+03  2.6264E-07  1.6138E-07  9.9897E-08  5.8936E-08
  1.9300E+03  2.2010E-07  1.4908E-07  1.2020E-07  3.7023E-08
  1.9500E+03  2.7231E-07  1.4886E-07  1.2420E-07  4.4916E-08
  1.9700E+03  2.7425E-07  1.5022E-07  9.1503E-08  5.5728E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-10-11-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,  10.125  10.375  10.625  10.875
  1.0000E+01  5.1113E-06  2.7126E-06  1.6253E-06  9.0272E-07
  3.0000E+01  8.6141E-06  5.2696E-06  3.1275E-06  1.6380E-06
  5.0000E+01  1.2684E-05  6.7419E-06  4.1326E-06  2.3021E-06
  7.0000E+01  1.5712E-05  7.6209E-06  5.1817E-06  3.5700E-06
  9.0000E+01  1.8569E-05  9.6381E-06  5.2959E-06  4.2561E-06
  1.1000E+02  1.6569E-05  9.3261E-06  4.8476E-06  3.9577E-06
  1.3000E+02  1.5281E-05  9.2866E-06  5.1245E-06  3.6487E-06
  1.5000E+02  1.3075E-05  8.7723E-06  4.8740E-06  3.2545E-06
  1.7000E+02  1.2737E-05  7.5418E-06  4.5224E-06  3.0018E-06
  1.9000E+02  1.1638E-05  7.0759E-06  4.2710E-06  2.4124E-06
  2.1000E+02  1.1282E-05  6.2013E-06  4.2367E-06  2.5979E-06
  2.3000E+02  1.0372E-05  5.8277E-06  4.0754E-06  2.4273E-06
  2.5000E+02  1.0100E-05  5.2915E-06  3.8364E-06  2.3768E-06
  2.7000E+02  8.3372E-06  4.9751E-06  3.0945E-06  2.1720E-06
  2.9000E+02  7.5549E-06  4.4169E-06  2.8708E-06  1.6868E-06
  3.1000E+02  6.6540E-06  4.2614E-06  2.5798E-06  1.5642E-06
  3.3000E+02  6.4035E-06  3.9396E-06  2.4581E-06 -2.1096E-09
  3.5000E+02  5.8629E-06  3.6812E-06  2.1628E-06  1.2890E-06
  3.7000E+02  5.4673E-06  3.6206E-06  1.9246E-06  1.3088E-06
  3.9000E+02  4.9136E-06  3.1925E-06  1.7338E-06  1.0886E-06
  4.1000E+02  4.7905E-06  2.8664E-06  1.8454E-06  9.9238E-07
  4.3000E+02  4.1844E-06  2.5711E-06  1.5817E-06  1.0311E-06
  4.5000E+02  3.9133E-06  2.7644E-06  1.5149E-06  8.7855E-07
  4.7000E+02  3.9278E-06  2.4774E-06  1.4543E-06  8.3900E-07
  4.9000E+02  3.5432E-06  2.1386E-06  1.3844E-06  7.5374E-07
  5.1000E+02  3.2716E-06  2.0674E-06  1.3132E-06  7.3396E-07
  5.3000E+02  3.1358E-06  1.8090E-06  1.1880E-06  6.6364E-07
  5.5000E+02  3.0387E-06  1.7518E-06  1.1102E-06  6.9748E-07
  5.7000E+02  2.7706E-06  1.6771E-06  1.0398E-06  6.3419E-07
  5.9000E+02  2.4717E-06  1.6921E-06  1.0495E-06  6.9704E-07
  6.1000E+02  2.6207E-06  1.4912E-06  9.0800E-07  5.9288E-07
  6.3000E+02  2.3342E-06  1.4284E-06  9.3349E-07  5.3135E-07
  6.5000E+02  2.3557E-06  1.4517E-06  8.0955E-07  4.8960E-07
  6.7000E+02  2.0775E-06  1.3624E-06  8.4955E-07  4.1264E-07
  6.9000E+02  2.0173E-06  1.2600E-06  7.6165E-07  4.7949E-07
  7.1000E+02  2.1012E-06  1.1743E-06  8.4735E-07  4.6674E-07
  7.3000E+02  1.8595E-06  1.1616E-06  6.7902E-07  4.8696E-07
  7.5000E+02  1.7879E-06  1.1423E-06  6.4870E-07  3.8082E-07
  7.7000E+02  1.7795E-06  1.0891E-06  5.8541E-07  3.9691E-07
  7.9000E+02  1.6297E-06  1.1071E-06  6.5485E-07  4.4697E-07
  8.1000E+02  1.5294E-06  1.0390E-06  6.3419E-07  3.8772E-07
  8.3000E+02  1.6209E-06  1.1005E-06  5.4058E-07  3.5916E-07
  8.5000E+02  1.5752E-06  1.0223E-06  5.4761E-07  2.9952E-07
  8.7000E+02  1.4002E-06  9.7217E-07  5.7838E-07  3.2857E-07
  8.9000E+02  1.4508E-06  9.0448E-07  5.4102E-07  3.3766E-07
  9.1000E+02  1.3435E-06  9.2646E-07  5.0850E-07  2.8541E-07
  9.3000E+02  1.3594E-06  8.4032E-07  5.3794E-07  3.0413E-07
  9.5000E+02  1.3282E-06  7.6692E-07  4.7070E-07  2.7209E-07
  9.7000E+02  1.1998E-06  7.1418E-07  4.0917E-07  2.6691E-07
  9.9000E+02  1.0658E-06  7.3616E-07  4.2653E-07  2.4827E-07
  1.0100E+03  1.1374E-06  6.9528E-07  4.4038E-07  2.4682E-07
  1.0300E+03  1.1132E-06  6.6803E-07  4.0012E-07  2.3856E-07
  1.0500E+03  1.0794E-06  6.3771E-07  4.3686E-07  2.3188E-07
  1.0700E+03  1.0561E-06  6.0475E-07  4.0697E-07  2.2801E-07
  1.0900E+03  1.0680E-06  6.7682E-07  3.9396E-07  2.4665E-07
  1.1100E+03  8.5570E-07  6.2584E-07  4.0926E-07  1.8178E-07
  1.1300E+03  9.3876E-07  5.4366E-07  3.6496E-07  2.2713E-07
  1.1500E+03  7.9769E-07  4.6762E-07  3.0817E-07  2.0059E-07
  1.1700E+03  7.9065E-07  4.8432E-07  3.5371E-07  2.0129E-07
  1.1900E+03  8.7943E-07  4.9048E-07  2.9622E-07  1.4301E-07
  1.2100E+03  8.5086E-07  4.9663E-07  2.8110E-07  1.5914E-07
  1.2300E+03  8.2933E-07  4.9180E-07  2.7091E-07  1.9180E-07
  1.2500E+03  7.2033E-07  4.7466E-07  2.6950E-07  1.5725E-07
  1.2700E+03  6.6584E-07  3.9625E-07  2.1940E-07  1.6134E-07
  1.2900E+03  6.6540E-07  3.9783E-07  2.6282E-07  1.4776E-07
  1.3100E+03  6.8386E-07  4.1998E-07  2.2080E-07  1.3519E-07
  1.3300E+03  5.5113E-07  3.8430E-07  2.0481E-07  9.8623E-08
  1.3500E+03  6.1178E-07  3.8535E-07  2.1852E-07  1.2363E-07
  1.3700E+03  5.3223E-07  3.5705E-07  2.1289E-07  1.2372E-07
  1.3900E+03  5.7486E-07  3.5406E-07  2.0463E-07  1.0508E-07
  1.4100E+03  5.0410E-07  2.8673E-07  1.9109E-07  1.2464E-07
  1.4300E+03  4.9487E-07  3.4246E-07  2.0744E-07  1.1761E-07
  1.4500E+03  5.1773E-07  2.8602E-07  1.7351E-07  1.5883E-07
  1.4700E+03  4.8828E-07  2.9798E-07  1.7048E-07  1.0530E-07
  1.4900E+03  4.3668E-07  2.6018E-07  1.8336E-07  1.0667E-07
  1.5100E+03  4.4345E-07  2.8444E-07  1.6595E-07  9.8271E-08
  1.5300E+03  3.9695E-07  2.6616E-07  1.5290E-07  8.5570E-08
  1.5500E+03  4.1541E-07  2.5596E-07  1.2904E-07  7.5461E-08
  1.5700E+03  3.8676E-07  2.1658E-07  1.4380E-07  7.1374E-08
  1.5900E+03  3.6847E-07  2.0990E-07  1.1976E-07  6.9089E-08
  1.6100E+03  3.4228E-07  2.1149E-07  1.3150E-07  9.6118E-08
  1.6300E+03  3.2241E-07  2.1518E-07  1.1475E-07  6.7682E-08
  1.6500E+03  3.1116E-07  1.9725E-07  1.2816E-07  6.5749E-08
  1.6700E+03  3.0132E-07  1.9268E-07  1.3361E-07  7.8230E-08
  1.6900E+03  3.0396E-07  1.5861E-07  1.0398E-07  6.7375E-08
  1.7100E+03  3.0149E-07  2.1922E-07  1.0139E-07  7.7219E-08
  1.7300E+03  2.4875E-07  1.6565E-07  1.0574E-07  7.1726E-08
  1.7500E+03  2.7143E-07  1.3374E-07  1.0293E-07  5.0982E-08
  1.7700E+03  2.3610E-07  1.6059E-07  9.2646E-08  5.2915E-08
  1.7900E+03  2.3680E-07  1.4218E-07  1.0196E-07  5.1948E-08
  1.8100E+03  2.1149E-07  1.3677E-07  9.2250E-08  6.2760E-08
  1.8300E+03  2.2731E-07  1.3660E-07  8.5570E-08  4.8432E-08
  1.8500E+03  1.9584E-07  1.2763E-07  6.8430E-08  4.2490E-08
  1.8700E+03  1.8723E-07  1.1497E-07  7.4363E-08  4.2367E-08
  1.8900E+03  1.8248E-07  1.2337E-07  7.0012E-08  4.3721E-08
  1.9100E+03  1.7580E-07  1.0091E-07  6.0167E-08  5.4410E-08
  1.9300E+03  1.8301E-07  1.0047E-07  6.4650E-08  3.2874E-08
  1.9500E+03  1.6279E-07  1.0403E-07  6.4035E-08  2.9341E-08
  1.9700E+03  1.5962E-07  9.1943E-08  5.2388E-08  3.1011E-08
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-11-12-best.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,  11.125  11.375  11.625  11.875
  1.0000E+01  1.1172E-06  7.6560E-07  3.5305E-07  1.1414E-07
  3.0000E+01  1.5286E-06  1.1269E-06  1.2877E-06  5.5552E-07
  5.0000E+01  2.6761E-06  2.9055E-06  5.3443E-07  5.2168E-07
  7.0000E+01  2.8545E-06  2.1329E-06  1.4099E-06  2.4867E-07
  9.0000E+01  2.6045E-06  3.0932E-06  1.1915E-06  9.5371E-07
  1.1000E+02  2.4330E-06  1.8235E-06  1.0548E-06  2.4247E-06
  1.3000E+02  3.0941E-06  1.8595E-06  1.0289E-06  5.3794E-07
  1.5000E+02  3.4786E-06  1.6951E-06  1.7962E-06  9.8799E-07
  1.7000E+02  2.7763E-06  2.9380E-06  5.0410E-07  5.8145E-07
  1.9000E+02  2.7236E-06  2.0098E-06  5.0718E-07  3.6188E-07
  2.1000E+02  2.2907E-06  1.5993E-06  8.5702E-07  3.1648E-07
  2.3000E+02  2.3328E-06  1.1484E-06  7.6340E-07  1.8459E-07
  2.5000E+02  1.6235E-06  1.4336E-06  8.1395E-07  5.5860E-07
  2.7000E+02  1.8340E-06  1.2244E-06  1.0671E-06  4.7158E-07
  2.9000E+02  1.7092E-06  1.0548E-06  5.0982E-07  4.9136E-07
  3.1000E+02  1.2504E-06  6.5441E-07  7.8758E-07  4.7334E-07
  3.3000E+02  1.3493E-06  1.1295E-06  6.4474E-07  5.9244E-07
  3.5000E+02  1.7646E-06  9.8227E-07  4.7685E-07  4.1524E-07
  3.7000E+02  1.1822E-06  7.4319E-07  5.0542E-07  2.9490E-07
  3.9000E+02  8.8295E-07  6.8210E-07  3.8430E-07  2.7288E-07
  4.1000E+02  9.8096E-07  7.7044E-07  4.5927E-07  8.5878E-08
  4.3000E+02  9.5195E-07  5.8013E-07  3.9941E-07  2.3161E-07
  4.5000E+02  1.0798E-06  4.1005E-07  3.5779E-07  2.5262E-07
  4.7000E+02  9.0272E-07  5.4981E-07  2.0032E-07  1.7571E-07
  4.9000E+02  7.0583E-07  3.8148E-07  3.1573E-07  1.9663E-07
  5.1000E+02  6.7858E-07  5.4322E-07  2.5486E-07  1.3972E-07
  5.3000E+02  6.5001E-07  5.6563E-07  2.4458E-07  1.3668E-07
  5.5000E+02  5.6563E-07  3.5498E-07  1.9478E-07  1.2556E-07
  5.7000E+02  5.3223E-07  3.5234E-07  2.2265E-07  2.5812E-07
  5.9000E+02  7.2605E-07  3.7199E-07  2.1162E-07  1.1405E-07
  6.1000E+02  6.2760E-07  3.6645E-07  2.2660E-07  1.2490E-07
  6.3000E+02  6.0519E-07  3.2321E-07  2.3706E-07  1.2060E-07
  6.5000E+02  3.6729E-07  2.1087E-07  1.6718E-07  1.1748E-07
  6.7000E+02  4.7817E-07  3.1182E-07  2.0850E-07  1.3251E-07
  6.9000E+02  4.0095E-07  4.0680E-07  1.2824E-07  7.1462E-08
  7.1000E+02  5.8145E-07  3.4602E-07  2.4120E-07  1.1594E-07
  7.3000E+02  4.2728E-07  2.6888E-07  1.4732E-07  1.2741E-07
  7.5000E+02  4.0587E-07  2.6963E-07  5.1421E-08  1.1941E-07
  7.7000E+02  3.7045E-07  2.3104E-07  1.8235E-07  1.0144E-07
  7.9000E+02  3.7731E-07  2.5838E-07  2.3786E-07  1.3159E-07
  8.1000E+02  4.0249E-07  1.8397E-07  1.1664E-07  4.2737E-08
  8.3000E+02  3.6707E-07  2.4493E-07  1.2803E-07  8.6449E-08
  8.5000E+02  2.8374E-07  1.5835E-07  9.5942E-08  5.2388E-08
  8.7000E+02  3.3129E-07  2.7723E-07  1.3493E-07  7.8406E-08
  8.9000E+02  3.3991E-07  1.6688E-07  1.1840E-07  7.2912E-08
  9.1000E+02  2.8497E-07  1.8195E-07  9.3481E-08  5.6739E-08
  9.3000E+02  3.5586E-07  1.6679E-07  8.5878E-08  5.2520E-08
  9.5000E+02  2.9956E-07  1.3334E-07  9.1108E-08  6.4210E-08
  9.7000E+02  3.1367E-07  1.5875E-07  6.9924E-08  4.4521E-08
  9.9000E+02  3.0242E-07  1.3326E-07  8.5702E-08  6.0870E-08
  1.0100E+03  3.0026E-07  1.4099E-07  9.6645E-08  5.7047E-08
  1.0300E+03  2.7108E-07  1.4354E-07  7.6824E-08  6.1222E-08
  1.0500E+03  2.1869E-07  1.3769E-07  9.9546E-08  5.1948E-08
  1.0700E+03  2.5350E-07  1.0495E-07  4.9619E-08  5.2300E-08
  1.0900E+03  2.5860E-07  1.2873E-07  7.2781E-08  5.9156E-08
  1.1100E+03  1.7756E-07  1.0697E-07  1.1814E-07  4.8081E-08
  1.1300E+03  1.5426E-07  9.8887E-08  8.6449E-08  2.7020E-08
  1.1500E+03  2.0568E-07  1.2425E-07  7.0275E-08  6.9792E-08
  1.1700E+03  1.5193E-07  9.8535E-08  7.0847E-08  3.8219E-08
  1.1900E+03  1.9021E-07  7.9153E-08  8.2713E-08  5.0190E-08
  1.2100E+03  1.2398E-07  8.4647E-08  5.6080E-08  3.9203E-08
  1.2300E+03  1.4723E-07  4.9751E-08  7.2693E-08  3.8236E-08
  1.2500E+03  1.8494E-07  1.1348E-07  5.6827E-08  2.2660E-08
  1.2700E+03  1.5242E-07  8.6053E-08  4.7553E-08  3.6127E-08
  1.2900E+03  1.2627E-07  7.6604E-08  4.5488E-08  3.8693E-08
  1.3100E+03  1.2570E-07  9.1020E-08  7.8977E-08  3.3630E-08
  1.3300E+03  1.5817E-07  9.9370E-08  6.1925E-08  4.1031E-08
  1.3500E+03  1.5418E-07  8.3109E-08  3.2681E-08  3.0993E-08
  1.3700E+03  1.0974E-07  1.0038E-07  6.3815E-08  2.5825E-08
  1.3900E+03  1.2565E-07  7.2209E-08  5.4761E-08  1.7967E-08
  1.4100E+03  1.3141E-07  9.2822E-08  4.0381E-08  1.7861E-08
  1.4300E+03  7.5242E-08  6.3200E-08  3.9766E-08  2.9358E-08
  1.4500E+03  8.1043E-08  5.7398E-08  4.4960E-08  2.2309E-08
  1.4700E+03  1.0447E-07  5.7662E-08  4.0047E-08  2.9517E-08
  1.4900E+03  1.1480E-07  5.9288E-08  3.9783E-08  2.2819E-08
  1.5100E+03  1.0754E-07  6.5749E-08  4.4829E-08  2.4471E-08
  1.5300E+03  1.2139E-07  6.2540E-08  1.8107E-08  5.8805E-09
  1.5500E+03  8.9613E-08  6.8342E-08  3.1485E-08  2.4647E-08
  1.5700E+03  6.0606E-08  7.9021E-08  2.4875E-08  2.5948E-08
  1.5900E+03  7.3220E-08  5.3750E-08  3.2241E-08  1.4666E-08
  1.6100E+03  5.4278E-08  5.0146E-08  2.7301E-08  1.6108E-08
  1.6300E+03  1.0820E-07  5.5772E-08  2.1553E-08  1.5360E-08
  1.6500E+03  6.4914E-08  3.8324E-08  2.0867E-08  1.8213E-08
  1.6700E+03  6.7990E-08  4.0117E-08  2.9903E-08  2.1465E-08
  1.6900E+03  6.7067E-08  6.3771E-08  2.4963E-08  1.3484E-08
  1.7100E+03  5.7486E-08  3.6461E-08  3.1573E-08  5.8453E-09
  1.7300E+03  4.2877E-08  3.3454E-08  2.7161E-08  1.3541E-08
  1.7500E+03  6.2848E-08  3.9010E-08  2.1940E-08  6.5705E-09
  1.7700E+03  4.5795E-08  2.4278E-08  2.6563E-08  1.0614E-08
  1.7900E+03  5.5816E-08  2.7020E-08  1.8723E-08  3.3120E-09
  1.8100E+03  6.1310E-08  3.1081E-08  1.5294E-08  6.3243E-09
  1.8300E+03  5.1289E-08  3.3683E-08  1.0939E-08  6.0035E-09
  1.8500E+03  4.3862E-08  2.9253E-08  1.5171E-08  9.3393E-09
  1.8700E+03  3.1925E-08  3.7111E-08  1.9848E-08  6.4342E-09
  1.8900E+03  3.8236E-08  2.5297E-08  1.0500E-08  7.0407E-09
  1.9100E+03  4.2121E-08  1.4719E-08  9.3393E-09  1.3110E-08
  1.9300E+03  4.4960E-08  1.9654E-08  1.2996E-08  5.9244E-09
  1.9500E+03  5.2388E-08  1.8476E-08  1.2548E-08  4.8081E-09
  1.9700E+03  4.1119E-08  1.9478E-08  1.8142E-08  7.7527E-09
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00


==> anc/nutau-prosa-11-12-default.dat <==
#dsdEdeta (nutau+bar from Ds+ + Ds-)in units mub/GeV
# E[GeV], mid eta=,  11.125  11.375  11.625  11.875
  1.0000E+01  6.5353E-07  2.6352E-07  2.6959E-07  5.2652E-08
  3.0000E+01  1.8424E-06  5.6080E-07  4.9927E-07  2.0608E-07
  5.0000E+01  1.5870E-06  8.8646E-07  6.5221E-07  8.7284E-07
  7.0000E+01  1.9628E-06  9.8491E-07  7.8142E-07  2.2282E-07
  9.0000E+01  2.4278E-06  1.1932E-06  8.0032E-07  2.4133E-07
  1.1000E+02  1.8573E-06  7.8186E-07  8.0604E-07  3.6478E-07
  1.3000E+02  1.2354E-06  9.0360E-07  2.5794E-07  3.9238E-07
  1.5000E+02  1.4547E-06  7.8230E-07  5.9640E-07  3.3683E-07
  1.7000E+02  1.7694E-06  7.2341E-07  4.4960E-07  2.2915E-07
  1.9000E+02  1.4191E-06  7.1067E-07  7.9329E-07  3.8869E-07
  2.1000E+02  1.2517E-06  1.1963E-06  4.3633E-07  3.9871E-07
  2.3000E+02  9.9766E-07  8.5526E-07  3.9133E-07  3.7225E-07
  2.5000E+02  1.2376E-06  6.4430E-07  4.8564E-07  2.2331E-07
  2.7000E+02  1.0693E-06  5.4146E-07  3.7832E-07  2.7117E-07
  2.9000E+02  8.8910E-07  7.3484E-07  3.5138E-07  2.0771E-07
  3.1000E+02  1.0790E-06  5.7047E-07  3.0242E-07  2.2907E-07
  3.3000E+02  9.3701E-07  5.2740E-07  2.6735E-07  1.5954E-07
  3.5000E+02  7.0056E-07  4.7905E-07  3.2808E-07  1.2978E-07
  3.7000E+02  8.5262E-07  5.6168E-07  1.7786E-07  1.2895E-07
  3.9000E+02  7.1418E-07  4.4960E-07  2.5645E-07  1.6305E-07
  4.1000E+02  7.1286E-07  4.4653E-07  3.0062E-07  9.1723E-08
  4.3000E+02  5.8453E-07  3.7217E-07  2.6247E-07  1.7628E-07
  4.5000E+02  5.7838E-07  3.4079E-07  1.8151E-07  1.4266E-07
  4.7000E+02  5.3750E-07  3.2268E-07  1.8120E-07  1.1906E-07
  4.9000E+02  5.0366E-07  2.9481E-07  1.6947E-07  1.7092E-07
  5.1000E+02  4.4477E-07  2.8119E-07  1.7844E-07  1.0592E-07
  5.3000E+02  4.1638E-07  2.9191E-07  1.2587E-07  1.0073E-07
  5.5000E+02  4.2803E-07  2.2770E-07  1.6235E-07  7.3440E-08
  5.7000E+02  4.3791E-07  2.2348E-07  1.2877E-07  1.0223E-07
  5.9000E+02  3.8662E-07  2.1522E-07  1.2038E-07  4.8432E-08
  6.1000E+02  3.3169E-07  1.7879E-07  1.3769E-07  6.5265E-08
  6.3000E+02  3.3415E-07  2.0863E-07  1.2051E-07  8.9481E-08
  6.5000E+02  2.8295E-07  1.9039E-07  1.2288E-07  8.1527E-08
  6.7000E+02  2.9767E-07  1.6745E-07  9.8052E-08  7.9417E-08
  6.9000E+02  2.4880E-07  2.6005E-07  7.0231E-08  4.8081E-08
  7.1000E+02  2.3421E-07  2.0309E-07  7.7923E-08  4.1242E-08
  7.3000E+02  2.4089E-07  1.1067E-07  8.4383E-08  4.5752E-08
  7.5000E+02  2.2841E-07  1.7145E-07  9.5371E-08  4.7553E-08
  7.7000E+02  2.2977E-07  1.4350E-07  7.5989E-08  4.6455E-08
  7.9000E+02  2.2735E-07  1.6345E-07  6.7858E-08  8.3724E-08
  8.1000E+02  1.9839E-07  1.3352E-07  8.4955E-08  3.8232E-08
  8.3000E+02  2.2942E-07  1.3435E-07  1.0381E-07  5.3531E-08
  8.5000E+02  1.6776E-07  1.4424E-07  6.8649E-08  5.5596E-08
  8.7000E+02  1.8604E-07  9.7304E-08  5.9684E-08  6.2584E-08
  8.9000E+02  2.1975E-07  9.2558E-08  8.3548E-08  3.6096E-08
  9.1000E+02  2.5337E-07  9.3788E-08  5.9640E-08  6.2189E-08
  9.3000E+02  1.5677E-07  1.0737E-07  6.0563E-08  2.3843E-08
  9.5000E+02  1.6147E-07  1.1809E-07  5.8453E-08  5.0234E-08
  9.7000E+02  1.8885E-07  1.0697E-07  4.1484E-08  1.9149E-08
  9.9000E+02  1.6850E-07  9.3788E-08  4.3172E-08  3.8605E-08
  1.0100E+03  1.5461E-07  1.1273E-07  6.1837E-08  2.1069E-08
  1.0300E+03  1.4793E-07  9.0097E-08  5.1817E-08  2.9393E-08
  1.0500E+03  1.5079E-07  8.7240E-08  3.8113E-08  3.0888E-08
  1.0700E+03  1.4121E-07  7.0583E-08  5.7574E-08  3.3824E-08
  1.0900E+03  1.4161E-07  7.8230E-08  4.2754E-08  3.5986E-08
  1.1100E+03  1.2394E-07  1.0583E-07  4.3246E-08  3.6953E-08
  1.1300E+03  1.2060E-07  7.4890E-08  7.3220E-08  3.0202E-08
  1.1500E+03  1.3646E-07  7.3176E-08  4.8608E-08  2.5456E-08
  1.1700E+03  1.1009E-07  5.7222E-08  4.3994E-08  1.8863E-08
  1.1900E+03  1.4147E-07  6.0343E-08  3.5054E-08  2.2256E-08
  1.2100E+03  9.6865E-08  7.4582E-08  4.5883E-08  1.3115E-08
  1.2300E+03  1.0790E-07  1.3840E-07  4.3159E-08  2.8708E-08
  1.2500E+03  8.6976E-08  3.7181E-08  3.0519E-08  2.1641E-08
  1.2700E+03  1.2214E-07  5.1904E-08  5.5552E-08  1.8265E-08
  1.2900E+03  9.3481E-08  5.7134E-08  4.0328E-08  1.4833E-08
  1.3100E+03  9.0448E-08  6.1617E-08  3.8430E-08  2.5948E-08
  1.3300E+03  9.0404E-08  4.1488E-08  2.4278E-08  2.6985E-08
  1.3500E+03  9.4799E-08  4.5092E-08  4.5752E-08  2.0709E-08
  1.3700E+03  1.0060E-07  4.7466E-08  3.4615E-08  1.5897E-08
  1.3900E+03  5.7047E-08  5.2827E-08  1.8389E-08  1.4785E-08
  1.4100E+03  6.5001E-08  4.1383E-08  2.2238E-08  1.3308E-08
  1.4300E+03  6.2540E-08  4.9311E-08  2.4243E-08  1.2732E-08
  1.4500E+03  6.8078E-08  4.0223E-08  2.6264E-08  1.5418E-08
  1.4700E+03  5.7970E-08  3.4369E-08  2.1166E-08  1.1220E-08
  1.4900E+03  5.7047E-08  3.3314E-08  1.6428E-08  1.3809E-08
  1.5100E+03  5.2871E-08  2.9147E-08  2.1518E-08  1.0407E-08
  1.5300E+03  5.8629E-08  4.9927E-08  1.2323E-08  1.0425E-08
  1.5500E+03  5.9156E-08  3.6513E-08  2.0902E-08  1.0636E-08
  1.5700E+03  5.2080E-08  2.8901E-08  1.9162E-08  1.0935E-08
  1.5900E+03  5.1553E-08  2.7301E-08  1.4697E-08  9.8843E-09
  1.6100E+03  5.6871E-08  2.3715E-08  1.5747E-08  1.2587E-08
  1.6300E+03  3.7551E-08  2.0568E-08  1.6956E-08  4.4785E-09
  1.6500E+03  4.7246E-08  2.4137E-08  1.3251E-08  8.1483E-09
  1.6700E+03  4.0574E-08  2.8849E-08  1.4433E-08  8.7899E-09
  1.6900E+03  4.9971E-08  2.3944E-08  9.8008E-09  5.9420E-09
  1.7100E+03  3.7463E-08  2.1852E-08  2.1588E-08  1.0311E-08
  1.7300E+03  3.3718E-08  2.4471E-08  1.3137E-08  4.7510E-09
  1.7500E+03  3.5406E-08  1.3299E-08  1.2258E-08  7.9285E-09
  1.7700E+03  4.3668E-08  2.7161E-08  8.2537E-09  5.0059E-09
  1.7900E+03  3.6285E-08  2.0920E-08  1.0873E-08  6.6276E-09
  1.8100E+03  2.6247E-08  1.9584E-08  1.0798E-08  6.0211E-09
  1.8300E+03  3.2382E-08  2.1940E-08  7.7703E-09  6.2584E-09
  1.8500E+03  3.3454E-08  3.4087E-08  1.0794E-08  3.6496E-09
  1.8700E+03  2.3926E-08  1.6912E-08  8.3592E-09  4.0609E-09
  1.8900E+03  2.9095E-08  1.6283E-08  9.3701E-09  5.4805E-09
  1.9100E+03  2.4840E-08  1.4736E-08  7.4011E-09  3.5634E-09
  1.9300E+03  2.1149E-08  1.4117E-08  1.0759E-08  6.1617E-09
  1.9500E+03  3.9133E-08  1.4670E-08  6.2848E-09  5.3047E-09
  1.9700E+03  2.0832E-08  1.1049E-08  1.5404E-08  3.3454E-09
  1.9900E+03  0.0000E+00  0.0000E+00  0.0000E+00  0.0000E+00

